The fundamental invariants of 3 x 3 x 3 arrays

We determine the three fundamental invariants in the entries of a $3 \times 3 \times 3$ array over $\mathbb{C}$ as explicit polynomials in the 27 variables $x_{ijk}$ for $1 \le i, j, k \le 3$. By the work of Vinberg on $\theta$-groups, it is known that these homogeneous polynomials have degrees 6, 9 and 12; they freely generate the algebra of invariants for the Lie group $SL_3(\mathbb{C}) \times SL_3(\mathbb{C}) \times SL_3(\mathbb{C})$ acting irreducibly on its natural representation $\mathbb{C}^3 \otimes \mathbb{C}^3 \otimes \mathbb{C}^3$. These generators have respectively 1152, 9216 and 209061 terms; we find compact expressions in terms of the orbits of the finite group $(S_3 \times S_3 \times S_3) \rtimes S_3$ acting on monomials of weight zero for the action of the Lie algebra $\mathfrak{sl}_3(\mathbb{C}) \oplus \mathfrak{sl}_3(\mathbb{C}) \oplus \mathfrak{sl}_3(\mathbb{C})$.

==> anc/invariant12.txt <==

  # Each item in the following list consists of
  # (1) an integer coefficient,
  # (2) the flattened exponent array for the minimal representative of
  # the corresponding orbit under the action of the symmetry group G on
  # weight zero monomials in degree 12, where G is the semidirect product
  # of S_3 acting on (S_3 x S_3 x S_3) by permuting the factors,
  # (3) the corresponding orbit size.
  # Altogether there are 359 orbits, some of which have coefficient zero.
  # This invariant has altogether 209061 terms.

  invariant12 :=
  [
  [   0, [0,0,0,0,0,0,0,0,4,0,0,0,0,4,0,0,0,0,4,0,0,0,0,0,0,0,0],   36 ], #   1
  [   0, [0,0,0,0,0,0,0,0,4,0,0,0,1,3,0,0,0,0,3,1,0,0,0,0,0,0,0],  324 ], #   2
  [   0, [0,0,0,0,0,0,0,0,4,0,0,0,2,2,0,0,0,0,2,2,0,0,0,0,0,0,0],  162 ], #   3
  [   0, [0,0,0,0,0,0,0,0,4,0,1,0,1,2,0,0,0,0,2,1,0,1,0,0,0,0,0],  324 ], #   4
  [   0, [0,0,0,0,0,0,0,0,4,0,1,0,1,2,0,0,0,0,3,0,0,0,1,0,0,0,0],  216 ], #   5
  [   0, [0,0,0,0,0,0,0,0,4,0,1,0,2,1,0,0,0,0,2,1,0,0,1,0,0,0,0],  324 ], #   6
  [   0, [0,0,0,0,0,0,0,0,4,0,2,0,2,0,0,0,0,0,2,0,0,0,2,0,0,0,0],   54 ], #   7
  [   0, [0,0,0,0,0,0,0,0,4,1,1,0,1,1,0,0,0,0,1,1,0,1,1,0,0,0,0],   27 ], #   8
  [   0, [0,0,0,0,0,0,0,1,3,0,0,0,1,2,1,0,0,0,3,1,0,0,0,0,0,0,0],  324 ], #   9
  [   0, [0,0,0,0,0,0,0,1,3,0,0,0,1,3,0,0,0,0,3,0,1,0,0,0,0,0,0],  216 ], #  10
  [   0, [0,0,0,0,0,0,0,1,3,0,0,0,2,1,1,0,0,0,2,2,0,0,0,0,0,0,0],  648 ], #  11
  [   0, [0,0,0,0,0,0,0,1,3,0,0,1,0,3,0,0,0,0,3,0,0,1,0,0,0,0,0],  648 ], #  12
  [   0, [0,0,0,0,0,0,0,1,3,0,0,1,1,2,0,0,0,0,2,1,0,1,0,0,0,0,0], 1296 ], #  13
  [   0, [0,0,0,0,0,0,0,1,3,0,0,1,1,2,0,0,0,0,3,0,0,0,1,0,0,0,0], 1296 ], #  14
  [   0, [0,0,0,0,0,0,0,1,3,0,0,1,2,1,0,0,0,0,2,1,0,0,1,0,0,0,0],  648 ], #  15
  [   0, [0,0,0,0,0,0,0,1,3,0,1,0,0,2,1,0,0,0,3,0,0,1,0,0,0,0,0],  648 ], #  16
  [   0, [0,0,0,0,0,0,0,1,3,0,1,0,1,1,1,0,0,0,2,1,0,1,0,0,0,0,0], 1296 ], #  17
  [   0, [0,0,0,0,0,0,0,1,3,0,1,0,1,1,1,0,0,0,3,0,0,0,1,0,0,0,0],  648 ], #  18
  [   0, [0,0,0,0,0,0,0,1,3,0,1,0,1,2,0,0,0,0,2,0,1,1,0,0,0,0,0], 1296 ], #  19
  [   0, [0,0,0,0,0,0,0,1,3,0,1,0,2,0,1,0,0,0,2,1,0,0,1,0,0,0,0],  648 ], #  20
  [   0, [0,0,0,0,0,0,0,1,3,0,1,1,0,2,0,0,0,0,2,0,0,2,0,0,0,0,0], 1296 ], #  21
  [   0, [0,0,0,0,0,0,0,1,3,0,1,1,1,1,0,0,0,0,1,1,0,2,0,0,0,0,0],  648 ], #  22
  [   0, [0,0,0,0,0,0,0,1,3,0,1,1,1,1,0,0,0,0,2,0,0,1,1,0,0,0,0], 1296 ], #  23
  [   0, [0,0,0,0,0,0,0,1,3,0,1,1,2,0,0,0,0,0,2,0,0,0,2,0,0,0,0],  648 ], #  24
  [   0, [0,0,0,0,0,0,0,1,3,0,2,0,1,0,1,0,0,0,1,1,0,2,0,0,0,0,0], 1296 ], #  25
  [   0, [0,0,0,0,0,0,0,1,3,0,2,0,1,0,1,0,0,0,2,0,0,1,1,0,0,0,0], 1296 ], #  26
  [   0, [0,0,0,0,0,0,0,1,3,0,2,0,1,1,0,0,0,0,2,0,0,1,0,1,0,0,0], 1296 ], #  27
  [   0, [0,0,0,0,0,0,0,1,3,0,2,1,1,0,0,0,0,0,1,0,0,2,1,0,0,0,0],  648 ], #  28
  [   0, [0,0,0,0,0,0,0,1,3,0,3,0,1,0,0,0,0,0,1,0,0,2,0,1,0,0,0],  648 ], #  29
  [   0, [0,0,0,0,0,0,0,1,3,1,0,0,1,1,1,0,0,0,1,2,0,1,0,0,0,0,0],  648 ], #  30
  [   0, [0,0,0,0,0,0,0,1,3,1,0,1,1,1,0,0,0,0,1,1,0,1,1,0,0,0,0],  648 ], #  31
  [   0, [0,0,0,0,0,0,0,2,2,0,0,0,2,0,2,0,0,0,2,2,0,0,0,0,0,0,0],  108 ], #  32
  [   0, [0,0,0,0,0,0,0,2,2,0,0,0,2,1,1,0,0,0,2,1,1,0,0,0,0,0,0],  162 ], #  33
  [   0, [0,0,0,0,0,0,0,2,2,0,0,1,1,1,1,0,0,0,2,1,0,1,0,0,0,0,0], 1296 ], #  34
  [   0, [0,0,0,0,0,0,0,2,2,0,0,1,1,1,1,0,0,0,3,0,0,0,1,0,0,0,0],  648 ], #  35
  [   0, [0,0,0,0,0,0,0,2,2,0,0,1,1,2,0,0,0,0,2,0,1,1,0,0,0,0,0], 1296 ], #  36
  [   0, [0,0,0,0,0,0,0,2,2,0,0,1,1,2,0,0,0,0,3,0,0,0,0,1,0,0,0],  648 ], #  37
  [   0, [0,0,0,0,0,0,0,2,2,0,0,1,2,0,1,0,0,0,2,1,0,0,1,0,0,0,0],  648 ], #  38
  [   0, [0,0,0,0,0,0,0,2,2,0,0,1,2,1,0,0,0,0,2,1,0,0,0,1,0,0,0],  324 ], #  39
  [   0, [0,0,0,0,0,0,0,2,2,0,0,2,0,2,0,0,0,0,2,0,0,2,0,0,0,0,0],  324 ], #  40
  [   0, [0,0,0,0,0,0,0,2,2,0,0,2,1,1,0,0,0,0,1,1,0,2,0,0,0,0,0],  648 ], #  41
  [   0, [0,0,0,0,0,0,0,2,2,0,0,2,1,1,0,0,0,0,2,0,0,1,1,0,0,0,0], 1296 ], #  42
  [   0, [0,0,0,0,0,0,0,2,2,0,0,2,2,0,0,0,0,0,2,0,0,0,2,0,0,0,0],  324 ], #  43
  [   0, [0,0,0,0,0,0,0,2,2,0,1,1,0,1,1,0,0,0,2,0,0,2,0,0,0,0,0],  162 ], #  44
  [   0, [0,0,0,0,0,0,0,2,2,0,1,1,1,0,1,0,0,0,1,1,0,2,0,0,0,0,0],  648 ], #  45
  [   0, [0,0,0,0,0,0,0,2,2,0,1,1,1,0,1,0,0,0,2,0,0,1,1,0,0,0,0], 1296 ], #  46
  [   0, [0,0,0,0,0,0,0,2,2,0,1,1,2,0,0,0,0,0,2,0,0,0,1,1,0,0,0],  162 ], #  47
  [   0, [0,0,0,0,0,0,0,2,2,0,1,2,1,0,0,0,0,0,1,0,0,2,1,0,0,0,0],  648 ], #  48
  [   0, [0,0,0,0,0,0,0,2,2,1,0,0,1,0,2,0,0,0,1,2,0,1,0,0,0,0,0],  324 ], #  49
  [   0, [0,0,0,0,0,0,0,2,2,1,0,0,1,1,1,0,0,0,1,1,1,1,0,0,0,0,0],  162 ], #  50
  [   0, [0,0,0,0,0,0,0,2,2,1,0,1,1,0,1,0,0,0,1,1,0,1,1,0,0,0,0],  324 ], #  51
  [   0, [0,0,0,0,0,0,0,2,2,1,0,1,1,1,0,0,0,0,1,1,0,1,0,1,0,0,0],  162 ], #  52
  [   0, [0,0,0,0,0,0,1,1,2,0,0,0,1,2,1,0,0,0,2,1,1,0,0,0,0,0,0],  108 ], #  53
  [   0, [0,0,0,0,0,0,1,1,2,0,0,1,0,2,1,0,0,0,2,1,0,1,0,0,0,0,0], 1296 ], #  54
  [   0, [0,0,0,0,0,0,1,1,2,0,0,1,0,2,1,0,0,0,3,0,0,0,1,0,0,0,0], 1296 ], #  55
  [   0, [0,0,0,0,0,0,1,1,2,0,0,1,0,3,0,0,0,0,3,0,0,0,0,1,0,0,0],  324 ], #  56
  [   0, [0,0,0,0,0,0,1,1,2,0,0,1,1,1,1,0,0,0,1,2,0,1,0,0,0,0,0], 1296 ], #  57
  [   0, [0,0,0,0,0,0,1,1,2,0,0,1,1,2,0,0,0,0,2,1,0,0,0,1,0,0,0],  324 ], #  58
  [   0, [0,0,0,0,0,0,1,1,2,0,0,2,0,2,0,0,0,0,1,1,0,2,0,0,0,0,0], 1296 ], #  59
  [   0, [0,0,0,0,0,0,1,1,2,0,0,2,0,2,0,0,0,0,2,0,0,1,1,0,0,0,0],  648 ], #  60
  [   0, [0,0,0,0,0,0,1,1,2,0,0,2,1,1,0,0,0,0,1,1,0,1,1,0,0,0,0],  324 ], #  61
  [   0, [0,0,0,0,0,0,1,1,2,0,1,0,0,1,2,0,0,0,2,1,0,1,0,0,0,0,0], 1296 ], #  62
  [   0, [0,0,0,0,0,0,1,1,2,0,1,0,0,1,2,0,0,0,3,0,0,0,1,0,0,0,0],  648 ], #  63
  [   0, [0,0,0,0,0,0,1,1,2,0,1,0,0,2,1,0,0,0,2,0,1,1,0,0,0,0,0],  648 ], #  64
  [   0, [0,0,0,0,0,0,1,1,2,0,1,0,1,0,2,0,0,0,2,1,0,0,1,0,0,0,0],  648 ], #  65
  [   0, [0,0,0,0,0,0,1,1,2,0,1,0,1,1,1,0,0,0,1,1,1,1,0,0,0,0,0],  324 ], #  66
  [   0, [0,0,0,0,0,0,1,1,2,0,1,0,1,1,1,0,0,0,2,0,1,0,1,0,0,0,0],  648 ], #  67
  [   0, [0,0,0,0,0,0,1,1,2,0,1,1,0,1,1,0,0,0,1,1,0,2,0,0,0,0,0], 1296 ], #  68
  [   0, [0,0,0,0,0,0,1,1,2,0,1,1,0,2,0,0,0,0,1,0,1,2,0,0,0,0,0],  648 ], #  69
  [   0, [0,0,0,0,0,0,1,1,2,0,1,1,0,2,0,0,0,0,2,0,0,1,0,1,0,0,0],  648 ], #  70
  [   0, [0,0,0,0,0,0,1,1,2,0,1,1,1,0,1,0,0,0,1,1,0,1,1,0,0,0,0],  648 ], #  71
  [   0, [0,0,0,0,0,0,1,1,2,0,1,1,1,0,1,0,0,0,2,0,0,0,2,0,0,0,0],  648 ], #  72
  [   0, [0,0,0,0,0,0,1,1,2,0,1,1,1,1,0,0,0,0,1,1,0,1,0,1,0,0,0],  324 ], #  73
  [   0, [0,0,0,0,0,0,1,1,2,0,1,1,1,1,0,0,0,0,2,0,0,0,1,1,0,0,0],  648 ], #  74
  [   0, [0,0,0,0,0,1,0,1,2,0,0,1,0,2,0,1,0,0,2,1,0,1,0,0,0,0,0],  324 ], #  75
  [   0, [0,0,0,0,0,1,0,1,2,0,0,1,0,2,0,1,0,0,3,0,0,0,1,0,0,0,0],  648 ], #  76
  [   1, [0,0,0,0,0,1,0,1,2,0,0,1,1,1,0,0,1,0,2,1,0,1,0,0,0,0,0],  648 ], #  77
  [  -1, [0,0,0,0,0,1,0,1,2,0,0,1,1,1,0,0,1,0,3,0,0,0,1,0,0,0,0], 1296 ], #  78
  [  -1, [0,0,0,0,0,1,0,1,2,0,0,1,1,1,0,1,0,0,1,2,0,1,0,0,0,0,0], 1296 ], #  79
  [   1, [0,0,0,0,0,1,0,1,2,0,0,1,1,1,0,1,0,0,2,1,0,0,1,0,0,0,0], 1296 ], #  80
  [  -1, [0,0,0,0,0,1,0,1,2,0,0,1,1,2,0,0,0,0,2,1,0,0,0,0,1,0,0], 1296 ], #  81
  [   1, [0,0,0,0,0,1,0,1,2,0,0,1,1,2,0,0,0,0,3,0,0,0,0,0,0,1,0], 1296 ], #  82
  [  -1, [0,0,0,0,0,1,0,1,2,0,0,1,2,0,0,0,1,0,1,2,0,1,0,0,0,0,0], 1296 ], #  83
  [   1, [0,0,0,0,0,1,0,1,2,0,0,1,2,0,0,0,1,0,2,1,0,0,1,0,0,0,0], 1296 ], #  84
  [   1, [0,0,0,0,0,1,0,1,2,0,0,1,2,0,0,1,0,0,0,3,0,1,0,0,0,0,0],  648 ], #  85
  [   2, [0,0,0,0,0,1,0,1,2,0,0,1,2,1,0,0,0,0,1,2,0,0,0,0,1,0,0], 1296 ], #  86
  [  -2, [0,0,0,0,0,1,0,1,2,0,0,1,2,1,0,0,0,0,2,1,0,0,0,0,0,1,0], 1296 ], #  87
  [  -1, [0,0,0,0,0,1,0,1,2,0,0,1,3,0,0,0,0,0,0,3,0,0,0,0,1,0,0],  648 ], #  88
  [   1, [0,0,0,0,0,1,0,1,2,0,0,1,3,0,0,0,0,0,1,2,0,0,0,0,0,1,0],  648 ], #  89
  [  -2, [0,0,0,0,0,1,0,1,2,0,1,0,1,0,1,0,1,0,2,1,0,1,0,0,0,0,0],  324 ], #  90
  [   2, [0,0,0,0,0,1,0,1,2,0,1,0,1,0,1,0,1,0,3,0,0,0,1,0,0,0,0],  648 ], #  91
  [   1, [0,0,0,0,0,1,0,1,2,0,1,0,1,0,1,1,0,0,1,2,0,1,0,0,0,0,0], 1296 ], #  92
  [  -1, [0,0,0,0,0,1,0,1,2,0,1,0,1,0,1,1,0,0,2,1,0,0,1,0,0,0,0], 1296 ], #  93
  [   0, [0,0,0,0,0,1,0,1,2,0,1,0,1,1,0,0,0,1,2,1,0,1,0,0,0,0,0],  648 ], #  94
  [   0, [0,0,0,0,0,1,0,1,2,0,1,0,1,1,0,0,0,1,3,0,0,0,1,0,0,0,0],  216 ], #  95
  [   1, [0,0,0,0,0,1,0,1,2,0,1,0,1,1,0,0,1,0,2,0,1,1,0,0,0,0,0], 1296 ], #  96
  [  -1, [0,0,0,0,0,1,0,1,2,0,1,0,1,1,0,0,1,0,3,0,0,0,0,1,0,0,0], 1296 ], #  97
  [   0, [0,0,0,0,0,1,0,1,2,0,1,0,1,1,0,1,0,0,1,1,1,1,0,0,0,0,0], 1296 ], #  98
  [   1, [0,0,0,0,0,1,0,1,2,0,1,0,1,1,0,1,0,0,2,0,1,0,1,0,0,0,0], 1296 ], #  99
  [  -1, [0,0,0,0,0,1,0,1,2,0,1,0,1,1,0,1,0,0,2,1,0,0,0,1,0,0,0], 1296 ], # 100
  [   0, [0,0,0,0,0,1,0,1,2,0,1,0,1,2,0,0,0,0,2,0,1,0,0,0,1,0,0],  216 ], # 101
  [   0, [0,0,0,0,0,1,0,1,2,0,1,0,1,2,0,0,0,0,3,0,0,0,0,0,0,0,1],  648 ], # 102
  [   0, [0,0,0,0,0,1,0,1,2,0,1,0,2,0,0,0,0,1,1,2,0,1,0,0,0,0,0], 1296 ], # 103
  [   0, [0,0,0,0,0,1,0,1,2,0,1,0,2,0,0,0,0,1,2,1,0,0,1,0,0,0,0],  648 ], # 104
  [   1, [0,0,0,0,0,1,0,1,2,0,1,0,2,0,0,0,1,0,1,1,1,1,0,0,0,0,0], 1296 ], # 105
  [  -2, [0,0,0,0,0,1,0,1,2,0,1,0,2,0,0,0,1,0,2,0,1,0,1,0,0,0,0], 1296 ], # 106
  [   1, [0,0,0,0,0,1,0,1,2,0,1,0,2,0,0,0,1,0,2,1,0,0,0,1,0,0,0], 1296 ], # 107
  [  -1, [0,0,0,0,0,1,0,1,2,0,1,0,2,0,0,1,0,0,0,2,1,1,0,0,0,0,0],  216 ], # 108
  [   1, [0,0,0,0,0,1,0,1,2,0,1,0,2,0,0,1,0,0,1,1,1,0,1,0,0,0,0], 1296 ], # 109
  [   0, [0,0,0,0,0,1,0,1,2,0,1,0,2,0,0,1,0,0,1,2,0,0,0,1,0,0,0], 1296 ], # 110
  [  -1, [0,0,0,0,0,1,0,1,2,0,1,0,2,0,1,0,0,0,1,2,0,0,0,0,1,0,0], 1296 ], # 111
  [   1, [0,0,0,0,0,1,0,1,2,0,1,0,2,0,1,0,0,0,2,1,0,0,0,0,0,1,0], 1296 ], # 112
  [  -1, [0,0,0,0,0,1,0,1,2,0,1,0,2,1,0,0,0,0,1,1,1,0,0,0,1,0,0], 1296 ], # 113
  [   1, [0,0,0,0,0,1,0,1,2,0,1,0,2,1,0,0,0,0,2,0,1,0,0,0,0,1,0], 1296 ], # 114
  [   0, [0,0,0,0,0,1,0,1,2,0,1,0,2,1,0,0,0,0,2,1,0,0,0,0,0,0,1],  648 ], # 115
  [  -1, [0,0,0,0,0,1,0,1,2,0,1,0,3,0,0,0,0,0,1,1,1,0,0,0,0,1,0], 1296 ], # 116
  [  -2, [0,0,0,0,0,1,0,1,2,0,1,1,1,0,0,1,0,0,0,2,0,2,0,0,0,0,0],  648 ], # 117
  [   4, [0,0,0,0,0,1,0,1,2,0,1,1,1,0,0,1,0,0,1,1,0,1,1,0,0,0,0],  648 ], # 118
  [  -2, [0,0,0,0,0,1,0,1,2,0,1,1,1,0,0,1,0,0,2,0,0,0,2,0,0,0,0],  648 ], # 119
  [   2, [0,0,0,0,0,1,0,1,2,0,1,1,2,0,0,0,0,0,0,2,0,1,0,0,1,0,0],  648 ], # 120
  [  -3, [0,0,0,0,0,1,0,1,2,0,1,1,2,0,0,0,0,0,1,1,0,0,1,0,1,0,0], 1296 ], # 121
  [  -1, [0,0,0,0,0,1,0,1,2,0,1,1,2,0,0,0,0,0,1,1,0,1,0,0,0,1,0], 1296 ], # 122
  [   2, [0,0,0,0,0,1,0,1,2,0,1,1,2,0,0,0,0,0,2,0,0,0,1,0,0,1,0], 1296 ], # 123
  [   2, [0,0,0,0,0,1,0,1,2,0,2,0,2,0,0,0,0,0,1,0,1,0,1,0,1,0,0],  648 ], # 124
  [   1, [0,0,0,0,0,1,0,1,2,0,2,0,2,0,0,0,0,0,1,0,1,1,0,0,0,1,0], 1296 ], # 125
  [  -2, [0,0,0,0,0,1,0,1,2,0,2,0,2,0,0,0,0,0,2,0,0,0,0,1,0,1,0],  648 ], # 126
  [   0, [0,0,0,0,0,1,0,1,2,0,2,0,2,0,0,0,0,0,2,0,0,0,1,0,0,0,1],  216 ], # 127
  [  -1, [0,0,0,0,0,1,0,1,2,1,0,0,0,1,1,1,0,0,1,2,0,1,0,0,0,0,0], 1296 ], # 128
  [   1, [0,0,0,0,0,1,0,1,2,1,0,0,0,1,1,1,0,0,2,1,0,0,1,0,0,0,0], 1296 ], # 129
  [   0, [0,0,0,0,0,1,0,1,2,1,0,0,0,2,0,0,0,1,2,1,0,1,0,0,0,0,0],  108 ], # 130
  [   1, [0,0,0,0,0,1,0,1,2,1,0,0,0,2,0,1,0,0,1,1,1,1,0,0,0,0,0], 1296 ], # 131
  [  -1, [0,0,0,0,0,1,0,1,2,1,0,0,0,2,0,1,0,0,2,1,0,0,0,1,0,0,0],  648 ], # 132
  [   2, [0,0,0,0,0,1,0,1,2,1,0,0,1,0,1,0,1,0,1,2,0,1,0,0,0,0,0], 1296 ], # 133
  [  -2, [0,0,0,0,0,1,0,1,2,1,0,0,1,0,1,0,1,0,2,1,0,0,1,0,0,0,0],  648 ], # 134
  [   0, [0,0,0,0,0,1,0,1,2,1,0,0,1,1,0,0,0,1,1,2,0,1,0,0,0,0,0],  648 ], # 135
  [  -2, [0,0,0,0,0,1,0,1,2,1,0,0,1,1,0,0,1,0,1,1,1,1,0,0,0,0,0], 1296 ], # 136
  [  -2, [0,0,0,0,0,1,0,1,2,1,0,0,1,1,0,1,0,0,1,1,1,0,1,0,0,0,0],  648 ], # 137
  [   1, [0,0,0,0,0,1,0,1,2,1,0,0,1,1,0,1,0,0,1,2,0,0,0,1,0,0,0], 1296 ], # 138
  [  -1, [0,0,0,0,0,1,0,1,2,1,0,0,1,1,1,0,0,0,1,2,0,0,0,0,1,0,0], 1296 ], # 139
  [   1, [0,0,0,0,0,1,0,1,2,1,0,0,1,1,1,0,0,0,2,1,0,0,0,0,0,1,0],  648 ], # 140
  [   1, [0,0,0,0,0,1,0,1,2,1,0,0,1,2,0,0,0,0,1,1,1,0,0,0,1,0,0], 1296 ], # 141
  [  -1, [0,0,0,0,0,1,0,1,2,1,0,0,2,0,0,0,1,0,1,2,0,0,0,1,0,0,0],  648 ], # 142
  [  -1, [0,0,0,0,0,1,0,1,2,1,0,0,2,0,1,0,0,0,1,2,0,0,0,0,0,1,0],  216 ], # 143
  [  -2, [0,0,0,0,0,1,0,1,2,1,0,1,0,1,0,1,0,0,1,1,0,1,1,0,0,0,0],  648 ], # 144
  [   0, [0,0,0,0,0,1,0,1,2,1,0,1,0,1,0,1,0,0,2,0,0,0,2,0,0,0,0],  648 ], # 145
  [  -2, [0,0,0,0,0,1,0,1,2,1,0,1,1,0,0,0,1,0,1,1,0,1,1,0,0,0,0], 1296 ], # 146
  [   1, [0,0,0,0,0,1,0,1,2,1,0,1,1,0,0,0,1,0,2,0,0,0,2,0,0,0,0], 1296 ], # 147
  [   0, [0,0,0,0,0,1,0,1,2,1,0,1,1,1,0,0,0,0,1,1,0,0,1,0,1,0,0],  648 ], # 148
  [   4, [0,0,0,0,0,1,0,1,2,1,0,1,1,1,0,0,0,0,1,1,0,1,0,0,0,1,0], 1296 ], # 149
  [  -1, [0,0,0,0,0,1,0,1,2,1,0,1,1,1,0,0,0,0,2,0,0,0,1,0,0,1,0], 1296 ], # 150
  [   0, [0,0,0,0,0,1,0,1,2,1,1,0,1,0,0,0,0,1,1,1,0,1,1,0,0,0,0],  216 ], # 151
  [  -2, [0,0,0,0,0,1,0,1,2,1,1,0,1,0,0,0,1,0,1,1,0,1,0,1,0,0,0],  648 ], # 152
  [  -1, [0,0,0,0,0,1,0,1,2,1,1,0,1,0,0,0,1,0,2,0,0,0,1,1,0,0,0], 1296 ], # 153
  [   2, [0,0,0,0,0,1,0,1,2,1,1,0,1,1,0,0,0,0,2,0,0,0,0,1,0,1,0],  648 ], # 154
  [   1, [0,0,0,0,0,1,0,2,1,0,0,1,0,1,1,1,0,0,3,0,0,0,1,0,0,0,0], 1296 ], # 155
  [  -1, [0,0,0,0,0,1,0,2,1,0,0,1,0,2,0,1,0,0,3,0,0,0,0,1,0,0,0], 1296 ], # 156
  [   0, [0,0,0,0,0,1,0,2,1,0,0,1,1,0,1,1,0,0,1,2,0,1,0,0,0,0,0],  648 ], # 157
  [   0, [0,0,0,0,0,1,0,2,1,0,0,1,1,0,1,1,0,0,2,1,0,0,1,0,0,0,0], 1296 ], # 158
  [   1, [0,0,0,0,0,1,0,2,1,0,0,1,1,1,0,0,0,1,3,0,0,0,1,0,0,0,0], 1296 ], # 159
  [   2, [0,0,0,0,0,1,0,2,1,0,0,1,1,1,0,1,0,0,1,1,1,1,0,0,0,0,0], 1296 ], # 160
  [  -2, [0,0,0,0,0,1,0,2,1,0,0,1,1,1,0,1,0,0,2,0,1,0,1,0,0,0,0],  648 ], # 161
  [   0, [0,0,0,0,0,1,0,2,1,0,0,1,1,1,0,1,0,0,2,1,0,0,0,1,0,0,0], 1296 ], # 162
  [  -1, [0,0,0,0,0,1,0,2,1,0,0,1,1,2,0,0,0,0,3,0,0,0,0,0,0,0,1], 1296 ], # 163
  [   1, [0,0,0,0,0,1,0,2,1,0,0,1,2,0,0,0,0,1,1,2,0,1,0,0,0,0,0], 1296 ], # 164
  [  -1, [0,0,0,0,0,1,0,2,1,0,0,1,2,0,0,0,0,1,2,1,0,0,1,0,0,0,0], 1296 ], # 165
  [   1, [0,0,0,0,0,1,0,2,1,0,0,1,2,0,0,1,0,0,1,1,1,0,1,0,0,0,0], 1296 ], # 166
  [   1, [0,0,0,0,0,1,0,2,1,0,0,1,2,0,0,1,0,0,1,2,0,0,0,1,0,0,0], 1296 ], # 167
  [  -1, [0,0,0,0,0,1,0,2,1,0,0,1,2,0,1,0,0,0,1,2,0,0,0,0,1,0,0], 1296 ], # 168
  [  -3, [0,0,0,0,0,1,0,2,1,0,0,1,2,1,0,0,0,0,1,1,1,0,0,0,1,0,0], 1296 ], # 169
  [   2, [0,0,0,0,0,1,0,2,1,0,0,1,2,1,0,0,0,0,2,1,0,0,0,0,0,0,1],  648 ], # 170
  [   2, [0,0,0,0,0,1,0,2,1,0,0,1,3,0,0,0,0,0,0,2,1,0,0,0,1,0,0],  648 ], # 171
  [   1, [0,0,0,0,0,1,0,2,1,0,0,2,0,1,0,1,0,0,1,1,0,2,0,0,0,0,0],  648 ], # 172
  [  -1, [0,0,0,0,0,1,0,2,1,0,0,2,0,1,0,1,0,0,2,0,0,1,1,0,0,0,0], 1296 ], # 173
  [   2, [0,0,0,0,0,1,0,2,1,0,0,2,1,0,0,1,0,0,0,2,0,2,0,0,0,0,0],  648 ], # 174
  [  -4, [0,0,0,0,0,1,0,2,1,0,0,2,1,0,0,1,0,0,1,1,0,1,1,0,0,0,0], 1296 ], # 175
  [   2, [0,0,0,0,0,1,0,2,1,0,0,2,1,0,0,1,0,0,2,0,0,0,2,0,0,0,0], 1296 ], # 176
  [   0, [0,0,0,0,0,1,0,2,1,0,0,2,1,1,0,0,0,0,1,1,0,1,0,0,1,0,0], 1296 ], # 177
  [  -1, [0,0,0,0,0,1,0,2,1,0,0,2,1,1,0,0,0,0,2,0,0,0,1,0,1,0,0], 1296 ], # 178
  [  -2, [0,0,0,0,0,1,0,2,1,0,0,2,2,0,0,0,0,0,0,2,0,1,0,0,1,0,0],  648 ], # 179
  [   3, [0,0,0,0,0,1,0,2,1,0,0,2,2,0,0,0,0,0,1,1,0,0,1,0,1,0,0], 1296 ], # 180
  [   1, [0,0,0,0,0,1,0,2,1,0,1,0,0,0,2,1,0,0,3,0,0,0,1,0,0,0,0],  648 ], # 181
  [  -1, [0,0,0,0,0,1,0,2,1,0,1,0,0,1,1,1,0,0,3,0,0,0,0,1,0,0,0], 1296 ], # 182
  [  -2, [0,0,0,0,0,1,0,2,1,0,1,0,1,0,1,0,0,1,3,0,0,0,1,0,0,0,0],  648 ], # 183
  [  -2, [0,0,0,0,0,1,0,2,1,0,1,0,1,0,1,1,0,0,1,1,1,1,0,0,0,0,0], 1296 ], # 184
  [   0, [0,0,0,0,0,1,0,2,1,0,1,0,1,0,1,1,0,0,2,0,1,0,1,0,0,0,0], 1296 ], # 185
  [   2, [0,0,0,0,0,1,0,2,1,0,1,0,1,0,1,1,0,0,2,1,0,0,0,1,0,0,0], 1296 ], # 186
  [   0, [0,0,0,0,0,1,0,2,1,0,1,0,1,1,0,1,0,0,2,0,1,0,0,1,0,0,0],  648 ], # 187
  [   1, [0,0,0,0,0,1,0,2,1,0,1,0,1,1,1,0,0,0,3,0,0,0,0,0,0,0,1], 1296 ], # 188
  [  -1, [0,0,0,0,0,1,0,2,1,0,1,0,2,0,0,0,0,1,1,1,1,1,0,0,0,0,0], 1296 ], # 189
  [   2, [0,0,0,0,0,1,0,2,1,0,1,0,2,0,0,0,0,1,2,0,1,0,1,0,0,0,0],  648 ], # 190
  [  -1, [0,0,0,0,0,1,0,2,1,0,1,0,2,0,0,1,0,0,1,0,2,0,1,0,0,0,0], 1296 ], # 191
  [  -1, [0,0,0,0,0,1,0,2,1,0,1,0,2,0,0,1,0,0,1,1,1,0,0,1,0,0,0], 1296 ], # 192
  [   3, [0,0,0,0,0,1,0,2,1,0,1,0,2,0,1,0,0,0,1,1,1,0,0,0,1,0,0],  648 ], # 193
  [   1, [0,0,0,0,0,1,0,2,1,0,1,0,2,1,0,0,0,0,1,0,2,0,0,0,1,0,0],  432 ], # 194
  [  -2, [0,0,0,0,0,1,0,2,1,0,1,0,3,0,0,0,0,0,0,1,2,0,0,0,1,0,0],  648 ], # 195
  [   3, [0,0,0,0,0,1,0,2,1,0,1,1,0,0,1,1,0,0,1,1,0,2,0,0,0,0,0],  648 ], # 196
  [  -3, [0,0,0,0,0,1,0,2,1,0,1,1,0,0,1,1,0,0,2,0,0,1,1,0,0,0,0], 1296 ], # 197
  [   3, [0,0,0,0,0,1,0,2,1,0,1,1,0,1,0,1,0,0,2,0,0,1,0,1,0,0,0],  648 ], # 198
  [   1, [0,0,0,0,0,1,0,2,1,0,1,1,1,0,0,0,0,1,2,0,0,1,1,0,0,0,0], 1296 ], # 199
  [   0, [0,0,0,0,0,1,0,2,1,0,1,1,1,0,0,1,0,0,0,1,1,2,0,0,0,0,0],  648 ], # 200
  [   2, [0,0,0,0,0,1,0,2,1,0,1,1,1,0,0,1,0,0,1,0,1,1,1,0,0,0,0], 1296 ], # 201
  [  -2, [0,0,0,0,0,1,0,2,1,0,1,1,1,0,0,1,0,0,1,1,0,1,0,1,0,0,0], 1296 ], # 202
  [   0, [0,0,0,0,0,1,0,2,1,0,1,1,1,0,0,1,0,0,2,0,0,0,1,1,0,0,0], 1296 ], # 203
  [  -2, [0,0,0,0,0,1,0,2,1,0,1,1,1,0,1,0,0,0,1,1,0,1,0,0,1,0,0], 1296 ], # 204
  [   3, [0,0,0,0,0,1,0,2,1,0,1,1,1,0,1,0,0,0,2,0,0,0,1,0,1,0,0], 1296 ], # 205
  [   2, [0,0,0,0,0,1,0,2,1,0,1,1,1,1,0,0,0,0,1,0,1,1,0,0,1,0,0], 1296 ], # 206
  [  -3, [0,0,0,0,0,1,0,2,1,0,1,1,1,1,0,0,0,0,2,0,0,0,0,1,1,0,0], 1296 ], # 207
  [   1, [0,0,0,0,0,1,0,2,1,0,1,1,1,1,0,0,0,0,2,0,0,1,0,0,0,0,1], 1296 ], # 208
  [  -1, [0,0,0,0,0,1,0,2,1,0,1,1,2,0,0,0,0,0,1,0,1,0,1,0,1,0,0], 1296 ], # 209
  [   1, [0,0,0,0,0,1,0,2,1,0,1,1,2,0,0,0,0,0,1,1,0,0,0,1,1,0,0], 1296 ], # 210
  [  -2, [0,0,0,0,0,1,0,2,1,0,1,1,2,0,0,0,0,0,2,0,0,0,1,0,0,0,1],  648 ], # 211
  [  -2, [0,0,0,0,0,1,0,2,1,0,1,2,1,0,0,0,0,0,1,0,0,1,1,0,1,0,0], 1296 ], # 212
  [   1, [0,0,0,0,0,1,0,2,1,0,2,0,0,0,1,1,0,0,2,0,0,1,0,1,0,0,0],  648 ], # 213
  [  -1, [0,0,0,0,0,1,0,2,1,0,2,0,1,0,0,0,0,1,2,0,0,1,0,1,0,0,0],  648 ], # 214
  [   4, [0,0,0,0,0,1,0,2,1,0,2,0,1,0,0,1,0,0,1,0,1,1,0,1,0,0,0], 1296 ], # 215
  [  -2, [0,0,0,0,0,1,0,2,1,0,2,0,1,0,0,1,0,0,2,0,0,0,0,2,0,0,0],  648 ], # 216
  [   0, [0,0,0,0,0,1,0,2,1,0,2,0,1,0,1,0,0,0,1,0,1,1,0,0,1,0,0], 1296 ], # 217
  [   1, [0,0,0,0,0,1,0,2,1,0,2,0,1,0,1,0,0,0,2,0,0,0,0,1,1,0,0], 1296 ], # 218
  [  -1, [0,0,0,0,0,1,0,2,1,0,2,0,1,0,1,0,0,0,2,0,0,1,0,0,0,0,1], 1296 ], # 219
  [  -3, [0,0,0,0,0,1,0,2,1,0,2,0,2,0,0,0,0,0,1,0,1,0,0,1,1,0,0], 1296 ], # 220
  [   2, [0,0,0,0,0,1,0,2,1,0,2,0,2,0,0,0,0,0,2,0,0,0,0,1,0,0,1],  648 ], # 221
  [   2, [0,0,0,0,0,1,0,2,1,0,2,1,1,0,0,0,0,0,1,0,0,1,0,1,1,0,0], 1296 ], # 222
  [   0, [0,0,0,0,0,1,0,2,1,1,0,0,0,1,1,1,0,0,1,1,1,1,0,0,0,0,0], 1296 ], # 223
  [  -2, [0,0,0,0,0,1,0,2,1,1,0,0,1,0,1,0,0,1,1,2,0,1,0,0,0,0,0],  324 ], # 224
  [   0, [0,0,0,0,0,1,0,2,1,1,0,0,1,0,1,1,0,0,1,1,1,0,1,0,0,0,0], 1296 ], # 225
  [  -2, [0,0,0,0,0,1,0,2,1,1,0,0,1,0,1,1,0,0,1,2,0,0,0,1,0,0,0],  648 ], # 226
  [   2, [0,0,0,0,0,1,0,2,1,1,0,0,1,1,0,0,0,1,1,1,1,1,0,0,0,0,0],  648 ], # 227
  [   0, [0,0,0,0,0,1,0,2,1,1,0,0,1,1,0,1,0,0,1,1,1,0,0,1,0,0,0], 1296 ], # 228
  [   0, [0,0,0,0,0,1,0,2,1,1,0,0,1,1,1,0,0,0,1,1,1,0,0,0,1,0,0], 1296 ], # 229
  [   4, [0,0,0,0,0,1,0,2,1,1,0,1,0,0,1,1,0,0,1,1,0,1,1,0,0,0,0], 1296 ], # 230
  [   1, [0,0,0,0,0,1,0,2,1,1,0,1,0,1,0,0,0,1,1,1,0,2,0,0,0,0,0],  648 ], # 231
  [   2, [0,0,0,0,0,1,0,2,1,1,0,1,0,1,0,1,0,0,1,0,1,1,1,0,0,0,0], 1296 ], # 232
  [  -2, [0,0,0,0,0,1,0,2,1,1,0,1,0,1,0,1,0,0,1,1,0,1,0,1,0,0,0], 1296 ], # 233
  [   0, [0,0,0,0,0,1,0,2,1,1,0,1,0,1,1,0,0,0,1,1,0,1,0,0,1,0,0], 1296 ], # 234
  [  -2, [0,0,0,0,0,1,0,2,1,1,0,1,0,2,0,0,0,0,1,0,1,1,0,0,1,0,0], 1296 ], # 235
  [   2, [0,0,0,0,0,1,0,2,1,1,0,1,1,0,0,0,0,1,1,1,0,1,1,0,0,0,0], 1296 ], # 236
  [   0, [0,0,0,0,0,1,0,2,1,1,0,1,1,0,0,1,0,0,1,1,0,0,1,1,0,0,0], 1296 ], # 237
  [  -4, [0,0,0,0,0,1,0,2,1,1,0,1,1,0,1,0,0,0,1,1,0,0,1,0,1,0,0], 1296 ], # 238
  [   2, [0,0,0,0,0,1,0,2,1,1,0,1,1,1,0,0,0,0,1,1,0,0,0,1,1,0,0], 1296 ], # 239
  [  -4, [0,0,0,0,0,1,0,2,1,1,0,1,1,1,0,0,0,0,1,1,0,1,0,0,0,0,1],  648 ], # 240
  [  -2, [0,0,0,0,0,1,0,2,1,1,1,0,0,0,1,0,0,1,1,1,0,2,0,0,0,0,0],  648 ], # 241
  [  -2, [0,0,0,0,0,1,0,2,1,1,1,0,0,0,1,1,0,0,1,1,0,1,0,1,0,0,0], 1296 ], # 242
  [   2, [0,0,0,0,0,1,0,2,1,1,1,0,0,0,2,0,0,0,1,1,0,1,0,0,1,0,0],  648 ], # 243
  [   1, [0,0,0,0,0,1,0,3,0,0,0,1,0,1,1,1,0,0,3,0,0,0,0,1,0,0,0],  648 ], # 244
  [   0, [0,0,0,0,0,1,0,3,0,0,0,1,1,0,1,1,0,0,1,1,1,1,0,0,0,0,0],  648 ], # 245
  [  -1, [0,0,0,0,0,1,0,3,0,0,0,1,1,0,1,1,0,0,2,1,0,0,0,1,0,0,0], 1296 ], # 246
  [  -2, [0,0,0,0,0,1,0,3,0,0,0,1,1,1,0,0,0,1,3,0,0,0,0,1,0,0,0],  108 ], # 247
  [   2, [0,0,0,0,0,1,0,3,0,0,0,1,2,0,0,0,0,1,2,1,0,0,0,1,0,0,0],  648 ], # 248
  [   3, [0,0,0,0,0,1,0,3,0,0,0,2,1,0,0,1,0,0,1,1,0,1,0,1,0,0,0],  432 ], # 249
  [  -2, [0,0,0,0,0,1,0,3,0,0,0,2,1,0,0,1,0,0,2,0,0,0,1,1,0,0,0],  648 ], # 250
  [   2, [0,0,0,0,0,1,0,3,0,0,0,2,2,0,0,0,0,0,2,0,0,0,1,0,0,0,1],  216 ], # 251
  [   1, [0,0,0,0,0,1,0,3,0,0,0,3,0,0,0,1,0,0,0,1,0,3,0,0,0,0,0],   72 ], # 252
  [  -4, [0,0,0,0,0,1,0,3,0,0,1,1,1,0,0,1,0,0,1,0,1,1,0,1,0,0,0],  648 ], # 253
  [   2, [0,0,0,0,0,1,0,3,0,1,0,0,1,0,1,0,0,1,1,1,1,1,0,0,0,0,0],  648 ], # 254
  [   2, [0,0,0,0,0,1,0,3,0,1,0,0,1,0,1,1,0,0,1,1,1,0,0,1,0,0,0],  216 ], # 255
  [   2, [0,0,0,0,0,1,0,3,0,1,0,1,0,1,0,1,0,0,1,0,1,1,0,1,0,0,0],  648 ], # 256
  [  -4, [0,0,0,0,0,1,1,1,1,0,0,1,0,2,0,1,0,0,1,1,1,1,0,0,0,0,0],  324 ], # 257
  [   3, [0,0,0,0,0,1,1,1,1,0,0,1,0,2,0,1,0,0,2,1,0,0,0,1,0,0,0], 1296 ], # 258
  [   0, [0,0,0,0,0,1,1,1,1,0,0,1,1,1,0,0,1,0,1,1,1,1,0,0,0,0,0],  648 ], # 259
  [  -2, [0,0,0,0,0,1,1,1,1,0,0,1,1,1,0,0,1,0,2,1,0,0,0,1,0,0,0], 1296 ], # 260
  [   4, [0,0,0,0,0,1,1,1,1,0,0,1,1,2,0,0,0,0,1,1,1,0,0,0,1,0,0],  648 ], # 261
  [  -1, [0,0,0,0,0,1,1,1,1,0,0,1,1,2,0,0,0,0,2,1,0,0,0,0,0,0,1],  648 ], # 262
  [  -3, [0,0,0,0,0,1,1,1,1,0,0,2,0,1,0,1,0,0,0,2,0,2,0,0,0,0,0],  648 ], # 263
  [   4, [0,0,0,0,0,1,1,1,1,0,0,2,0,1,0,1,0,0,1,1,0,1,1,0,0,0,0], 1296 ], # 264
  [  -1, [0,0,0,0,0,1,1,1,1,0,0,2,0,1,0,1,0,0,2,0,0,0,2,0,0,0,0], 1296 ], # 265
  [   0, [0,0,0,0,0,1,1,1,1,0,0,2,0,2,0,0,0,0,1,1,0,1,0,0,1,0,0],  648 ], # 266
  [   4, [0,0,0,0,0,1,1,1,1,0,0,2,1,1,0,0,0,0,0,2,0,1,0,0,1,0,0], 1296 ], # 267
  [  -4, [0,0,0,0,0,1,1,1,1,0,0,2,1,1,0,0,0,0,1,1,0,0,1,0,1,0,0], 1296 ], # 268
  [   0, [0,0,0,0,0,1,1,1,1,0,1,0,0,1,1,1,0,0,2,0,1,0,1,0,0,0,0], 1296 ], # 269
  [   2, [0,0,0,0,0,1,1,1,1,0,1,0,1,0,1,0,1,0,1,1,1,1,0,0,0,0,0],  648 ], # 270
  [   2, [0,0,0,0,0,1,1,1,1,0,1,0,1,0,1,1,0,0,1,1,1,0,1,0,0,0,0],  648 ], # 271
  [  -2, [0,0,0,0,0,1,1,1,1,0,1,0,1,1,0,0,0,1,2,0,1,0,1,0,0,0,0],  648 ], # 272
  [  -4, [0,0,0,0,0,1,1,1,1,0,1,0,1,1,1,0,0,0,1,1,1,0,0,0,1,0,0],  216 ], # 273
  [  -2, [0,0,0,0,0,1,1,1,1,0,1,0,2,0,0,0,0,1,1,1,1,0,1,0,0,0,0],  324 ], # 274
  [  -2, [0,0,0,0,0,1,1,1,1,0,1,0,2,0,0,0,1,0,1,1,1,0,0,1,0,0,0],  324 ], # 275
  [  -4, [0,0,0,0,0,1,1,1,1,0,1,1,0,0,1,1,0,0,1,1,0,1,1,0,0,0,0], 1296 ], # 276
  [   2, [0,0,0,0,0,1,1,1,1,0,1,1,0,1,0,1,0,0,1,0,1,1,1,0,0,0,0],  648 ], # 277
  [  -2, [0,0,0,0,0,1,1,1,1,0,1,1,0,1,0,1,0,0,1,1,0,1,0,1,0,0,0], 1296 ], # 278
  [   2, [0,0,0,0,0,1,1,1,1,0,1,1,0,1,1,0,0,0,1,1,0,1,0,0,1,0,0],  648 ], # 279
  [   0, [0,0,0,0,0,1,1,1,1,0,1,1,0,1,1,0,0,0,2,0,0,1,0,0,0,1,0], 1296 ], # 280
  [  -2, [0,0,0,0,0,1,1,1,1,0,1,1,1,0,0,0,0,1,1,1,0,1,1,0,0,0,0], 1296 ], # 281
  [   0, [0,0,0,0,0,1,1,1,1,0,1,1,1,0,0,0,0,1,2,0,0,0,2,0,0,0,0], 1296 ], # 282
  [   0, [0,0,0,0,0,1,1,1,1,0,1,1,1,0,0,0,1,0,1,1,0,1,0,1,0,0,0], 1296 ], # 283
  [   2, [0,0,0,0,0,1,1,1,1,0,1,1,1,0,0,0,1,0,2,0,0,0,1,1,0,0,0],  648 ], # 284
  [   0, [0,0,0,0,0,1,1,1,1,0,1,1,1,0,0,1,0,0,1,0,1,0,2,0,0,0,0], 1296 ], # 285
  [   2, [0,0,0,0,0,1,1,1,1,0,1,1,1,0,0,1,0,0,1,1,0,0,1,1,0,0,0], 1296 ], # 286
  [   6, [0,0,0,0,0,1,1,1,1,0,1,1,1,0,1,0,0,0,1,1,0,1,0,0,0,1,0],  648 ], # 287
  [  -4, [0,0,0,0,0,1,1,1,1,0,1,1,1,0,1,0,0,0,2,0,0,0,1,0,0,1,0], 1296 ], # 288
  [   0, [0,0,0,0,0,1,1,1,1,0,1,1,1,1,0,0,0,0,1,1,0,1,0,0,0,0,1],  648 ], # 289
  [   2, [0,0,0,0,0,1,1,1,1,0,1,1,1,1,0,0,0,0,2,0,0,0,1,0,0,0,1], 1296 ], # 290
  [   4, [0,0,0,0,0,1,1,1,1,1,1,0,0,0,1,0,0,1,1,1,0,1,1,0,0,0,0],  324 ], # 291
  [   2, [0,0,0,0,0,1,1,2,0,0,0,1,1,1,0,0,0,1,2,1,0,0,0,1,0,0,0],  324 ], # 292
  [  -4, [0,0,0,0,0,1,1,2,0,0,0,1,2,0,0,0,0,1,1,2,0,0,0,1,0,0,0],  324 ], # 293
  [   1, [0,0,0,0,0,1,1,2,0,0,0,2,0,2,0,0,0,0,2,0,0,1,0,0,0,0,1], 1296 ], # 294
  [  -1, [0,0,0,0,0,1,1,2,0,0,0,2,1,0,0,0,0,1,0,2,0,2,0,0,0,0,0],  432 ], # 295
  [   0, [0,0,0,0,0,1,1,2,0,0,0,2,1,0,0,0,0,1,1,1,0,1,1,0,0,0,0], 1296 ], # 296
  [   4, [0,0,0,0,0,1,1,2,0,0,0,2,1,1,0,0,0,0,1,1,0,1,0,0,0,0,1],  648 ], # 297
  [  -3, [0,0,0,0,0,1,1,2,0,0,0,2,1,1,0,0,0,0,2,0,0,0,1,0,0,0,1], 1296 ], # 298
  [   2, [0,0,0,0,0,1,1,2,0,0,1,0,1,0,1,0,0,1,2,0,1,0,1,0,0,0,0],  648 ], # 299
  [  -2, [0,0,0,0,0,1,1,2,0,0,1,0,2,0,0,0,0,1,1,0,2,0,1,0,0,0,0],  324 ], # 300
  [   0, [0,0,0,0,0,1,1,2,0,0,1,1,1,0,0,0,0,1,1,0,1,1,1,0,0,0,0], 1296 ], # 301
  [   2, [0,0,0,0,0,1,1,2,0,0,1,1,1,0,0,0,0,1,1,1,0,1,0,1,0,0,0], 1296 ], # 302
  [  -2, [0,0,0,0,0,1,1,2,0,0,1,1,1,0,0,0,0,1,2,0,0,0,1,1,0,0,0],  648 ], # 303
  [  -4, [0,0,0,0,0,1,1,2,0,0,1,1,1,0,1,0,0,0,1,1,0,1,0,0,0,0,1], 1296 ], # 304
  [   1, [0,0,0,0,0,1,1,2,0,0,1,1,1,0,1,0,0,0,2,0,0,0,1,0,0,0,1], 1296 ], # 305
  [   3, [0,0,0,0,0,1,1,2,0,0,1,1,1,1,0,0,0,0,2,0,0,0,0,1,0,0,1], 1296 ], # 306
  [  -2, [0,0,0,0,0,1,1,2,0,0,2,0,1,0,0,0,0,1,1,0,1,1,0,1,0,0,0], 1296 ], # 307
  [   4, [0,0,0,0,0,1,1,2,0,0,2,0,1,0,1,0,0,0,1,0,1,1,0,0,0,0,1],  648 ], # 308
  [  -2, [0,0,0,0,0,1,1,2,0,0,2,1,1,0,0,0,0,0,1,0,0,1,0,1,0,0,1],  324 ], # 309
  [   2, [0,0,0,0,0,1,1,2,0,1,0,1,0,1,0,0,0,1,1,0,1,1,1,0,0,0,0], 1296 ], # 310
  [   0, [0,0,0,0,0,1,1,2,0,1,0,1,0,1,0,0,0,1,1,1,0,1,0,1,0,0,0],  648 ], # 311
  [  -4, [0,0,0,0,0,1,1,2,0,1,0,1,1,1,0,0,0,0,1,1,0,0,0,1,0,0,1],  648 ], # 312
  [  -4, [0,0,0,0,0,2,0,2,0,0,0,2,0,0,0,2,0,0,0,2,0,2,0,0,0,0,0],   36 ], # 313
  [   6, [0,0,0,0,0,2,0,2,0,0,0,2,0,0,0,2,0,0,1,1,0,1,1,0,0,0,0],  324 ], # 314
  [  -2, [0,0,0,0,0,2,0,2,0,0,0,2,0,0,0,2,0,0,2,0,0,0,2,0,0,0,0],  108 ], # 315
  [  -5, [0,0,0,0,0,2,0,2,0,0,0,2,1,0,0,1,0,0,1,1,0,0,1,0,1,0,0],  648 ], # 316
  [ -12, [0,0,0,0,0,2,0,2,0,0,1,1,1,0,0,1,0,0,0,1,1,1,0,0,1,0,0],  162 ], # 317
  [   4, [0,0,0,0,0,2,0,2,0,0,1,1,1,0,0,1,0,0,1,0,1,0,1,0,1,0,0],  648 ], # 318
  [   0, [0,0,0,0,0,2,0,2,0,0,1,1,1,0,0,1,0,0,2,0,0,0,1,0,0,0,1],  324 ], # 319
  [  -8, [0,0,0,0,0,2,0,2,0,1,0,1,0,0,0,1,0,1,1,1,0,1,1,0,0,0,0],  324 ], # 320
  [  -4, [0,0,0,0,0,2,0,2,0,1,0,1,0,1,0,1,0,0,1,0,1,0,1,0,1,0,0],  324 ], # 321
  [   4, [0,0,0,0,0,2,0,2,0,1,0,1,0,1,0,1,0,0,1,1,0,1,0,0,0,0,1],  324 ], # 322
  [   2, [0,0,0,0,0,2,0,2,0,1,0,1,1,0,0,0,0,1,1,1,0,0,1,0,1,0,0],  648 ], # 323
  [   8, [0,0,0,0,0,2,1,1,0,0,1,1,0,0,0,1,0,1,1,1,0,1,1,0,0,0,0], 1296 ], # 324
  [  -6, [0,0,0,0,0,2,1,1,0,0,1,1,0,1,0,1,0,0,1,0,1,1,0,0,0,1,0],  648 ], # 325
  [  -2, [0,0,0,0,0,2,1,1,0,0,1,1,0,1,0,1,0,0,1,1,0,1,0,0,0,0,1], 1296 ], # 326
  [   5, [0,0,0,0,0,2,1,1,0,0,1,1,0,1,0,1,0,0,2,0,0,0,1,0,0,0,1],  648 ], # 327
  [   0, [0,0,0,0,0,2,1,1,0,0,1,1,1,0,0,0,0,1,1,1,0,0,1,0,1,0,0], 1296 ], # 328
  [  -6, [0,0,0,0,0,2,1,1,0,0,1,1,1,0,0,0,0,1,1,1,0,1,0,0,0,1,0],  432 ], # 329
  [  -2, [0,0,0,0,0,2,1,1,0,0,1,1,1,0,0,0,1,0,1,0,1,0,1,0,1,0,0],  324 ], # 330
  [  -1, [0,0,0,0,0,2,1,1,0,0,1,1,1,0,0,0,1,0,2,0,0,0,1,0,0,0,1],  648 ], # 331
  [  -4, [0,0,0,0,0,2,1,1,0,0,1,1,1,0,0,1,0,0,1,1,0,0,1,0,0,0,1], 1296 ], # 332
  [   2, [0,0,0,0,0,2,1,1,0,0,1,1,1,1,0,0,0,0,1,1,0,0,0,0,1,0,1],  648 ], # 333
  [  -6, [0,0,0,0,0,2,1,1,0,0,1,1,1,1,0,0,0,0,2,0,0,0,0,0,0,1,1],  324 ], # 334
  [   4, [0,0,0,0,0,2,1,1,0,1,1,0,0,1,0,0,0,1,1,1,0,1,0,0,0,0,1],  324 ], # 335
  [  24, [0,0,0,0,1,1,0,1,1,0,1,1,1,0,0,1,0,0,0,1,1,1,0,0,1,0,0],   27 ], # 336
  [  -8, [0,0,0,0,1,1,0,1,1,0,1,1,1,0,0,1,0,0,1,0,1,0,1,0,1,0,0],  648 ], # 337
  [  10, [0,0,0,0,1,1,0,1,1,1,0,1,0,0,0,1,0,1,1,1,0,1,1,0,0,0,0],  108 ], # 338
  [  -8, [0,0,0,0,1,1,0,1,1,1,0,1,0,0,0,1,1,0,1,0,1,1,1,0,0,0,0],  324 ], # 339
  [  -2, [0,0,0,0,1,1,0,1,1,1,0,1,0,0,0,1,1,0,1,1,0,1,0,1,0,0,0],  648 ], # 340
  [   4, [0,0,0,0,1,1,0,1,1,1,0,1,0,1,0,1,0,0,1,0,1,1,0,0,0,1,0],  324 ], # 341
  [  -2, [0,0,0,0,1,1,0,1,1,1,0,1,0,1,0,1,0,0,1,1,0,1,0,0,0,0,1],  324 ], # 342
  [ -12, [0,0,0,0,1,1,1,0,1,0,1,1,0,0,0,1,1,0,1,0,1,1,1,0,0,0,0],  108 ], # 343
  [  -4, [0,0,0,0,1,1,1,0,1,0,1,1,0,0,0,1,1,0,1,1,0,1,0,1,0,0,0],  324 ], # 344
  [   2, [0,0,0,0,1,1,1,0,1,0,1,1,0,0,1,1,0,0,1,1,0,1,0,0,0,1,0], 1296 ], # 345
  [   4, [0,0,0,0,1,1,1,0,1,0,1,1,0,1,0,1,0,0,1,0,1,1,0,0,0,1,0],  648 ], # 346
  [   0, [0,0,0,0,1,1,1,0,1,0,1,1,1,0,0,0,0,1,1,1,0,0,1,0,1,0,0],  216 ], # 347
  [   6, [0,0,0,0,1,1,1,0,1,0,1,1,1,0,0,0,1,0,1,0,1,1,0,0,0,1,0],  648 ], # 348
  [   4, [0,0,0,0,1,1,1,0,1,0,1,1,1,0,0,0,1,0,1,1,0,0,0,1,1,0,0],  648 ], # 349
  [   0, [0,0,0,0,1,1,1,0,1,0,1,1,1,0,0,0,1,0,1,1,0,1,0,0,0,0,1], 1296 ], # 350
  [   8, [0,0,1,0,0,1,1,1,0,0,0,1,0,2,0,1,0,0,1,1,0,1,0,0,0,0,1],  216 ], # 351
  [  -4, [0,0,1,0,0,1,1,1,0,0,0,1,1,1,0,0,1,0,1,1,0,1,0,0,0,0,1],  648 ], # 352
  [   4, [0,0,1,0,0,1,1,1,0,0,1,0,1,0,1,0,1,0,2,0,0,0,1,0,0,0,1],  324 ], # 353
  [   0, [0,0,1,0,0,1,1,1,0,0,1,0,1,0,1,1,0,0,1,1,0,0,1,0,0,0,1],  648 ], # 354
  [  -4, [0,0,1,0,0,1,1,1,0,0,1,0,1,1,0,0,0,1,1,1,0,1,0,0,0,0,1],  108 ], # 355
  [   0, [0,0,1,0,0,1,1,1,0,0,1,0,1,1,0,0,0,1,2,0,0,0,1,0,0,0,1],  216 ], # 356
  [  -2, [0,0,1,0,1,0,1,0,1,0,1,0,1,1,0,0,0,1,2,0,0,0,0,1,0,1,0],  324 ], # 357
  [   6, [0,0,1,0,1,0,1,0,1,1,0,0,0,1,1,0,1,0,1,1,0,1,0,0,0,0,1],   72 ], # 358
  [   2, [0,0,1,0,1,0,2,0,0,0,2,0,1,0,0,0,0,1,1,0,0,0,0,2,0,1,0],   36 ]  # 359
  ]:


==> anc/invariant6.txt <==

  # Each item in the following list consists of
  # (1) an integer coefficient,
  # (2) the flattened exponent array for the corresponding weight zero monomial in degree 6.
  # Altogether there are 1152 terms in this invariant; every term has a nonzero coefficient.

  invariant6 :=
  [
  [   1, [0,0,0,0,0,0,0,0,2,0,0,0,0,2,0,0,0,0,2,0,0,0,0,0,0,0,0] ], #    1
  [  -2, [0,0,0,0,0,0,0,0,2,0,0,0,1,1,0,0,0,0,1,1,0,0,0,0,0,0,0] ], #    2
  [   1, [0,0,0,0,0,0,0,0,2,0,0,0,2,0,0,0,0,0,0,2,0,0,0,0,0,0,0] ], #    3
  [  -2, [0,0,0,0,0,0,0,0,2,0,1,0,0,1,0,0,0,0,1,0,0,1,0,0,0,0,0] ], #    4
  [  -2, [0,0,0,0,0,0,0,0,2,0,1,0,1,0,0,0,0,0,0,1,0,1,0,0,0,0,0] ], #    5
  [   4, [0,0,0,0,0,0,0,0,2,0,1,0,1,0,0,0,0,0,1,0,0,0,1,0,0,0,0] ], #    6
  [   1, [0,0,0,0,0,0,0,0,2,0,2,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0] ], #    7
  [   4, [0,0,0,0,0,0,0,0,2,1,0,0,0,1,0,0,0,0,0,1,0,1,0,0,0,0,0] ], #    8
  [  -2, [0,0,0,0,0,0,0,0,2,1,0,0,0,1,0,0,0,0,1,0,0,0,1,0,0,0,0] ], #    9
  [  -2, [0,0,0,0,0,0,0,0,2,1,0,0,1,0,0,0,0,0,0,1,0,0,1,0,0,0,0] ], #   10
  [  -2, [0,0,0,0,0,0,0,0,2,1,1,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0] ], #   11
  [   1, [0,0,0,0,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0] ], #   12
  [  -2, [0,0,0,0,0,0,0,1,1,0,0,0,0,1,1,0,0,0,2,0,0,0,0,0,0,0,0] ], #   13
  [   2, [0,0,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,0,0] ], #   14
  [   2, [0,0,0,0,0,0,0,1,1,0,0,0,1,1,0,0,0,0,1,0,1,0,0,0,0,0,0] ], #   15
  [  -2, [0,0,0,0,0,0,0,1,1,0,0,0,2,0,0,0,0,0,0,1,1,0,0,0,0,0,0] ], #   16
  [   2, [0,0,0,0,0,0,0,1,1,0,0,1,0,1,0,0,0,0,1,0,0,1,0,0,0,0,0] ], #   17
  [   2, [0,0,0,0,0,0,0,1,1,0,0,1,1,0,0,0,0,0,0,1,0,1,0,0,0,0,0] ], #   18
  [  -4, [0,0,0,0,0,0,0,1,1,0,0,1,1,0,0,0,0,0,1,0,0,0,1,0,0,0,0] ], #   19
  [   2, [0,0,0,0,0,0,0,1,1,0,1,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,0] ], #   20
  [   2, [0,0,0,0,0,0,0,1,1,0,1,0,1,0,0,0,0,0,0,0,1,1,0,0,0,0,0] ], #   21
  [  -4, [0,0,0,0,0,0,0,1,1,0,1,0,1,0,0,0,0,0,1,0,0,0,0,1,0,0,0] ], #   22
  [  -2, [0,0,0,0,0,0,0,1,1,0,1,1,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0] ], #   23
  [  -4, [0,0,0,0,0,0,0,1,1,1,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,0] ], #   24
  [   2, [0,0,0,0,0,0,0,1,1,1,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0] ], #   25
  [  -4, [0,0,0,0,0,0,0,1,1,1,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,0,0] ], #   26
  [   2, [0,0,0,0,0,0,0,1,1,1,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0] ], #   27
  [   2, [0,0,0,0,0,0,0,1,1,1,0,0,1,0,0,0,0,0,0,0,1,0,1,0,0,0,0] ], #   28
  [   2, [0,0,0,0,0,0,0,1,1,1,0,0,1,0,0,0,0,0,0,1,0,0,0,1,0,0,0] ], #   29
  [   2, [0,0,0,0,0,0,0,1,1,1,0,1,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0] ], #   30
  [   2, [0,0,0,0,0,0,0,1,1,1,1,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0] ], #   31
  [  -2, [0,0,0,0,0,0,0,1,1,2,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0] ], #   32
  [   1, [0,0,0,0,0,0,0,2,0,0,0,0,0,0,2,0,0,0,2,0,0,0,0,0,0,0,0] ], #   33
  [  -2, [0,0,0,0,0,0,0,2,0,0,0,0,1,0,1,0,0,0,1,0,1,0,0,0,0,0,0] ], #   34
  [   1, [0,0,0,0,0,0,0,2,0,0,0,0,2,0,0,0,0,0,0,0,2,0,0,0,0,0,0] ], #   35
  [  -2, [0,0,0,0,0,0,0,2,0,0,0,1,0,0,1,0,0,0,1,0,0,1,0,0,0,0,0] ], #   36
  [  -2, [0,0,0,0,0,0,0,2,0,0,0,1,1,0,0,0,0,0,0,0,1,1,0,0,0,0,0] ], #   37
  [   4, [0,0,0,0,0,0,0,2,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,1,0,0,0] ], #   38
  [   1, [0,0,0,0,0,0,0,2,0,0,0,2,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0] ], #   39
  [   4, [0,0,0,0,0,0,0,2,0,1,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0,0] ], #   40
  [  -2, [0,0,0,0,0,0,0,2,0,1,0,0,0,0,1,0,0,0,1,0,0,0,0,1,0,0,0] ], #   41
  [  -2, [0,0,0,0,0,0,0,2,0,1,0,0,1,0,0,0,0,0,0,0,1,0,0,1,0,0,0] ], #   42
  [  -2, [0,0,0,0,0,0,0,2,0,1,0,1,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0] ], #   43
  [   1, [0,0,0,0,0,0,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0] ], #   44
  [   2, [0,0,0,0,0,0,1,0,1,0,0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,0,0] ], #   45
  [  -2, [0,0,0,0,0,0,1,0,1,0,0,0,0,2,0,0,0,0,1,0,1,0,0,0,0,0,0] ], #   46
  [  -2, [0,0,0,0,0,0,1,0,1,0,0,0,1,0,1,0,0,0,0,2,0,0,0,0,0,0,0] ], #   47
  [   2, [0,0,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,1,1,0,0,0,0,0,0] ], #   48
  [  -4, [0,0,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,0,1,0,1,0,0,0,0,0] ], #   49
  [   2, [0,0,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0,0,0,1,0,0,0,0] ], #   50
  [   2, [0,0,0,0,0,0,1,0,1,0,0,1,1,0,0,0,0,0,0,1,0,0,1,0,0,0,0] ], #   51
  [   2, [0,0,0,0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,0] ], #   52
  [  -4, [0,0,0,0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0] ], #   53
  [   2, [0,0,0,0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,0,0,1,1,0,0,0,0,0] ], #   54
  [   2, [0,0,0,0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0] ], #   55
  [  -4, [0,0,0,0,0,0,1,0,1,0,1,0,1,0,0,0,0,0,0,0,1,0,1,0,0,0,0] ], #   56
  [   2, [0,0,0,0,0,0,1,0,1,0,1,0,1,0,0,0,0,0,0,1,0,0,0,1,0,0,0] ], #   57
  [   2, [0,0,0,0,0,0,1,0,1,0,1,1,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0] ], #   58
  [  -2, [0,0,0,0,0,0,1,0,1,0,2,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0] ], #   59
  [   2, [0,0,0,0,0,0,1,0,1,1,0,0,0,0,1,0,0,0,0,1,0,0,1,0,0,0,0] ], #   60
  [   2, [0,0,0,0,0,0,1,0,1,1,0,0,0,1,0,0,0,0,0,0,1,0,1,0,0,0,0] ], #   61
  [  -4, [0,0,0,0,0,0,1,0,1,1,0,0,0,1,0,0,0,0,0,1,0,0,0,1,0,0,0] ], #   62
  [  -2, [0,0,0,0,0,0,1,0,1,1,0,1,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0] ], #   63
  [   2, [0,0,0,0,0,0,1,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0] ], #   64
  [  -2, [0,0,0,0,0,0,1,1,0,0,0,0,0,0,2,0,0,0,1,1,0,0,0,0,0,0,0] ], #   65
  [   2, [0,0,0,0,0,0,1,1,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,0,0] ], #   66
  [   2, [0,0,0,0,0,0,1,1,0,0,0,0,1,0,1,0,0,0,0,1,1,0,0,0,0,0,0] ], #   67
  [  -2, [0,0,0,0,0,0,1,1,0,0,0,0,1,1,0,0,0,0,0,0,2,0,0,0,0,0,0] ], #   68
  [   2, [0,0,0,0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,0,1,0,1,0,0,0,0,0] ], #   69
  [   2, [0,0,0,0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0] ], #   70
  [   2, [0,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,0,0,1,1,0,0,0,0,0] ], #   71
  [  -4, [0,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0] ], #   72
  [   2, [0,0,0,0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,0,0,1,0,1,0,0,0,0] ], #   73
  [  -4, [0,0,0,0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,1,0,0,0] ], #   74
  [  -2, [0,0,0,0,0,0,1,1,0,0,0,2,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0] ], #   75
  [  -4, [0,0,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0,0] ], #   76
  [   2, [0,0,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,1,0,0,0] ], #   77
  [   2, [0,0,0,0,0,0,1,1,0,0,1,0,1,0,0,0,0,0,0,0,1,0,0,1,0,0,0] ], #   78
  [   2, [0,0,0,0,0,0,1,1,0,0,1,1,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0] ], #   79
  [  -4, [0,0,0,0,0,0,1,1,0,1,0,0,0,0,1,0,0,0,0,0,1,0,1,0,0,0,0] ], #   80
  [   2, [0,0,0,0,0,0,1,1,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,1,0,0,0] ], #   81
  [   2, [0,0,0,0,0,0,1,1,0,1,0,0,0,1,0,0,0,0,0,0,1,0,0,1,0,0,0] ], #   82
  [   2, [0,0,0,0,0,0,1,1,0,1,0,1,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0] ], #   83
  [  -2, [0,0,0,0,0,0,1,1,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0] ], #   84
  [   1, [0,0,0,0,0,0,2,0,0,0,0,0,0,0,2,0,0,0,0,2,0,0,0,0,0,0,0] ], #   85
  [  -2, [0,0,0,0,0,0,2,0,0,0,0,0,0,1,1,0,0,0,0,1,1,0,0,0,0,0,0] ], #   86
  [   1, [0,0,0,0,0,0,2,0,0,0,0,0,0,2,0,0,0,0,0,0,2,0,0,0,0,0,0] ], #   87
  [  -2, [0,0,0,0,0,0,2,0,0,0,0,1,0,0,1,0,0,0,0,1,0,0,1,0,0,0,0] ], #   88
  [  -2, [0,0,0,0,0,0,2,0,0,0,0,1,0,1,0,0,0,0,0,0,1,0,1,0,0,0,0] ], #   89
  [   4, [0,0,0,0,0,0,2,0,0,0,0,1,0,1,0,0,0,0,0,1,0,0,0,1,0,0,0] ], #   90
  [   1, [0,0,0,0,0,0,2,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0] ], #   91
  [   4, [0,0,0,0,0,0,2,0,0,0,1,0,0,0,1,0,0,0,0,0,1,0,1,0,0,0,0] ], #   92
  [  -2, [0,0,0,0,0,0,2,0,0,0,1,0,0,0,1,0,0,0,0,1,0,0,0,1,0,0,0] ], #   93
  [  -2, [0,0,0,0,0,0,2,0,0,0,1,0,0,1,0,0,0,0,0,0,1,0,0,1,0,0,0] ], #   94
  [  -2, [0,0,0,0,0,0,2,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0] ], #   95
  [   1, [0,0,0,0,0,0,2,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0] ], #   96
  [  -2, [0,0,0,0,0,1,0,0,1,0,0,0,0,1,0,0,1,0,2,0,0,0,0,0,0,0,0] ], #   97
  [   2, [0,0,0,0,0,1,0,0,1,0,0,0,0,1,0,1,0,0,1,1,0,0,0,0,0,0,0] ], #   98
  [   2, [0,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,1,0,1,1,0,0,0,0,0,0,0] ], #   99
  [  -2, [0,0,0,0,0,1,0,0,1,0,0,0,1,0,0,1,0,0,0,2,0,0,0,0,0,0,0] ], #  100
  [   2, [0,0,0,0,0,1,0,0,1,0,1,0,0,0,0,0,1,0,1,0,0,1,0,0,0,0,0] ], #  101
  [   2, [0,0,0,0,0,1,0,0,1,0,1,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,0] ], #  102
  [  -4, [0,0,0,0,0,1,0,0,1,0,1,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,0] ], #  103
  [   2, [0,0,0,0,0,1,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,0,0,0,1,0,0] ], #  104
  [   2, [0,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0,0,0,0,1,0,0,0,0,1,0,0] ], #  105
  [  -4, [0,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,0,0,0,1,0] ], #  106
  [  -2, [0,0,0,0,0,1,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0] ], #  107
  [  -4, [0,0,0,0,0,1,0,0,1,1,0,0,0,0,0,0,1,0,0,1,0,1,0,0,0,0,0] ], #  108
  [   2, [0,0,0,0,0,1,0,0,1,1,0,0,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0] ], #  109
  [   2, [0,0,0,0,0,1,0,0,1,1,0,0,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0] ], #  110
  [  -4, [0,0,0,0,0,1,0,0,1,1,0,0,0,1,0,0,0,0,0,1,0,0,0,0,1,0,0] ], #  111
  [   2, [0,0,0,0,0,1,0,0,1,1,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,1,0] ], #  112
  [   2, [0,0,0,0,0,1,0,0,1,1,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,1,0] ], #  113
  [   2, [0,0,0,0,0,1,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0] ], #  114
  [   2, [0,0,0,0,0,1,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0] ], #  115
  [  -2, [0,0,0,0,0,1,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0] ], #  116
  [  -2, [0,0,0,0,0,1,0,1,0,0,0,0,0,0,1,0,1,0,2,0,0,0,0,0,0,0,0] ], #  117
  [   2, [0,0,0,0,0,1,0,1,0,0,0,0,0,0,1,1,0,0,1,1,0,0,0,0,0,0,0] ], #  118
  [   4, [0,0,0,0,0,1,0,1,0,0,0,0,0,1,0,0,0,1,2,0,0,0,0,0,0,0,0] ], #  119
  [  -4, [0,0,0,0,0,1,0,1,0,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,0,0] ], #  120
  [  -4, [0,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,1,1,1,0,0,0,0,0,0,0] ], #  121
  [   2, [0,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0,0,0,0] ], #  122
  [   2, [0,0,0,0,0,1,0,1,0,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0,0,0,0] ], #  123
  [   2, [0,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,1,0,1,0,0,1,0,0,0,0,0] ], #  124
  [ -10, [0,0,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,0,0] ], #  125
  [   8, [0,0,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,0] ], #  126
  [  -4, [0,0,0,0,0,1,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,0,0] ], #  127
  [   8, [0,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,1,0,0] ], #  128
  [  -4, [0,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,0,0,1,0] ], #  129
  [  -4, [0,0,0,0,0,1,0,1,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,0,0,0,0] ], #  130
  [   8, [0,0,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,0] ], #  131
  [  -4, [0,0,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,1,0,0,0,0,1,0,0,0] ], #  132
  [   2, [0,0,0,0,0,1,0,1,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,0,1,0,0] ], #  133
  [ -10, [0,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,0,0,0,1,0,0,0,1,0,0] ], #  134
  [   8, [0,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,1] ], #  135
  [   2, [0,0,0,0,0,1,0,1,0,0,1,1,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0] ], #  136
  [   8, [0,0,0,0,0,1,0,1,0,1,0,0,0,0,0,0,0,1,0,1,0,1,0,0,0,0,0] ], #  137
  [  -4, [0,0,0,0,0,1,0,1,0,1,0,0,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0] ], #  138
  [  -4, [0,0,0,0,0,1,0,1,0,1,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0] ], #  139
  [   2, [0,0,0,0,0,1,0,1,0,1,0,0,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0] ], #  140
  [  -4, [0,0,0,0,0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0] ], #  141
  [   2, [0,0,0,0,0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0] ], #  142
  [  -4, [0,0,0,0,0,1,0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0] ], #  143
  [   2, [0,0,0,0,0,1,0,1,0,1,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,1,0] ], #  144
  [   8, [0,0,0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1,0,0] ], #  145
  [  -4, [0,0,0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,1] ], #  146
  [   2, [0,0,0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,1,0] ], #  147
  [  -4, [0,0,0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,1] ], #  148
  [  -4, [0,0,0,0,0,1,0,1,0,1,0,1,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0] ], #  149
  [   2, [0,0,0,0,0,1,0,1,0,1,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0] ], #  150
  [   2, [0,0,0,0,0,1,0,1,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0] ], #  151
  [  -4, [0,0,0,0,0,1,0,1,0,1,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1] ], #  152
  [  -2, [0,0,0,0,0,1,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0] ], #  153
  [   4, [0,0,0,0,0,1,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1] ], #  154
  [   2, [0,0,0,0,0,1,1,0,0,0,0,0,0,0,1,0,1,0,1,1,0,0,0,0,0,0,0] ], #  155
  [  -2, [0,0,0,0,0,1,1,0,0,0,0,0,0,0,1,1,0,0,0,2,0,0,0,0,0,0,0] ], #  156
  [  -4, [0,0,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,0,0] ], #  157
  [   2, [0,0,0,0,0,1,1,0,0,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0,0,0,0] ], #  158
  [   2, [0,0,0,0,0,1,1,0,0,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,0] ], #  159
  [   4, [0,0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,1,0,2,0,0,0,0,0,0,0] ], #  160
  [  -4, [0,0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,0,0] ], #  161
  [   8, [0,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,0,0] ], #  162
  [ -10, [0,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0] ], #  163
  [   2, [0,0,0,0,0,1,1,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0] ], #  164
  [  -4, [0,0,0,0,0,1,1,0,0,0,0,1,0,1,0,0,0,0,0,1,0,0,0,0,1,0,0] ], #  165
  [   8, [0,0,0,0,0,1,1,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,0,1,0] ], #  166
  [  -4, [0,0,0,0,0,1,1,0,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,0,1,0] ], #  167
  [  -4, [0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,1,0,1,0,1,0,0,0,0,0] ], #  168
  [   8, [0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0] ], #  169
  [  -4, [0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0] ], #  170
  [   2, [0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0] ], #  171
  [  -4, [0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0] ], #  172
  [   2, [0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0] ], #  173
  [   2, [0,0,0,0,0,1,1,0,0,0,1,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0] ], #  174
  [  -4, [0,0,0,0,0,1,1,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,0,0,1,0] ], #  175
  [   2, [0,0,0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,0,0,0,1,0,0,0,1,0,0] ], #  176
  [  -4, [0,0,0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,1] ], #  177
  [   8, [0,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,0,0,0,1,0,0,0,0,1,0] ], #  178
  [  -4, [0,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,1] ], #  179
  [   2, [0,0,0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0] ], #  180
  [  -4, [0,0,0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0] ], #  181
  [  -2, [0,0,0,0,0,1,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0] ], #  182
  [   4, [0,0,0,0,0,1,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1] ], #  183
  [  -4, [0,0,0,0,0,1,1,0,0,1,0,0,0,0,0,0,0,1,0,1,0,0,1,0,0,0,0] ], #  184
  [   8, [0,0,0,0,0,1,1,0,0,1,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0] ], #  185
  [  -4, [0,0,0,0,0,1,1,0,0,1,0,0,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0] ], #  186
  [   2, [0,0,0,0,0,1,1,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,1,0] ], #  187
  [ -10, [0,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,1,0] ], #  188
  [   8, [0,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,1] ], #  189
  [   2, [0,0,0,0,0,1,1,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0] ], #  190
  [   2, [0,0,0,0,0,1,1,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0] ], #  191
  [  -4, [0,0,0,0,0,1,1,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1] ], #  192
  [   1, [0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,2,0,2,0,0,0,0,0,0,0,0] ], #  193
  [  -2, [0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,1,1,0,1,1,0,0,0,0,0,0,0] ], #  194
  [   1, [0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,2,0,0,0,2,0,0,0,0,0,0,0] ], #  195
  [  -2, [0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,1,0,1,0,0,0,0,0,1,0,0] ], #  196
  [  -2, [0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,1,0,0,0,1,0,0,0,0,1,0,0] ], #  197
  [   4, [0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,1,0,0,1,0,0,0,0,0,0,1,0] ], #  198
  [   1, [0,0,0,0,0,2,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0] ], #  199
  [   4, [0,0,0,0,0,2,0,0,0,1,0,0,0,0,0,0,1,0,0,1,0,0,0,0,1,0,0] ], #  200
  [  -2, [0,0,0,0,0,2,0,0,0,1,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,1,0] ], #  201
  [  -2, [0,0,0,0,0,2,0,0,0,1,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,1,0] ], #  202
  [  -2, [0,0,0,0,0,2,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0] ], #  203
  [   1, [0,0,0,0,0,2,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0] ], #  204
  [   4, [0,0,0,0,1,0,0,0,1,0,0,0,0,0,1,0,1,0,2,0,0,0,0,0,0,0,0] ], #  205
  [  -4, [0,0,0,0,1,0,0,0,1,0,0,0,0,0,1,1,0,0,1,1,0,0,0,0,0,0,0] ], #  206
  [  -2, [0,0,0,0,1,0,0,0,1,0,0,0,0,1,0,0,0,1,2,0,0,0,0,0,0,0,0] ], #  207
  [   2, [0,0,0,0,1,0,0,0,1,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,0,0] ], #  208
  [   2, [0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,1,1,1,0,0,0,0,0,0,0] ], #  209
  [  -4, [0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0,0,0,0] ], #  210
  [   2, [0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0,0,0,0] ], #  211
  [  -4, [0,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,1,0,1,0,0,1,0,0,0,0,0] ], #  212
  [   8, [0,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,0,0] ], #  213
  [  -4, [0,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,0] ], #  214
  [   2, [0,0,0,0,1,0,0,0,1,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,0,0] ], #  215
  [ -10, [0,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,1,0,0] ], #  216
  [   8, [0,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,0,1,0,0,0,0,0,0,1,0] ], #  217
  [   2, [0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,0,0,1,1,0,0,1,0,0,0,0,0] ], #  218
  [ -10, [0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,0] ], #  219
  [   8, [0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,1,0,0,0,0,1,0,0,0] ], #  220
  [  -4, [0,0,0,0,1,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,0,0,0,1,0,0] ], #  221
  [   8, [0,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0,0,0,0,0,1,0,0,0,1,0,0] ], #  222
  [  -4, [0,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,1] ], #  223
  [   2, [0,0,0,0,1,0,0,0,1,0,1,1,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0] ], #  224
  [  -4, [0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,0,0,1,0,1,0,1,0,0,0,0,0] ], #  225
  [   2, [0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0] ], #  226
  [   8, [0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0] ], #  227
  [  -4, [0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0] ], #  228
  [   2, [0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0] ], #  229
  [  -4, [0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0] ], #  230
  [   8, [0,0,0,0,1,0,0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0] ], #  231
  [  -4, [0,0,0,0,1,0,0,0,1,1,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,1,0] ], #  232
  [  -4, [0,0,0,0,1,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1,0,0] ], #  233
  [   2, [0,0,0,0,1,0,0,0,1,1,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,1] ], #  234
  [  -4, [0,0,0,0,1,0,0,0,1,1,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,1,0] ], #  235
  [   2, [0,0,0,0,1,0,0,0,1,1,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,1] ], #  236
  [   2, [0,0,0,0,1,0,0,0,1,1,0,1,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0] ], #  237
  [  -4, [0,0,0,0,1,0,0,0,1,1,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0] ], #  238
  [  -4, [0,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0] ], #  239
  [   2, [0,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1] ], #  240
  [   4, [0,0,0,0,1,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0] ], #  241
  [  -2, [0,0,0,0,1,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1] ], #  242
  [  -2, [0,0,0,0,1,0,0,1,0,0,0,0,0,0,1,0,0,1,2,0,0,0,0,0,0,0,0] ], #  243
  [   2, [0,0,0,0,1,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1,0,0,0,0,0,0] ], #  244
  [   2, [0,0,0,0,1,0,0,1,0,0,0,0,1,0,0,0,0,1,1,0,1,0,0,0,0,0,0] ], #  245
  [  -2, [0,0,0,0,1,0,0,1,0,0,0,0,1,0,0,1,0,0,0,0,2,0,0,0,0,0,0] ], #  246
  [   2, [0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,0,0,1,1,0,0,1,0,0,0,0,0] ], #  247
  [   2, [0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,1,1,0,0,0,0,0] ], #  248
  [  -4, [0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,1,0,0,0] ], #  249
  [   2, [0,0,0,0,1,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,0,0,1,0,0] ], #  250
  [   2, [0,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0,0,0,0,0,1,0,0,0,1,0,0] ], #  251
  [  -4, [0,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,0,0,0,1] ], #  252
  [  -2, [0,0,0,0,1,0,0,1,0,0,0,2,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0] ], #  253
  [  -4, [0,0,0,0,1,0,0,1,0,1,0,0,0,0,0,0,0,1,0,0,1,1,0,0,0,0,0] ], #  254
  [   2, [0,0,0,0,1,0,0,1,0,1,0,0,0,0,0,0,0,1,1,0,0,0,0,1,0,0,0] ], #  255
  [   2, [0,0,0,0,1,0,0,1,0,1,0,0,0,0,0,1,0,0,0,0,1,0,0,1,0,0,0] ], #  256
  [  -4, [0,0,0,0,1,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,0,0,0,1,0,0] ], #  257
  [   2, [0,0,0,0,1,0,0,1,0,1,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,1] ], #  258
  [   2, [0,0,0,0,1,0,0,1,0,1,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,1] ], #  259
  [   2, [0,0,0,0,1,0,0,1,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0] ], #  260
  [   2, [0,0,0,0,1,0,0,1,0,1,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1] ], #  261
  [  -2, [0,0,0,0,1,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1] ], #  262
  [   2, [0,0,0,0,1,0,1,0,0,0,0,0,0,0,1,0,0,1,1,1,0,0,0,0,0,0,0] ], #  263
  [  -4, [0,0,0,0,1,0,1,0,0,0,0,0,0,0,1,0,1,0,1,0,1,0,0,0,0,0,0] ], #  264
  [   2, [0,0,0,0,1,0,1,0,0,0,0,0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,0] ], #  265
  [   2, [0,0,0,0,1,0,1,0,0,0,0,0,0,1,0,0,0,1,1,0,1,0,0,0,0,0,0] ], #  266
  [  -2, [0,0,0,0,1,0,1,0,0,0,0,0,0,1,0,1,0,0,0,0,2,0,0,0,0,0,0] ], #  267
  [  -4, [0,0,0,0,1,0,1,0,0,0,0,0,1,0,0,0,0,1,0,1,1,0,0,0,0,0,0] ], #  268
  [   4, [0,0,0,0,1,0,1,0,0,0,0,0,1,0,0,0,1,0,0,0,2,0,0,0,0,0,0] ], #  269
  [  -4, [0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0,0,0,0,0] ], #  270
  [   2, [0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0] ], #  271
  [  -4, [0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0] ], #  272
  [   8, [0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0] ], #  273
  [   2, [0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0] ], #  274
  [  -4, [0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0] ], #  275
  [   2, [0,0,0,0,1,0,1,0,0,0,0,1,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0] ], #  276
  [  -4, [0,0,0,0,1,0,1,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,0,0,0,1,0] ], #  277
  [   2, [0,0,0,0,1,0,1,0,0,0,0,1,0,1,0,0,0,0,0,0,1,0,0,0,1,0,0] ], #  278
  [  -4, [0,0,0,0,1,0,1,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,0,0,1] ], #  279
  [  -4, [0,0,0,0,1,0,1,0,0,0,0,1,1,0,0,0,0,0,0,0,1,0,0,0,0,1,0] ], #  280
  [   8, [0,0,0,0,1,0,1,0,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,0,0,1] ], #  281
  [  -2, [0,0,0,0,1,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0] ], #  282
  [   4, [0,0,0,0,1,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0] ], #  283
  [   8, [0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,1,0,0,1,1,0,0,0,0,0] ], #  284
  [ -10, [0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,0,1,0,0,0] ], #  285
  [   2, [0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,1,0,0,0] ], #  286
  [  -4, [0,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,0,0,0,1,0,0,0,1,0,0] ], #  287
  [   8, [0,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,1] ], #  288
  [  -4, [0,0,0,0,1,0,1,0,0,0,1,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,1] ], #  289
  [   2, [0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0] ], #  290
  [  -4, [0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1] ], #  291
  [  -4, [0,0,0,0,1,0,1,0,0,1,0,0,0,0,0,0,0,1,0,0,1,0,1,0,0,0,0] ], #  292
  [   8, [0,0,0,0,1,0,1,0,0,1,0,0,0,0,0,0,0,1,0,1,0,0,0,1,0,0,0] ], #  293
  [  -4, [0,0,0,0,1,0,1,0,0,1,0,0,0,0,0,0,1,0,0,0,1,0,0,1,0,0,0] ], #  294
  [   8, [0,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,1,0] ], #  295
  [ -10, [0,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,1] ], #  296
  [   2, [0,0,0,0,1,0,1,0,0,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,1] ], #  297
  [  -4, [0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0] ], #  298
  [   2, [0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1] ], #  299
  [   2, [0,0,0,0,1,0,1,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1] ], #  300
  [  -2, [0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,1,1,2,0,0,0,0,0,0,0,0] ], #  301
  [   2, [0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,1,0,1,1,1,0,0,0,0,0,0,0] ], #  302
  [   2, [0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,1,1,0,1,0,1,0,0,0,0,0,0] ], #  303
  [  -2, [0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,2,0,0,0,1,1,0,0,0,0,0,0] ], #  304
  [   2, [0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,0,1,0,0] ], #  305
  [   2, [0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,1,0,0] ], #  306
  [  -4, [0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,0,0,1,0] ], #  307
  [   2, [0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,0,0,1,0,0] ], #  308
  [   2, [0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,1,0,0] ], #  309
  [  -4, [0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,1] ], #  310
  [  -2, [0,0,0,0,1,1,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0] ], #  311
  [  -4, [0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0,0,0,0,1,0,0] ], #  312
  [   2, [0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,1,0] ], #  313
  [  -4, [0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0] ], #  314
  [   2, [0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,1] ], #  315
  [   2, [0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0] ], #  316
  [   2, [0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,1] ], #  317
  [   2, [0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0] ], #  318
  [   2, [0,0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1] ], #  319
  [  -2, [0,0,0,0,1,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1] ], #  320
  [   1, [0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,0,0,0,0,0,0] ], #  321
  [  -2, [0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,1,0,1,1,0,1,0,0,0,0,0,0] ], #  322
  [   1, [0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,2,0,0,0,0,0,0] ], #  323
  [  -2, [0,0,0,0,2,0,0,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0,0,1,0,0] ], #  324
  [  -2, [0,0,0,0,2,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,1,0,0,0,1,0,0] ], #  325
  [   4, [0,0,0,0,2,0,0,0,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,0,0,0,1] ], #  326
  [   1, [0,0,0,0,2,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0] ], #  327
  [   4, [0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,1,0,0,0,1,0,0] ], #  328
  [  -2, [0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,1] ], #  329
  [  -2, [0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,1] ], #  330
  [  -2, [0,0,0,0,2,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1] ], #  331
  [   1, [0,0,0,0,2,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2] ], #  332
  [  -4, [0,0,0,1,0,0,0,0,1,0,0,0,0,0,1,0,1,0,1,1,0,0,0,0,0,0,0] ], #  333
  [   4, [0,0,0,1,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,2,0,0,0,0,0,0,0] ], #  334
  [   2, [0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,0,0] ], #  335
  [   2, [0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0,0,0,0] ], #  336
  [  -4, [0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,0] ], #  337
  [  -2, [0,0,0,1,0,0,0,0,1,0,0,0,1,0,0,0,0,1,0,2,0,0,0,0,0,0,0] ], #  338
  [   2, [0,0,0,1,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,0,0] ], #  339
  [  -4, [0,0,0,1,0,0,0,0,1,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,0,0] ], #  340
  [   8, [0,0,0,1,0,0,0,0,1,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0] ], #  341
  [  -4, [0,0,0,1,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0] ], #  342
  [   8, [0,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,0,0,1,0,0,0,0,1,0,0] ], #  343
  [ -10, [0,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,0,1,0] ], #  344
  [   2, [0,0,0,1,0,0,0,0,1,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,0,1,0] ], #  345
  [   2, [0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,0,0,1,0,1,0,1,0,0,0,0,0] ], #  346
  [  -4, [0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0] ], #  347
  [   2, [0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0] ], #  348
  [  -4, [0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0] ], #  349
  [   8, [0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0] ], #  350
  [  -4, [0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0] ], #  351
  [  -4, [0,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0] ], #  352
  [   8, [0,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,0,0,0,0,1,0] ], #  353
  [  -4, [0,0,0,1,0,0,0,0,1,0,1,0,0,1,0,0,0,0,0,0,1,0,0,0,1,0,0] ], #  354
  [   2, [0,0,0,1,0,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,1] ], #  355
  [  -4, [0,0,0,1,0,0,0,0,1,0,1,0,1,0,0,0,0,0,0,0,1,0,0,0,0,1,0] ], #  356
  [   2, [0,0,0,1,0,0,0,0,1,0,1,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,1] ], #  357
  [  -4, [0,0,0,1,0,0,0,0,1,0,1,1,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0] ], #  358
  [   2, [0,0,0,1,0,0,0,0,1,0,1,1,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0] ], #  359
  [   4, [0,0,0,1,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0] ], #  360
  [  -2, [0,0,0,1,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1] ], #  361
  [   2, [0,0,0,1,0,0,0,0,1,1,0,0,0,0,0,0,0,1,0,1,0,0,1,0,0,0,0] ], #  362
  [ -10, [0,0,0,1,0,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0] ], #  363
  [   8, [0,0,0,1,0,0,0,0,1,1,0,0,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0] ], #  364
  [  -4, [0,0,0,1,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,1,0] ], #  365
  [   8, [0,0,0,1,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,1,0] ], #  366
  [  -4, [0,0,0,1,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,1] ], #  367
  [   2, [0,0,0,1,0,0,0,0,1,1,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0] ], #  368
  [  -4, [0,0,0,1,0,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0] ], #  369
  [   2, [0,0,0,1,0,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1] ], #  370
  [   2, [0,0,0,1,0,0,0,1,0,0,0,0,0,0,1,0,0,1,1,1,0,0,0,0,0,0,0] ], #  371
  [   2, [0,0,0,1,0,0,0,1,0,0,0,0,0,0,1,0,1,0,1,0,1,0,0,0,0,0,0] ], #  372
  [  -4, [0,0,0,1,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,0] ], #  373
  [  -4, [0,0,0,1,0,0,0,1,0,0,0,0,0,1,0,0,0,1,1,0,1,0,0,0,0,0,0] ], #  374
  [   4, [0,0,0,1,0,0,0,1,0,0,0,0,0,1,0,1,0,0,0,0,2,0,0,0,0,0,0] ], #  375
  [   2, [0,0,0,1,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,1,1,0,0,0,0,0,0] ], #  376
  [  -2, [0,0,0,1,0,0,0,1,0,0,0,0,1,0,0,0,1,0,0,0,2,0,0,0,0,0,0] ], #  377
  [   2, [0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0,0,0,0,0] ], #  378
  [  -4, [0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0] ], #  379
  [   2, [0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0] ], #  380
  [  -4, [0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0] ], #  381
  [  -4, [0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0] ], #  382
  [   8, [0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0] ], #  383
  [  -4, [0,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0] ], #  384
  [   2, [0,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,0,0,0,1,0] ], #  385
  [  -4, [0,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,0,0,0,1,0,0,0,1,0,0] ], #  386
  [   8, [0,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,0,0,1] ], #  387
  [   2, [0,0,0,1,0,0,0,1,0,0,0,1,1,0,0,0,0,0,0,0,1,0,0,0,0,1,0] ], #  388
  [  -4, [0,0,0,1,0,0,0,1,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,0,0,1] ], #  389
  [   4, [0,0,0,1,0,0,0,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0] ], #  390
  [  -2, [0,0,0,1,0,0,0,1,0,0,0,2,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0] ], #  391
  [  -4, [0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,0,0,1,0,0,1,1,0,0,0,0,0] ], #  392
  [   8, [0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,0,0,1,1,0,0,0,0,1,0,0,0] ], #  393
  [  -4, [0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,1,0,0,0] ], #  394
  [   8, [0,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,0,0,1,0,0,0,1,0,0] ], #  395
  [ -10, [0,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,1] ], #  396
  [   2, [0,0,0,1,0,0,0,1,0,0,1,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,1] ], #  397
  [  -4, [0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0] ], #  398
  [   2, [0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1] ], #  399
  [   8, [0,0,0,1,0,0,0,1,0,1,0,0,0,0,0,0,0,1,0,0,1,0,1,0,0,0,0] ], #  400
  [ -10, [0,0,0,1,0,0,0,1,0,1,0,0,0,0,0,0,0,1,0,1,0,0,0,1,0,0,0] ], #  401
  [   2, [0,0,0,1,0,0,0,1,0,1,0,0,0,0,0,0,1,0,0,0,1,0,0,1,0,0,0] ], #  402
  [  -4, [0,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,1,0] ], #  403
  [   8, [0,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,1] ], #  404
  [  -4, [0,0,0,1,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,1] ], #  405
  [   2, [0,0,0,1,0,0,0,1,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0] ], #  406
  [  -4, [0,0,0,1,0,0,0,1,0,1,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1] ], #  407
  [   2, [0,0,0,1,0,0,0,1,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1] ], #  408
  [  -2, [0,0,0,1,0,0,1,0,0,0,0,0,0,0,1,0,0,1,0,2,0,0,0,0,0,0,0] ], #  409
  [   2, [0,0,0,1,0,0,1,0,0,0,0,0,0,0,1,0,1,0,0,1,1,0,0,0,0,0,0] ], #  410
  [   2, [0,0,0,1,0,0,1,0,0,0,0,0,0,1,0,0,0,1,0,1,1,0,0,0,0,0,0] ], #  411
  [  -2, [0,0,0,1,0,0,1,0,0,0,0,0,0,1,0,0,1,0,0,0,2,0,0,0,0,0,0] ], #  412
  [   2, [0,0,0,1,0,0,1,0,0,0,0,1,0,0,0,0,0,1,0,1,0,0,1,0,0,0,0] ], #  413
  [   2, [0,0,0,1,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0] ], #  414
  [  -4, [0,0,0,1,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0] ], #  415
  [   2, [0,0,0,1,0,0,1,0,0,0,0,1,0,0,1,0,0,0,0,1,0,0,0,0,0,1,0] ], #  416
  [   2, [0,0,0,1,0,0,1,0,0,0,0,1,0,1,0,0,0,0,0,0,1,0,0,0,0,1,0] ], #  417
  [  -4, [0,0,0,1,0,0,1,0,0,0,0,1,0,1,0,0,0,0,0,1,0,0,0,0,0,0,1] ], #  418
  [  -2, [0,0,0,1,0,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0] ], #  419
  [  -4, [0,0,0,1,0,0,1,0,0,0,1,0,0,0,0,0,0,1,0,0,1,0,1,0,0,0,0] ], #  420
  [   2, [0,0,0,1,0,0,1,0,0,0,1,0,0,0,0,0,0,1,0,1,0,0,0,1,0,0,0] ], #  421
  [   2, [0,0,0,1,0,0,1,0,0,0,1,0,0,0,0,0,1,0,0,0,1,0,0,1,0,0,0] ], #  422
  [  -4, [0,0,0,1,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,0,1,0,0,0,0,1,0] ], #  423
  [   2, [0,0,0,1,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,1] ], #  424
  [   2, [0,0,0,1,0,0,1,0,0,0,1,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,1] ], #  425
  [   2, [0,0,0,1,0,0,1,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0] ], #  426
  [   2, [0,0,0,1,0,0,1,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1] ], #  427
  [  -2, [0,0,0,1,0,0,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1] ], #  428
  [   2, [0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,1,1,1,1,0,0,0,0,0,0,0] ], #  429
  [  -2, [0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,2,0,1,0,1,0,0,0,0,0,0] ], #  430
  [  -2, [0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,1,0,1,0,2,0,0,0,0,0,0,0] ], #  431
  [   2, [0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,1,1,0,0,1,1,0,0,0,0,0,0] ], #  432
  [  -4, [0,0,0,1,0,1,0,0,0,0,0,1,0,0,0,0,1,0,0,1,0,0,0,0,1,0,0] ], #  433
  [   2, [0,0,0,1,0,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,0,0,1,0] ], #  434
  [   2, [0,0,0,1,0,1,0,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,0,1,0] ], #  435
  [   2, [0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,0,1,0,1,0,0,0,0,1,0,0] ], #  436
  [  -4, [0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,0,0,0,1,0] ], #  437
  [   2, [0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0] ], #  438
  [   2, [0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,1] ], #  439
  [  -4, [0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0] ], #  440
  [   2, [0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,1] ], #  441
  [   2, [0,0,0,1,0,1,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0] ], #  442
  [  -2, [0,0,0,1,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1] ], #  443
  [   2, [0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,1,0] ], #  444
  [   2, [0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,1,0] ], #  445
  [  -4, [0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,1] ], #  446
  [  -2, [0,0,0,1,0,1,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0] ], #  447
  [   2, [0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1] ], #  448
  [  -2, [0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,2,1,1,0,0,0,0,0,0,0] ], #  449
  [   2, [0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,1,0,0,0,0,0,0] ], #  450
  [   2, [0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,1,0,1,0,1,1,0,0,0,0,0,0] ], #  451
  [  -2, [0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,2,0,0,0,0,0,0] ], #  452
  [   2, [0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,0,1,0,1,0,0,0,0,1,0,0] ], #  453
  [   2, [0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0,0,0,1,0] ], #  454
  [   2, [0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0] ], #  455
  [  -4, [0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,0,0,0,1] ], #  456
  [   2, [0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0] ], #  457
  [  -4, [0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,0,0,1] ], #  458
  [  -2, [0,0,0,1,1,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0] ], #  459
  [  -4, [0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,1,0,0,0,1,0,0] ], #  460
  [   2, [0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,1] ], #  461
  [   2, [0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,1] ], #  462
  [   2, [0,0,0,1,1,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1] ], #  463
  [  -4, [0,0,0,1,1,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,1,0] ], #  464
  [   2, [0,0,0,1,1,0,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,1] ], #  465
  [   2, [0,0,0,1,1,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,1] ], #  466
  [   2, [0,0,0,1,1,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1] ], #  467
  [  -2, [0,0,0,1,1,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2] ], #  468
  [   1, [0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,0,0,0,0,0,0,0] ], #  469
  [  -2, [0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,1,0,0,0,0,0,0] ], #  470
  [   1, [0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,2,0,0,0,0,0,0] ], #  471
  [  -2, [0,0,0,2,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,1,0,0,0,0,0,1,0] ], #  472
  [  -2, [0,0,0,2,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,1,0,0,0,0,1,0] ], #  473
  [   4, [0,0,0,2,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,1,0,0,0,0,0,0,1] ], #  474
  [   1, [0,0,0,2,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0] ], #  475
  [   4, [0,0,0,2,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,1,0,0,0,0,1,0] ], #  476
  [  -2, [0,0,0,2,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,1] ], #  477
  [  -2, [0,0,0,2,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,1] ], #  478
  [  -2, [0,0,0,2,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1] ], #  479
  [   1, [0,0,0,2,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2] ], #  480
  [   2, [0,0,1,0,0,0,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,1,0,0,0,0,0] ], #  481
  [  -4, [0,0,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,1,0,0,0,0,0] ], #  482
  [   2, [0,0,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,1,0,0,0,1,0,0,0,0] ], #  483
  [  -2, [0,0,1,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,1,0,0] ], #  484
  [   2, [0,0,1,0,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0,1,0,0,0,0,0] ], #  485
  [  -4, [0,0,1,0,0,0,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,1,0,0,0,0] ], #  486
  [   2, [0,0,1,0,0,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,1,0,0,0,0] ], #  487
  [   2, [0,0,1,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,1,0,0] ], #  488
  [   2, [0,0,1,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0,0,1,0] ], #  489
  [  -2, [0,0,1,0,0,0,0,0,1,0,0,0,2,0,0,0,0,0,0,1,0,0,0,0,0,1,0] ], #  490
  [  -2, [0,0,1,0,0,0,0,0,1,0,1,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,0] ], #  491
  [   2, [0,0,1,0,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0] ], #  492
  [   2, [0,0,1,0,0,0,0,0,1,0,1,0,0,1,0,0,0,0,0,0,0,1,0,0,1,0,0] ], #  493
  [  -4, [0,0,1,0,0,0,0,0,1,0,1,0,1,0,0,0,0,0,0,0,0,0,1,0,1,0,0] ], #  494
  [   2, [0,0,1,0,0,0,0,0,1,0,1,0,1,0,0,0,0,0,0,0,0,1,0,0,0,1,0] ], #  495
  [   2, [0,0,1,0,0,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0] ], #  496
  [  -2, [0,0,1,0,0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,0,0,2,0,0,0,0] ], #  497
  [   2, [0,0,1,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,0,0,1,0,1,0,0] ], #  498
  [  -4, [0,0,1,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,1,0] ], #  499
  [   2, [0,0,1,0,0,0,0,0,1,1,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,1,0] ], #  500
  [   2, [0,0,1,0,0,0,0,1,0,0,0,0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,0] ], #  501
  [   8, [0,0,1,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,0] ], #  502
  [ -10, [0,0,1,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,0] ], #  503
  [  -4, [0,0,1,0,0,0,0,1,0,0,0,0,0,1,0,0,0,1,1,0,0,1,0,0,0,0,0] ], #  504
  [  -4, [0,0,1,0,0,0,0,1,0,0,0,0,0,1,0,1,0,0,0,0,1,1,0,0,0,0,0] ], #  505
  [   8, [0,0,1,0,0,0,0,1,0,0,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,0] ], #  506
  [   2, [0,0,1,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,1,0,0] ], #  507
  [  -4, [0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,1,0,1,0,0,0,0,0] ], #  508
  [   8, [0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1,0,0,0,0] ], #  509
  [   2, [0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,1,0,0,0,1,1,0,0,0,0,0] ], #  510
  [  -4, [0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,0] ], #  511
  [   2, [0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,1,0,0,0,0,1,0,1,0,0,0,0] ], #  512
  [  -4, [0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,1,0,0,0] ], #  513
  [  -4, [0,0,1,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,0] ], #  514
  [   2, [0,0,1,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,1,0] ], #  515
  [   2, [0,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,1,0,0] ], #  516
  [  -4, [0,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0,0,0,1] ], #  517
  [  -2, [0,0,1,0,0,0,0,1,0,0,0,0,2,0,0,0,0,0,0,0,1,0,0,0,0,1,0] ], #  518
  [   4, [0,0,1,0,0,0,0,1,0,0,0,0,2,0,0,0,0,0,0,1,0,0,0,0,0,0,1] ], #  519
  [  -2, [0,0,1,0,0,0,0,1,0,0,0,1,0,0,0,0,1,0,0,0,0,2,0,0,0,0,0] ], #  520
  [   2, [0,0,1,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0] ], #  521
  [   2, [0,0,1,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,0,0,0,1,0,0,1,0,0] ], #  522
  [  -4, [0,0,1,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,0,0,0,0,1,0,1,0,0] ], #  523
  [   2, [0,0,1,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,0,0,0,1,0,0,0,1,0] ], #  524
  [   4, [0,0,1,0,0,0,0,1,0,0,1,0,0,0,0,0,0,1,0,0,0,2,0,0,0,0,0] ], #  525
  [  -4, [0,0,1,0,0,0,0,1,0,0,1,0,0,0,0,1,0,0,0,0,0,1,0,1,0,0,0] ], #  526
  [  -4, [0,0,1,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,0,0,0,1,0,0,1,0,0] ], #  527
  [   8, [0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,1,1,0,0] ], #  528
  [  -4, [0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,1] ], #  529
  [  -4, [0,0,1,0,0,0,0,1,0,1,0,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0] ], #  530
  [   2, [0,0,1,0,0,0,0,1,0,1,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0] ], #  531
  [   2, [0,0,1,0,0,0,0,1,0,1,0,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0] ], #  532
  [   8, [0,0,1,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0,0] ], #  533
  [  -4, [0,0,1,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1,0] ], #  534
  [ -10, [0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,1,1,0,0] ], #  535
  [   8, [0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,1] ], #  536
  [   2, [0,0,1,0,0,0,0,1,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,1,0] ], #  537
  [  -4, [0,0,1,0,0,0,0,1,0,1,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,1] ], #  538
  [ -10, [0,0,1,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,0] ], #  539
  [   8, [0,0,1,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,0] ], #  540
  [   2, [0,0,1,0,0,0,1,0,0,0,0,0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,0] ], #  541
  [   8, [0,0,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0,0,0] ], #  542
  [  -4, [0,0,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,1,0,0,0,0] ], #  543
  [   2, [0,0,1,0,0,0,1,0,0,0,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0,0,0] ], #  544
  [  -4, [0,0,1,0,0,0,1,0,0,0,0,0,0,1,0,0,1,0,1,0,0,0,0,1,0,0,0] ], #  545
  [   2, [0,0,1,0,0,0,1,0,0,0,0,0,0,1,0,1,0,0,0,0,1,0,1,0,0,0,0] ], #  546
  [  -4, [0,0,1,0,0,0,1,0,0,0,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,0] ], #  547
  [   2, [0,0,1,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,0] ], #  548
  [  -4, [0,0,1,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,1,0] ], #  549
  [  -2, [0,0,1,0,0,0,1,0,0,0,0,0,0,2,0,0,0,0,0,0,1,0,0,0,1,0,0] ], #  550
  [   4, [0,0,1,0,0,0,1,0,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,0,1] ], #  551
  [  -4, [0,0,1,0,0,0,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,1,0,0,0,0] ], #  552
  [  -4, [0,0,1,0,0,0,1,0,0,0,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,0] ], #  553
  [   8, [0,0,1,0,0,0,1,0,0,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,0] ], #  554
  [   2, [0,0,1,0,0,0,1,0,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,0] ], #  555
  [   2, [0,0,1,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,1,0] ], #  556
  [  -4, [0,0,1,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,0,0,1] ], #  557
  [   2, [0,0,1,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0] ], #  558
  [  -2, [0,0,1,0,0,0,1,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,2,0,0,0,0] ], #  559
  [   2, [0,0,1,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,1,0,1,0,0] ], #  560
  [  -4, [0,0,1,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,0,0,0,1,0,0,0,1,0] ], #  561
  [   2, [0,0,1,0,0,0,1,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,1,0,0,1,0] ], #  562
  [  -4, [0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0] ], #  563
  [   2, [0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0] ], #  564
  [   2, [0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0] ], #  565
  [  -4, [0,0,1,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0,0] ], #  566
  [   8, [0,0,1,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1,0] ], #  567
  [   2, [0,0,1,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,1,1,0,0] ], #  568
  [  -4, [0,0,1,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,1] ], #  569
  [ -10, [0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,1,0,1,0] ], #  570
  [   8, [0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,1] ], #  571
  [   4, [0,0,1,0,0,0,1,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0] ], #  572
  [  -4, [0,0,1,0,0,0,1,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0] ], #  573
  [  -4, [0,0,1,0,0,0,1,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,1,0] ], #  574
  [   8, [0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,1,0] ], #  575
  [  -4, [0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,1] ], #  576
  [  -2, [0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,1,0,0,0,0,0] ], #  577
  [   2, [0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,1,1,0,0,1,0,1,0,0,0,0,0] ], #  578
  [   2, [0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,1,1,0,1,0,0,0,1,0,0,0,0] ], #  579
  [  -2, [0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,2,0,0,0,1,0,0,1,0,0,0,0] ], #  580
  [   2, [0,0,1,0,0,1,0,0,0,0,0,0,0,1,0,0,1,0,1,0,0,0,0,0,1,0,0] ], #  581
  [   2, [0,0,1,0,0,1,0,0,0,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,1,0,0] ], #  582
  [  -4, [0,0,1,0,0,1,0,0,0,0,0,0,0,1,0,1,0,0,1,0,0,0,0,0,0,1,0] ], #  583
  [  -4, [0,0,1,0,0,1,0,0,0,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,1,0,0] ], #  584
  [   2, [0,0,1,0,0,1,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,0,0,1,0] ], #  585
  [   2, [0,0,1,0,0,1,0,0,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,0,0,1,0] ], #  586
  [   2, [0,0,1,0,0,1,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,1,0,0,1,0,0] ], #  587
  [   2, [0,0,1,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,1,0,1,0,0] ], #  588
  [  -4, [0,0,1,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,1,0,0,0,1,0] ], #  589
  [  -2, [0,0,1,0,0,1,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,2,0,0] ], #  590
  [   2, [0,0,1,0,0,1,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,1,1,0] ], #  591
  [  -4, [0,0,1,0,0,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,1,0,1,0,0] ], #  592
  [   2, [0,0,1,0,0,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,1,0] ], #  593
  [   2, [0,0,1,0,0,1,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,1,0] ], #  594
  [   2, [0,0,1,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,1,0] ], #  595
  [  -2, [0,0,1,0,0,1,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,2,0] ], #  596
  [   2, [0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,1,0,0,0,0,0] ], #  597
  [  -4, [0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,1,0,1,0,1,0,1,0,0,0,0,0] ], #  598
  [   2, [0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,1,0,1,1,0,0,0,1,0,0,0,0] ], #  599
  [   2, [0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,1,1,0,0,0,0,0] ], #  600
  [  -4, [0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,1,1,0,1,0,0,0,0,1,0,0,0] ], #  601
  [  -2, [0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,0,1,0,0,0,0] ], #  602
  [   4, [0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,0,0,0,1,0,0,0] ], #  603
  [  -4, [0,0,1,0,1,0,0,0,0,0,0,0,0,0,1,0,1,0,1,0,0,0,0,0,1,0,0] ], #  604
  [  -4, [0,0,1,0,1,0,0,0,0,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,1,0,0] ], #  605
  [   8, [0,0,1,0,1,0,0,0,0,0,0,0,0,0,1,1,0,0,1,0,0,0,0,0,0,1,0] ], #  606
  [   2, [0,0,1,0,1,0,0,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,1,0,0] ], #  607
  [   2, [0,0,1,0,1,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,1,0,0] ], #  608
  [  -4, [0,0,1,0,1,0,0,0,0,0,0,0,0,1,0,1,0,0,1,0,0,0,0,0,0,0,1] ], #  609
  [   8, [0,0,1,0,1,0,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,1,0,0] ], #  610
  [ -10, [0,0,1,0,1,0,0,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,0,0,1,0] ], #  611
  [  -4, [0,0,1,0,1,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,1,0,0] ], #  612
  [   8, [0,0,1,0,1,0,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,0,0,0,1] ], #  613
  [   2, [0,0,1,0,1,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,1,0,0,0,0,1,0] ], #  614
  [  -4, [0,0,1,0,1,0,0,0,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,0,0,0,1] ], #  615
  [   2, [0,0,1,0,1,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,1,0,0] ], #  616
  [   2, [0,0,1,0,1,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,1,0,1,0,0] ], #  617
  [  -4, [0,0,1,0,1,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,1,0,0,0,1,0] ], #  618
  [  -2, [0,0,1,0,1,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,2,0,0] ], #  619
  [   2, [0,0,1,0,1,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,1,1,0] ], #  620
  [  -4, [0,0,1,0,1,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1,0,0,1,0,0] ], #  621
  [  -4, [0,0,1,0,1,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,1,1,0,0] ], #  622
  [   8, [0,0,1,0,1,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,1] ], #  623
  [   4, [0,0,1,0,1,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,2,0,0] ], #  624
  [  -4, [0,0,1,0,1,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,1] ], #  625
  [  -4, [0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0] ], #  626
  [   8, [0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,1,0] ], #  627
  [   8, [0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0] ], #  628
  [ -10, [0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1] ], #  629
  [  -4, [0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0] ], #  630
  [   2, [0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1] ], #  631
  [  -4, [0,0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,1,0] ], #  632
  [   2, [0,0,1,0,1,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,1] ], #  633
  [   2, [0,0,1,0,1,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,1] ], #  634
  [   2, [0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,0,1,0,0,0,0,0] ], #  635
  [  -4, [0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,1,0,0,0,0] ], #  636
  [  -2, [0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,1,0,0,0,0,0] ], #  637
  [   4, [0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,1,0,0,0] ], #  638
  [   2, [0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,1,0,0,1,0,0,0,0] ], #  639
  [   2, [0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0] ], #  640
  [  -4, [0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0] ], #  641
  [   8, [0,0,1,1,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0] ], #  642
  [  -4, [0,0,1,1,0,0,0,0,0,0,0,0,0,0,1,0,1,0,1,0,0,0,0,0,0,1,0] ], #  643
  [  -4, [0,0,1,1,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,1,0] ], #  644
  [ -10, [0,0,1,1,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0] ], #  645
  [   8, [0,0,1,1,0,0,0,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,0,1,0] ], #  646
  [   2, [0,0,1,1,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,1,0,0] ], #  647
  [  -4, [0,0,1,1,0,0,0,0,0,0,0,0,0,1,0,0,1,0,1,0,0,0,0,0,0,0,1] ], #  648
  [  -4, [0,0,1,1,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,1,0] ], #  649
  [   8, [0,0,1,1,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,1] ], #  650
  [   2, [0,0,1,1,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,0,1,0] ], #  651
  [   2, [0,0,1,1,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,1,0] ], #  652
  [  -4, [0,0,1,1,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,0,0,1] ], #  653
  [  -4, [0,0,1,1,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,1,0,1,0,0] ], #  654
  [   2, [0,0,1,1,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,1,0] ], #  655
  [   2, [0,0,1,1,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,1,0,0,1,0] ], #  656
  [   2, [0,0,1,1,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,1,1,0] ], #  657
  [  -2, [0,0,1,1,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,2,0] ], #  658
  [   8, [0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0] ], #  659
  [  -4, [0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1,0,0,0,1,0] ], #  660
  [  -4, [0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0] ], #  661
  [   2, [0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1] ], #  662
  [   8, [0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0] ], #  663
  [ -10, [0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1] ], #  664
  [  -4, [0,0,1,1,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,1,1,0] ], #  665
  [   2, [0,0,1,1,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,1] ], #  666
  [   2, [0,0,1,1,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,1] ], #  667
  [  -4, [0,0,1,1,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,1,0] ], #  668
  [  -4, [0,0,1,1,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,1,0] ], #  669
  [   8, [0,0,1,1,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,1] ], #  670
  [   4, [0,0,1,1,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,2,0] ], #  671
  [  -4, [0,0,1,1,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,1] ], #  672
  [   1, [0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,2,0,0,0,0,0] ], #  673
  [  -2, [0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,1,1,0,0,0,0] ], #  674
  [   1, [0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,2,0,0,0,0] ], #  675
  [  -2, [0,0,2,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,1,0,0,1,0,0] ], #  676
  [  -2, [0,0,2,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,1,0,1,0,0] ], #  677
  [   4, [0,0,2,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,1,0,0,0,1,0] ], #  678
  [   1, [0,0,2,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,2,0,0] ], #  679
  [   4, [0,0,2,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,1,0,1,0,0] ], #  680
  [  -2, [0,0,2,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,1,0,0,0,1,0] ], #  681
  [  -2, [0,0,2,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,1,0,0,1,0] ], #  682
  [  -2, [0,0,2,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,1,1,0] ], #  683
  [   1, [0,0,2,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,2,0] ], #  684
  [  -4, [0,1,0,0,0,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,0] ], #  685
  [  -4, [0,1,0,0,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,0] ], #  686
  [   8, [0,1,0,0,0,0,0,0,1,0,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,0] ], #  687
  [   2, [0,1,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,1,1,0,0,1,0,0,0,0,0] ], #  688
  [   8, [0,1,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,1,1,0,0,0,0,0] ], #  689
  [ -10, [0,1,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,0] ], #  690
  [   2, [0,1,0,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,1,0,0] ], #  691
  [   2, [0,1,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,1,0,1,0,1,0,0,0,0,0] ], #  692
  [  -4, [0,1,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,1,1,0,0,0,1,0,0,0,0] ], #  693
  [  -4, [0,1,0,0,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,1,1,0,0,0,0,0] ], #  694
  [   8, [0,1,0,0,0,0,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,0] ], #  695
  [  -4, [0,1,0,0,0,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,1,0,1,0,0,0,0] ], #  696
  [   2, [0,1,0,0,0,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,1,0,0,0] ], #  697
  [   2, [0,1,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,0] ], #  698
  [  -4, [0,1,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,1,0] ], #  699
  [  -4, [0,1,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,1,0,0] ], #  700
  [   2, [0,1,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0,0,0,1] ], #  701
  [   4, [0,1,0,0,0,0,0,0,1,0,0,0,2,0,0,0,0,0,0,0,1,0,0,0,0,1,0] ], #  702
  [  -2, [0,1,0,0,0,0,0,0,1,0,0,0,2,0,0,0,0,0,0,1,0,0,0,0,0,0,1] ], #  703
  [   4, [0,1,0,0,0,0,0,0,1,0,0,1,0,0,0,0,1,0,0,0,0,2,0,0,0,0,0] ], #  704
  [  -4, [0,1,0,0,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0] ], #  705
  [  -4, [0,1,0,0,0,0,0,0,1,0,0,1,0,1,0,0,0,0,0,0,0,1,0,0,1,0,0] ], #  706
  [   8, [0,1,0,0,0,0,0,0,1,0,0,1,1,0,0,0,0,0,0,0,0,0,1,0,1,0,0] ], #  707
  [  -4, [0,1,0,0,0,0,0,0,1,0,0,1,1,0,0,0,0,0,0,0,0,1,0,0,0,1,0] ], #  708
  [  -2, [0,1,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,1,0,0,0,2,0,0,0,0,0] ], #  709
  [   2, [0,1,0,0,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,0,1,0,0,0] ], #  710
  [   2, [0,1,0,0,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,1,0,0,1,0,0] ], #  711
  [  -4, [0,1,0,0,0,0,0,0,1,0,1,0,1,0,0,0,0,0,0,0,0,0,0,1,1,0,0] ], #  712
  [   2, [0,1,0,0,0,0,0,0,1,0,1,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,1] ], #  713
  [   2, [0,1,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0] ], #  714
  [  -4, [0,1,0,0,0,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0] ], #  715
  [   2, [0,1,0,0,0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0] ], #  716
  [ -10, [0,1,0,0,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0,0] ], #  717
  [   8, [0,1,0,0,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1,0] ], #  718
  [   8, [0,1,0,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,0,0,0,1,1,0,0] ], #  719
  [  -4, [0,1,0,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,1] ], #  720
  [  -4, [0,1,0,0,0,0,0,0,1,1,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,1,0] ], #  721
  [   2, [0,1,0,0,0,0,0,0,1,1,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,1] ], #  722
  [   2, [0,1,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,1,1,0,0,1,0,0,0,0,0] ], #  723
  [  -4, [0,1,0,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,0,1,1,0,0,0,0,0] ], #  724
  [   2, [0,1,0,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,0,0,0,1,0,0,0] ], #  725
  [  -2, [0,1,0,0,0,0,0,1,0,0,0,0,0,0,2,0,0,0,1,0,0,0,0,0,1,0,0] ], #  726
  [   2, [0,1,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,1,1,0,0,0,0,0] ], #  727
  [  -4, [0,1,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,1,0,0,0] ], #  728
  [   2, [0,1,0,0,0,0,0,1,0,0,0,0,1,0,0,1,0,0,0,0,1,0,0,1,0,0,0] ], #  729
  [   2, [0,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,0,1,0,0,0,1,0,0] ], #  730
  [   2, [0,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,0,1] ], #  731
  [  -2, [0,1,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,0,0,0,1,0,0,0,0,0,1] ], #  732
  [  -2, [0,1,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,1,0,0,0,2,0,0,0,0,0] ], #  733
  [   2, [0,1,0,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,0,1,0,1,0,0,0] ], #  734
  [   2, [0,1,0,0,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,0,0,1,0,0,1,0,0] ], #  735
  [  -4, [0,1,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,1,1,0,0] ], #  736
  [   2, [0,1,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,0,0,0,1,0,0,0,0,1] ], #  737
  [   2, [0,1,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0] ], #  738
  [  -2, [0,1,0,0,0,0,0,1,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,2,0,0,0] ], #  739
  [   2, [0,1,0,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,1,1,0,0] ], #  740
  [  -4, [0,1,0,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,1] ], #  741
  [   2, [0,1,0,0,0,0,0,1,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,1] ], #  742
  [   2, [0,1,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0,0,0] ], #  743
  [  -4, [0,1,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,1,1,0,0,0,1,0,0,0,0] ], #  744
  [   8, [0,1,0,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,0] ], #  745
  [  -4, [0,1,0,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0,1,0,0,0,0,1,0,0,0] ], #  746
  [  -4, [0,1,0,0,0,0,1,0,0,0,0,0,0,0,1,1,0,0,0,0,1,0,1,0,0,0,0] ], #  747
  [   2, [0,1,0,0,0,0,1,0,0,0,0,0,0,0,1,1,0,0,0,1,0,0,0,1,0,0,0] ], #  748
  [  -2, [0,1,0,0,0,0,1,0,0,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,1,0,0] ], #  749
  [   4, [0,1,0,0,0,0,1,0,0,0,0,0,0,0,2,0,0,0,1,0,0,0,0,0,0,1,0] ], #  750
  [ -10, [0,1,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,0] ], #  751
  [   8, [0,1,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,1,0,0,0] ], #  752
  [   2, [0,1,0,0,0,0,1,0,0,0,0,0,0,1,0,1,0,0,0,0,1,0,0,1,0,0,0] ], #  753
  [   2, [0,1,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,1,0,0] ], #  754
  [  -4, [0,1,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,0,1] ], #  755
  [   8, [0,1,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,0] ], #  756
  [  -4, [0,1,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,0] ], #  757
  [  -4, [0,1,0,0,0,0,1,0,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0,0,0] ], #  758
  [  -4, [0,1,0,0,0,0,1,0,0,0,0,0,1,0,1,0,0,0,0,0,1,0,0,0,0,1,0] ], #  759
  [   2, [0,1,0,0,0,0,1,0,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,0,1] ], #  760
  [   2, [0,1,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,0,1] ], #  761
  [   2, [0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0] ], #  762
  [  -4, [0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0] ], #  763
  [   2, [0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0] ], #  764
  [   2, [0,1,0,0,0,0,1,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,1,0,1,0,0] ], #  765
  [  -4, [0,1,0,0,0,0,1,0,0,0,0,1,0,0,1,0,0,0,0,0,0,1,0,0,0,1,0] ], #  766
  [  -4, [0,1,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,1,1,0,0] ], #  767
  [   8, [0,1,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,0,0,0,1,0,0,0,0,1] ], #  768
  [   8, [0,1,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,1,0,1,0] ], #  769
  [ -10, [0,1,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,1,0,0,0,1] ], #  770
  [   2, [0,1,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0] ], #  771
  [  -2, [0,1,0,0,0,0,1,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,2,0,0,0] ], #  772
  [   2, [0,1,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,1,1,0,0] ], #  773
  [  -4, [0,1,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,1] ], #  774
  [   2, [0,1,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,1] ], #  775
  [  -4, [0,1,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0] ], #  776
  [   4, [0,1,0,0,0,0,1,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,2,0,0,0] ], #  777
  [  -4, [0,1,0,0,0,0,1,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,1,0] ], #  778
  [   8, [0,1,0,0,0,0,1,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,1] ], #  779
  [  -4, [0,1,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,1] ], #  780
  [   2, [0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,1,0,0,0,0,0] ], #  781
  [   2, [0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,1,0,1,0,1,0,0,0,0,0] ], #  782
  [  -4, [0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,1,1,0,0,0,1,0,0,0,0] ], #  783
  [  -4, [0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,1,1,0,0,0,1,1,0,0,0,0,0] ], #  784
  [   2, [0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,1,1,0,1,0,0,0,0,1,0,0,0] ], #  785
  [   4, [0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,0,1,0,0,0,0] ], #  786
  [  -2, [0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,2,0,0,0,1,0,0,0,1,0,0,0] ], #  787
  [   2, [0,1,0,0,0,1,0,0,0,0,0,0,0,0,1,0,1,0,1,0,0,0,0,0,1,0,0] ], #  788
  [   2, [0,1,0,0,0,1,0,0,0,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,1,0,0] ], #  789
  [  -4, [0,1,0,0,0,1,0,0,0,0,0,0,0,0,1,1,0,0,1,0,0,0,0,0,0,1,0] ], #  790
  [  -4, [0,1,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,1,0,0] ], #  791
  [  -4, [0,1,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,1,0,0] ], #  792
  [   8, [0,1,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0,0,1,0,0,0,0,0,0,0,1] ], #  793
  [  -4, [0,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,1,0,0] ], #  794
  [   8, [0,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,0,0,1,0] ], #  795
  [   8, [0,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,1,0,0] ], #  796
  [ -10, [0,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,0,0,0,1] ], #  797
  [  -4, [0,1,0,0,0,1,0,0,0,0,0,0,1,0,0,1,0,0,0,0,1,0,0,0,0,1,0] ], #  798
  [   2, [0,1,0,0,0,1,0,0,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,0,0,0,1] ], #  799
  [  -4, [0,1,0,0,0,1,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,1,0,0] ], #  800
  [  -4, [0,1,0,0,0,1,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,1,0,1,0,0] ], #  801
  [   8, [0,1,0,0,0,1,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,1,0,0,0,1,0] ], #  802
  [   4, [0,1,0,0,0,1,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,2,0,0] ], #  803
  [  -4, [0,1,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,1,1,0] ], #  804
  [   2, [0,1,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1,0,0,1,0,0] ], #  805
  [   2, [0,1,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,1,1,0,0] ], #  806
  [  -4, [0,1,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,1] ], #  807
  [  -2, [0,1,0,0,0,1,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,2,0,0] ], #  808
  [   2, [0,1,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,1] ], #  809
  [   8, [0,1,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0] ], #  810
  [ -10, [0,1,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,1,0] ], #  811
  [  -4, [0,1,0,0,0,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0] ], #  812
  [   8, [0,1,0,0,0,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1] ], #  813
  [   2, [0,1,0,0,0,1,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0] ], #  814
  [  -4, [0,1,0,0,0,1,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1] ], #  815
  [   2, [0,1,0,0,0,1,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,1,0] ], #  816
  [  -4, [0,1,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,1] ], #  817
  [   2, [0,1,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,1] ], #  818
  [  -2, [0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,1,0,0,0,0,0] ], #  819
  [   2, [0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,1,1,0,0,0,0,0] ], #  820
  [   2, [0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,1,1,0,0,0,0,1,0,0,0] ], #  821
  [  -2, [0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,0,0,1,0,0,0] ], #  822
  [   2, [0,1,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,1,1,0,0,0,0,0,1,0,0] ], #  823
  [   2, [0,1,0,0,1,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,1,0,0,0,1,0,0] ], #  824
  [  -4, [0,1,0,0,1,0,0,0,0,0,0,0,0,0,1,1,0,0,1,0,0,0,0,0,0,0,1] ], #  825
  [  -4, [0,1,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,1,0,0,0,1,0,0] ], #  826
  [   2, [0,1,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,0,0,0,1] ], #  827
  [   2, [0,1,0,0,1,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,1,0,0,0,0,0,1] ], #  828
  [   2, [0,1,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,1,0,0,1,0,0] ], #  829
  [   2, [0,1,0,0,1,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,1,1,0,0] ], #  830
  [  -4, [0,1,0,0,1,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,1,0,0,0,0,1] ], #  831
  [  -2, [0,1,0,0,1,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,2,0,0] ], #  832
  [   2, [0,1,0,0,1,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,1,0,1] ], #  833
  [  -4, [0,1,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,1,1,0,0] ], #  834
  [   2, [0,1,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,1] ], #  835
  [   2, [0,1,0,0,1,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,1] ], #  836
  [   2, [0,1,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,1] ], #  837
  [  -2, [0,1,0,0,1,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,2] ], #  838
  [  -2, [0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,1,0,0,0,0,0] ], #  839
  [   4, [0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,1,0,0,0,0] ], #  840
  [   2, [0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,1,1,0,0,0,0,0] ], #  841
  [  -4, [0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,0,1,0,0,0] ], #  842
  [  -4, [0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0] ], #  843
  [   2, [0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,1,0,0,0,1,0,0,0] ], #  844
  [   2, [0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,1,0,0,1,0,0,0] ], #  845
  [   2, [0,1,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,1,0,0,0,0,1,0,0] ], #  846
  [  -4, [0,1,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,1,1,0,0,0,0,0,0,1,0] ], #  847
  [ -10, [0,1,0,1,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0] ], #  848
  [   8, [0,1,0,1,0,0,0,0,0,0,0,0,0,0,1,0,1,0,1,0,0,0,0,0,0,0,1] ], #  849
  [   8, [0,1,0,1,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,1,0] ], #  850
  [  -4, [0,1,0,1,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,1] ], #  851
  [   8, [0,1,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0] ], #  852
  [  -4, [0,1,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,0,0,1] ], #  853
  [  -4, [0,1,0,1,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,1] ], #  854
  [  -4, [0,1,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,1,0,0,0,0,1,0] ], #  855
  [   2, [0,1,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,0,0,1] ], #  856
  [   2, [0,1,0,1,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,0,1] ], #  857
  [  -4, [0,1,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0] ], #  858
  [   2, [0,1,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,1,0,0,0,1,0] ], #  859
  [   8, [0,1,0,1,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0] ], #  860
  [  -4, [0,1,0,1,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1] ], #  861
  [ -10, [0,1,0,1,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0] ], #  862
  [   8, [0,1,0,1,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1] ], #  863
  [   2, [0,1,0,1,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,1,1,0] ], #  864
  [  -4, [0,1,0,1,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,1,0,1] ], #  865
  [   2, [0,1,0,1,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,1,1] ], #  866
  [  -4, [0,1,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,1,1,0,0] ], #  867
  [   2, [0,1,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,1] ], #  868
  [   2, [0,1,0,1,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,1] ], #  869
  [   2, [0,1,0,1,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,1] ], #  870
  [  -2, [0,1,0,1,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,2] ], #  871
  [   8, [0,1,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,1,0] ], #  872
  [  -4, [0,1,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,1] ], #  873
  [  -4, [0,1,0,1,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,1] ], #  874
  [  -4, [0,1,0,1,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,1] ], #  875
  [   4, [0,1,0,1,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,2] ], #  876
  [  -2, [0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,2,0,0,0,0,0] ], #  877
  [   2, [0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0] ], #  878
  [   2, [0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,1,0,1,0,0,0] ], #  879
  [  -2, [0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,1,1,0,0,0] ], #  880
  [   2, [0,1,1,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,1,0,0,1,0,0] ], #  881
  [   2, [0,1,1,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,1,0,1,0,0] ], #  882
  [  -4, [0,1,1,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,1,0] ], #  883
  [   2, [0,1,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0,0] ], #  884
  [   2, [0,1,1,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,1,1,0,0] ], #  885
  [  -4, [0,1,1,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,1,0,0,0,0,1] ], #  886
  [  -2, [0,1,1,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,2,0,0] ], #  887
  [  -4, [0,1,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,1,0,0] ], #  888
  [   2, [0,1,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,1,0,0,0,1,0] ], #  889
  [  -4, [0,1,1,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,1,1,0,0] ], #  890
  [   2, [0,1,1,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,1,0,0,0,0,1] ], #  891
  [   2, [0,1,1,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,1,0,1,0] ], #  892
  [   2, [0,1,1,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,1,0,0,0,1] ], #  893
  [   2, [0,1,1,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,1,1,0] ], #  894
  [   2, [0,1,1,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,1,0,1] ], #  895
  [  -2, [0,1,1,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,1,1] ], #  896
  [   1, [0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,2,0,0,0,0,0] ], #  897
  [  -2, [0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,1,0,1,0,0,0] ], #  898
  [   1, [0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,2,0,0,0] ], #  899
  [  -2, [0,2,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,1,0,0,1,0,0] ], #  900
  [  -2, [0,2,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,1,1,0,0] ], #  901
  [   4, [0,2,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,1] ], #  902
  [   1, [0,2,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,2,0,0] ], #  903
  [   4, [0,2,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,1,1,0,0] ], #  904
  [  -2, [0,2,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,1,0,0,0,0,1] ], #  905
  [  -2, [0,2,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,1,0,0,1] ], #  906
  [  -2, [0,2,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,1,0,1] ], #  907
  [   1, [0,2,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,2] ], #  908
  [   8, [1,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,0] ], #  909
  [  -4, [1,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,0] ], #  910
  [  -4, [1,0,0,0,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,0] ], #  911
  [  -4, [1,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0,0,0] ], #  912
  [   2, [1,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,1,1,0,0,0,1,0,0,0,0] ], #  913
  [  -4, [1,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0,0,0] ], #  914
  [   2, [1,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,0,1,0,0,0] ], #  915
  [  -4, [1,0,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,1,0,1,0,0,0,0] ], #  916
  [   8, [1,0,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,0] ], #  917
  [  -4, [1,0,0,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,0] ], #  918
  [   2, [1,0,0,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,1,0] ], #  919
  [   4, [1,0,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,0,0,1,0,0,0,1,0,0] ], #  920
  [  -2, [1,0,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,0,1] ], #  921
  [   2, [1,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,1,0,1,0,0,1,0,0,0,0] ], #  922
  [   8, [1,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,0] ], #  923
  [ -10, [1,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,0] ], #  924
  [   2, [1,0,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,0] ], #  925
  [  -4, [1,0,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,1,0] ], #  926
  [   2, [1,0,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,0,0,1] ], #  927
  [  -4, [1,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0] ], #  928
  [   4, [1,0,0,0,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,0,0,0,2,0,0,0,0] ], #  929
  [  -4, [1,0,0,0,0,0,0,0,1,0,0,1,0,1,0,0,0,0,0,0,0,0,1,0,1,0,0] ], #  930
  [   8, [1,0,0,0,0,0,0,0,1,0,0,1,0,1,0,0,0,0,0,0,0,1,0,0,0,1,0] ], #  931
  [  -4, [1,0,0,0,0,0,0,0,1,0,0,1,1,0,0,0,0,0,0,0,0,0,1,0,0,1,0] ], #  932
  [   2, [1,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0] ], #  933
  [   2, [1,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0] ], #  934
  [  -4, [1,0,0,0,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0] ], #  935
  [   8, [1,0,0,0,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0,0] ], #  936
  [ -10, [1,0,0,0,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1,0] ], #  937
  [  -4, [1,0,0,0,0,0,0,0,1,0,1,0,0,1,0,0,0,0,0,0,0,0,0,1,1,0,0] ], #  938
  [   2, [1,0,0,0,0,0,0,0,1,0,1,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,1] ], #  939
  [   8, [1,0,0,0,0,0,0,0,1,0,1,0,1,0,0,0,0,0,0,0,0,0,0,1,0,1,0] ], #  940
  [  -4, [1,0,0,0,0,0,0,0,1,0,1,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,1] ], #  941
  [  -2, [1,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0] ], #  942
  [   2, [1,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0] ], #  943
  [   2, [1,0,0,0,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,1,0] ], #  944
  [  -4, [1,0,0,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,1,0] ], #  945
  [   2, [1,0,0,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,1] ], #  946
  [  -4, [1,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0,0,0] ], #  947
  [   2, [1,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,1,1,0,0,0,1,0,0,0,0] ], #  948
  [  -4, [1,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,0] ], #  949
  [   2, [1,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,1,0,1,0,0,0,0,1,0,0,0] ], #  950
  [   8, [1,0,0,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,0,1,0,1,0,0,0,0] ], #  951
  [  -4, [1,0,0,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,1,0,0,0,1,0,0,0] ], #  952
  [   4, [1,0,0,0,0,0,0,1,0,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,1,0,0] ], #  953
  [  -2, [1,0,0,0,0,0,0,1,0,0,0,0,0,0,2,0,0,0,1,0,0,0,0,0,0,1,0] ], #  954
  [   8, [1,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,0] ], #  955
  [  -4, [1,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,1,0,0,0] ], #  956
  [  -4, [1,0,0,0,0,0,0,1,0,0,0,0,0,1,0,1,0,0,0,0,1,0,0,1,0,0,0] ], #  957
  [  -4, [1,0,0,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,1,0,0] ], #  958
  [   2, [1,0,0,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,0,1] ], #  959
  [ -10, [1,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,0] ], #  960
  [   8, [1,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,0] ], #  961
  [   2, [1,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0,0,0] ], #  962
  [   2, [1,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,0,1,0,0,0,0,1,0] ], #  963
  [  -4, [1,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,0,1] ], #  964
  [   2, [1,0,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,0,1] ], #  965
  [   2, [1,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0] ], #  966
  [   2, [1,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0] ], #  967
  [  -4, [1,0,0,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0] ], #  968
  [  -4, [1,0,0,0,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,0,0,0,1,0,1,0,0] ], #  969
  [   2, [1,0,0,0,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,0,0,1,0,0,0,1,0] ], #  970
  [   8, [1,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,1,1,0,0] ], #  971
  [ -10, [1,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,0,0,0,1,0,0,0,0,1] ], #  972
  [  -4, [1,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,1,0,1,0] ], #  973
  [   8, [1,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,0,0,0,0,1,0,0,0,1] ], #  974
  [  -4, [1,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0] ], #  975
  [   4, [1,0,0,0,0,0,0,1,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,2,0,0,0] ], #  976
  [  -4, [1,0,0,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,1,1,0,0] ], #  977
  [   8, [1,0,0,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,1] ], #  978
  [  -4, [1,0,0,0,0,0,0,1,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,1] ], #  979
  [   2, [1,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0] ], #  980
  [  -2, [1,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,2,0,0,0] ], #  981
  [   2, [1,0,0,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,1,0] ], #  982
  [  -4, [1,0,0,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,1] ], #  983
  [   2, [1,0,0,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,1] ], #  984
  [   2, [1,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,1,0,1,0,0,1,0,0,0,0] ], #  985
  [  -4, [1,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0,0,0,1,0,1,0,0,0,0] ], #  986
  [   2, [1,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0,0,1,0,0,0,1,0,0,0] ], #  987
  [  -2, [1,0,0,0,0,0,1,0,0,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,1,0] ], #  988
  [   2, [1,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1,0,0,1,0,1,0,0,0,0] ], #  989
  [  -4, [1,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,1,0,0,0] ], #  990
  [   2, [1,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,1,0,0,0,1,0,0,1,0,0,0] ], #  991
  [   2, [1,0,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,1,0] ], #  992
  [   2, [1,0,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0,0,1] ], #  993
  [  -2, [1,0,0,0,0,0,1,0,0,0,0,0,0,2,0,0,0,0,0,0,1,0,0,0,0,0,1] ], #  994
  [  -2, [1,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0] ], #  995
  [   2, [1,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0] ], #  996
  [   2, [1,0,0,0,0,0,1,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,1,0,0,1,0] ], #  997
  [  -4, [1,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,1,0,1,0] ], #  998
  [   2, [1,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,1,0,0,0,1] ], #  999
  [   2, [1,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0] ], # 1000
  [  -2, [1,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,2,0,0,0] ], # 1001
  [   2, [1,0,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,1,0,1,0] ], # 1002
  [  -4, [1,0,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,1] ], # 1003
  [   2, [1,0,0,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,1] ], # 1004
  [  -4, [1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,1,0,1,0,1,0,0,0,0,0] ], # 1005
  [   2, [1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,1,0,0,0,0] ], # 1006
  [   4, [1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,1,0,0,0,0,0] ], # 1007
  [  -2, [1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,1,0,0,0] ], # 1008
  [   2, [1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,1,0,1,0,0,1,0,0,0,0] ], # 1009
  [  -4, [1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0] ], # 1010
  [   2, [1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0] ], # 1011
  [  -4, [1,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0] ], # 1012
  [   2, [1,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,1,0,1,0,0,0,0,0,0,1,0] ], # 1013
  [   2, [1,0,0,0,0,1,0,0,0,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,1,0] ], # 1014
  [   8, [1,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0] ], # 1015
  [  -4, [1,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,0,1,0] ], # 1016
  [  -4, [1,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,1,0,0] ], # 1017
  [   2, [1,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,1,0,1,0,0,0,0,0,0,0,1] ], # 1018
  [   8, [1,0,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,1,0] ], # 1019
  [ -10, [1,0,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,1] ], # 1020
  [  -4, [1,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,0,1,0] ], # 1021
  [  -4, [1,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,1,0] ], # 1022
  [   8, [1,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,0,0,1] ], # 1023
  [   8, [1,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,1,0,1,0,0] ], # 1024
  [  -4, [1,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,1,0] ], # 1025
  [  -4, [1,0,0,0,0,1,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,1,0,0,1,0] ], # 1026
  [  -4, [1,0,0,0,0,1,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,1,1,0] ], # 1027
  [   4, [1,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,2,0] ], # 1028
  [ -10, [1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0] ], # 1029
  [   8, [1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1,0,0,0,1,0] ], # 1030
  [   2, [1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0] ], # 1031
  [  -4, [1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1] ], # 1032
  [  -4, [1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0] ], # 1033
  [   8, [1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1] ], # 1034
  [   2, [1,0,0,0,0,1,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,1,1,0] ], # 1035
  [   2, [1,0,0,0,0,1,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,1] ], # 1036
  [  -4, [1,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,1] ], # 1037
  [   2, [1,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,1,0] ], # 1038
  [   2, [1,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,1,0] ], # 1039
  [  -4, [1,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,1] ], # 1040
  [  -2, [1,0,0,0,0,1,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,2,0] ], # 1041
  [   2, [1,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,1] ], # 1042
  [   4, [1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,1,0,0,0,0,0] ], # 1043
  [  -2, [1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,1,0,0,0,0] ], # 1044
  [  -4, [1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,1,1,0,0,0,0,0] ], # 1045
  [   2, [1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,0,1,0,0,0] ], # 1046
  [   2, [1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0] ], # 1047
  [  -4, [1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,1,0,1,0,0,0,1,0,0,0] ], # 1048
  [   2, [1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,1,0,0,1,0,0,0] ], # 1049
  [  -4, [1,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,1,0,1,0,0,0,0,1,0,0] ], # 1050
  [   2, [1,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,1,1,0,0,0,0,0,0,1,0] ], # 1051
  [   8, [1,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0] ], # 1052
  [  -4, [1,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,1,0,1,0,0,0,0,0,0,0,1] ], # 1053
  [ -10, [1,0,0,0,1,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,1,0] ], # 1054
  [   8, [1,0,0,0,1,0,0,0,0,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,1] ], # 1055
  [  -4, [1,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0] ], # 1056
  [   2, [1,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,0,0,1] ], # 1057
  [   2, [1,0,0,0,1,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,1] ], # 1058
  [   8, [1,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,1,0,0,0,0,1,0] ], # 1059
  [  -4, [1,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,0,0,1] ], # 1060
  [  -4, [1,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,0,1] ], # 1061
  [   2, [1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0] ], # 1062
  [  -4, [1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,1,0,0,0,1,0] ], # 1063
  [ -10, [1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0] ], # 1064
  [   8, [1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1] ], # 1065
  [   8, [1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0] ], # 1066
  [  -4, [1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1] ], # 1067
  [   2, [1,0,0,0,1,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,1,1,0] ], # 1068
  [   2, [1,0,0,0,1,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,1,0,1] ], # 1069
  [  -4, [1,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,1,1] ], # 1070
  [   8, [1,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,1,1,0,0] ], # 1071
  [  -4, [1,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,1] ], # 1072
  [  -4, [1,0,0,0,1,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,1] ], # 1073
  [  -4, [1,0,0,0,1,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,1] ], # 1074
  [   4, [1,0,0,0,1,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,2] ], # 1075
  [  -4, [1,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,1,0] ], # 1076
  [   2, [1,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,1] ], # 1077
  [   2, [1,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,1] ], # 1078
  [   2, [1,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,1] ], # 1079
  [  -2, [1,0,0,0,1,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,2] ], # 1080
  [  -2, [1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,1,0,0,0,0] ], # 1081
  [   2, [1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,1,0,1,0,0,0,0] ], # 1082
  [   2, [1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,0,0,0,1,0,0,0] ], # 1083
  [  -2, [1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,0,0,1,0,0,0] ], # 1084
  [   2, [1,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,1,0,0,0,0,0,1,0] ], # 1085
  [   2, [1,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,1,0] ], # 1086
  [  -4, [1,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,1,0,0,0,0,0,0,1] ], # 1087
  [  -4, [1,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,1,0] ], # 1088
  [   2, [1,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,0,0,1] ], # 1089
  [   2, [1,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,0,0,1] ], # 1090
  [   2, [1,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,1,0,0,1,0] ], # 1091
  [   2, [1,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,1,0,1,0] ], # 1092
  [  -4, [1,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,1,0,0,0,1] ], # 1093
  [  -2, [1,0,0,1,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,2,0] ], # 1094
  [   2, [1,0,0,1,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,1,1] ], # 1095
  [  -4, [1,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,1,0,1,0] ], # 1096
  [   2, [1,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,1] ], # 1097
  [   2, [1,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,1] ], # 1098
  [   2, [1,0,0,1,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,1] ], # 1099
  [  -2, [1,0,0,1,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,2] ], # 1100
  [   2, [1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,1,1,0,0,0,0] ], # 1101
  [  -2, [1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,0,1,0,0,0] ], # 1102
  [  -2, [1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,2,0,0,0,0] ], # 1103
  [   2, [1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,1,1,0,0,0] ], # 1104
  [  -4, [1,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,1,0,1,0,0] ], # 1105
  [   2, [1,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,1,0] ], # 1106
  [   2, [1,0,1,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,1,0,0,1,0] ], # 1107
  [   2, [1,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,1,0,1,0,0] ], # 1108
  [  -4, [1,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,1,0] ], # 1109
  [   2, [1,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,1,1,0,0] ], # 1110
  [   2, [1,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,1,0,0,0,0,1] ], # 1111
  [  -4, [1,0,1,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,1,0,1,0] ], # 1112
  [   2, [1,0,1,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,1,0,0,0,1] ], # 1113
  [   2, [1,0,1,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,1,1,0] ], # 1114
  [  -2, [1,0,1,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,1,0,1] ], # 1115
  [   2, [1,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,1,0] ], # 1116
  [   2, [1,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,1,0,1,0] ], # 1117
  [  -4, [1,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,1,0,0,0,1] ], # 1118
  [  -2, [1,0,1,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,2,0] ], # 1119
  [   2, [1,0,1,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,1,1] ], # 1120
  [  -2, [1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,1,0,0,0,0] ], # 1121
  [   2, [1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0] ], # 1122
  [   2, [1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,1,1,0,0,0] ], # 1123
  [  -2, [1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,2,0,0,0] ], # 1124
  [   2, [1,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,1,0,1,0,0] ], # 1125
  [   2, [1,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,1,0] ], # 1126
  [   2, [1,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,1,1,0,0] ], # 1127
  [  -4, [1,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,1] ], # 1128
  [   2, [1,1,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,1,0,1,0] ], # 1129
  [  -4, [1,1,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,1] ], # 1130
  [  -2, [1,1,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,1,1,0] ], # 1131
  [  -4, [1,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,1,1,0,0] ], # 1132
  [   2, [1,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,1] ], # 1133
  [   2, [1,1,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,1,0,0,1] ], # 1134
  [   2, [1,1,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,1,0,1] ], # 1135
  [  -4, [1,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,1,0,1,0] ], # 1136
  [   2, [1,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,1] ], # 1137
  [   2, [1,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,1,0,0,1] ], # 1138
  [   2, [1,1,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,1,1] ], # 1139
  [  -2, [1,1,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,2] ], # 1140
  [   1, [2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,2,0,0,0,0] ], # 1141
  [  -2, [2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,1,1,0,0,0] ], # 1142
  [   1, [2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,2,0,0,0] ], # 1143
  [  -2, [2,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,1,0,0,1,0] ], # 1144
  [  -2, [2,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,1,0,1,0] ], # 1145
  [   4, [2,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,1,0,0,0,1] ], # 1146
  [   1, [2,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,2,0] ], # 1147
  [   4, [2,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,1,0,1,0] ], # 1148
  [  -2, [2,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,1,0,0,0,1] ], # 1149
  [  -2, [2,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,1,0,0,1] ], # 1150
  [  -2, [2,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,1,1] ], # 1151
  [   1, [2,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,2] ]  # 1152
  ]:


==> anc/invariant9.txt <==

  # Each item in the following list consists of
  # (1) an integer coefficient,
  # (2) the flattened exponent array for the corresponding weight zero monomial in degree 9.
  # Altogether there are 9216 terms in this invariant.

  invariant9 :=
  [
  [ -1, [0,0,0,0,0,1,0,1,1,0,1,0,0,0,1,1,0,0,2,0,0,0,1,0,0,0,0] ], #    1
  [ -1, [0,0,0,0,0,1,0,1,1,2,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,1,0] ], #    2
  [ -1, [0,0,0,0,0,1,0,2,0,0,1,0,1,0,0,0,0,1,1,0,1,1,0,0,0,0,0] ], #    3
  [ -1, [0,0,0,0,0,1,0,2,0,1,0,1,0,1,0,0,0,0,1,0,0,1,0,0,0,0,1] ], #    4
  [ -1, [0,0,0,0,0,1,0,2,0,1,0,1,1,0,0,0,0,0,0,0,1,0,1,0,1,0,0] ], #    5
  [ -1, [0,0,0,0,0,1,1,0,1,0,0,1,0,1,0,1,0,0,0,2,0,1,0,0,0,0,0] ], #    6
  [ -1, [0,0,0,0,0,1,1,0,1,0,2,0,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0] ], #    7
  [ -1, [0,0,0,0,0,1,1,1,0,0,0,2,1,0,0,0,0,0,1,0,0,0,1,0,0,1,0] ], #    8
  [ -1, [0,0,0,0,0,1,1,1,0,0,1,0,1,0,0,1,0,0,0,0,2,0,1,0,0,0,0] ], #    9
  [ -1, [0,0,0,0,0,1,2,0,0,0,0,1,1,0,0,0,1,0,0,1,1,0,1,0,0,0,0] ], #   10
  [ -1, [0,0,0,0,0,1,2,0,0,0,1,0,0,1,0,0,0,1,0,1,1,1,0,0,0,0,0] ], #   11
  [ -1, [0,0,0,0,0,1,2,0,0,0,1,1,0,1,0,0,0,0,1,0,0,0,1,0,0,0,1] ], #   12
  [ -1, [0,0,0,0,0,2,0,1,0,0,0,1,0,1,0,1,0,0,1,1,0,0,0,0,1,0,0] ], #   13
  [ -1, [0,0,0,0,0,2,0,1,0,1,1,0,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0] ], #   14
  [ -1, [0,0,0,0,0,2,0,1,0,1,1,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,1] ], #   15
  [ -1, [0,0,0,0,0,2,1,0,0,0,1,0,1,0,0,0,1,0,1,1,0,0,0,0,0,0,1] ], #   16
  [ -1, [0,0,0,0,0,2,1,0,0,1,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0] ], #   17
  [ -1, [0,0,0,0,0,2,1,0,0,1,1,0,0,0,0,0,1,0,0,0,1,1,0,0,0,1,0] ], #   18
  [ -1, [0,0,0,0,1,0,0,0,2,0,1,0,0,0,1,1,0,0,1,1,0,1,0,0,0,0,0] ], #   19
  [ -1, [0,0,0,0,1,0,0,0,2,1,0,0,1,0,0,0,1,0,1,1,0,0,0,1,0,0,0] ], #   20
  [ -1, [0,0,0,0,1,0,0,0,2,1,1,0,1,0,0,0,0,0,0,0,1,1,0,0,0,1,0] ], #   21
  [ -1, [0,0,0,0,1,0,0,1,1,0,1,0,1,0,0,0,0,1,2,0,0,0,0,1,0,0,0] ], #   22
  [ -1, [0,0,0,0,1,0,0,1,1,2,0,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0,0] ], #   23
  [ -1, [0,0,0,0,1,0,1,0,1,0,2,0,0,0,1,0,0,0,0,0,1,1,0,0,1,0,0] ], #   24
  [ -1, [0,0,0,0,1,0,1,0,1,1,0,0,0,0,1,0,0,1,0,2,0,1,0,0,0,0,0] ], #   25
  [ -1, [0,0,0,0,1,0,1,1,0,0,0,2,1,0,0,0,0,0,0,1,0,0,0,1,1,0,0] ], #   26
  [ -1, [0,0,0,0,1,0,1,1,0,1,0,0,0,1,0,0,0,1,0,0,2,1,0,0,0,0,0] ], #   27
  [ -1, [0,0,0,0,1,0,2,0,0,0,1,1,0,0,1,0,0,0,0,1,0,1,0,0,0,0,1] ], #   28
  [ -1, [0,0,0,0,1,0,2,0,0,0,1,1,1,0,0,0,0,0,0,0,1,0,0,1,0,1,0] ], #   29
  [ -1, [0,0,0,0,1,0,2,0,0,1,0,0,0,0,1,0,1,0,0,1,1,0,0,1,0,0,0] ], #   30
  [ -1, [0,0,0,0,1,1,0,0,1,0,0,1,0,1,0,1,0,0,2,0,0,0,0,0,0,1,0] ], #   31
  [ -1, [0,0,0,0,1,1,0,0,1,2,0,0,0,0,0,0,1,0,0,1,0,1,0,0,0,0,1] ], #   32
  [ -1, [0,0,0,0,1,1,0,1,0,0,0,1,1,0,0,0,1,0,2,0,0,0,0,0,0,0,1] ], #   33
  [ -1, [0,0,0,0,1,1,0,1,0,2,0,0,0,0,0,0,0,1,0,1,0,0,0,1,1,0,0] ], #   34
  [ -1, [0,0,0,0,1,1,1,0,0,0,1,0,0,0,1,0,0,1,2,0,0,0,0,0,0,1,0] ], #   35
  [ -1, [0,0,0,0,1,1,1,0,0,2,0,0,0,0,0,0,0,1,0,0,1,0,1,0,0,1,0] ], #   36
  [ -1, [0,0,0,0,2,0,0,0,1,0,0,1,1,0,0,0,1,0,1,0,1,0,0,0,1,0,0] ], #   37
  [ -1, [0,0,0,0,2,0,0,0,1,1,0,0,0,0,1,1,0,0,1,0,1,0,0,0,0,1,0] ], #   38
  [ -1, [0,0,0,0,2,0,0,0,1,1,0,1,0,0,0,1,0,0,0,1,0,0,0,1,1,0,0] ], #   39
  [ -1, [0,0,0,0,2,0,1,0,0,0,1,0,1,0,0,0,0,1,1,0,1,0,0,0,0,0,1] ], #   40
  [ -1, [0,0,0,0,2,0,1,0,0,1,0,1,0,0,0,0,0,1,1,0,0,0,0,1,0,1,0] ], #   41
  [ -1, [0,0,0,0,2,0,1,0,0,1,0,1,0,0,0,0,1,0,0,0,1,1,0,0,0,0,1] ], #   42
  [ -1, [0,0,0,1,0,0,0,0,2,0,0,1,0,1,0,1,0,0,1,1,0,0,1,0,0,0,0] ], #   43
  [ -1, [0,0,0,1,0,0,0,0,2,1,1,0,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0] ], #   44
  [ -1, [0,0,0,1,0,0,0,0,2,1,1,0,0,1,0,0,0,0,1,0,0,0,0,1,0,1,0] ], #   45
  [ -1, [0,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,1,0,2,0,0,0,0,1,0,0,0] ], #   46
  [ -1, [0,0,0,1,0,0,0,1,1,2,0,0,0,1,0,0,0,0,0,1,0,0,0,1,0,0,1] ], #   47
  [ -1, [0,0,0,1,0,0,0,2,0,0,0,1,0,0,1,1,0,0,1,0,1,0,1,0,0,0,0] ], #   48
  [ -1, [0,0,0,1,0,0,0,2,0,1,0,0,0,1,0,0,0,1,1,0,1,0,0,1,0,0,0] ], #   49
  [ -1, [0,0,0,1,0,0,0,2,0,1,0,1,0,0,1,0,0,0,0,1,0,0,0,1,1,0,0] ], #   50
  [ -1, [0,0,0,1,0,0,1,0,1,0,0,1,1,0,0,0,1,0,0,2,0,0,0,1,0,0,0] ], #   51
  [ -1, [0,0,0,1,0,0,1,0,1,0,2,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,1] ], #   52
  [ -1, [0,0,0,1,0,0,1,1,0,0,0,2,0,1,0,0,0,0,0,1,0,1,0,0,0,0,1] ], #   53
  [ -1, [0,0,0,1,0,0,1,1,0,1,0,0,0,0,1,0,1,0,0,0,2,0,1,0,0,0,0] ], #   54
  [ -1, [0,0,0,1,0,1,0,0,1,0,2,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1,0] ], #   55
  [ -1, [0,0,0,1,0,1,0,0,1,1,0,0,0,1,0,0,0,1,0,2,0,0,0,0,1,0,0] ], #   56
  [ -1, [0,0,0,1,0,1,0,1,0,0,0,1,1,0,0,1,0,0,0,2,0,0,0,0,0,0,1] ], #   57
  [ -1, [0,0,0,1,0,1,0,1,0,0,2,0,0,0,0,1,0,0,1,0,0,0,0,1,0,0,1] ], #   58
  [ -1, [0,0,0,1,0,1,1,0,0,0,2,0,0,0,0,0,0,1,0,0,1,0,1,0,1,0,0] ], #   59
  [ -1, [0,0,0,1,0,1,1,0,0,1,0,0,0,0,1,0,1,0,0,2,0,0,0,0,0,0,1] ], #   60
  [ -1, [0,0,0,1,1,0,0,0,1,0,0,2,0,0,0,0,1,0,0,1,0,1,0,0,1,0,0] ], #   61
  [ -1, [0,0,0,1,1,0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,2,0,0,0,1,0,0] ], #   62
  [ -1, [0,0,0,1,1,0,0,1,0,0,0,2,0,0,0,1,0,0,1,0,0,0,0,1,0,1,0] ], #   63
  [ -1, [0,0,0,1,1,0,0,1,0,0,1,0,1,0,0,0,0,1,0,0,2,0,0,0,1,0,0] ], #   64
  [ -1, [0,0,0,1,1,0,1,0,0,0,0,2,0,0,0,0,1,0,1,0,0,0,1,0,0,0,1] ], #   65
  [ -1, [0,0,0,1,1,0,1,0,0,0,1,0,0,0,1,1,0,0,0,0,2,0,0,0,0,1,0] ], #   66
  [ -1, [0,0,0,2,0,0,0,0,1,0,1,1,0,0,0,0,1,0,0,0,1,0,1,0,1,0,0] ], #   67
  [ -1, [0,0,0,2,0,0,0,0,1,0,1,1,0,0,0,1,0,0,0,1,0,0,0,1,0,1,0] ], #   68
  [ -1, [0,0,0,2,0,0,0,0,1,1,0,0,0,0,1,0,1,0,0,1,1,0,0,0,0,1,0] ], #   69
  [ -1, [0,0,0,2,0,0,0,1,0,0,0,1,0,1,0,0,0,1,0,1,1,0,0,0,1,0,0] ], #   70
  [ -1, [0,0,0,2,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,1] ], #   71
  [ -1, [0,0,0,2,0,0,0,1,0,0,1,1,0,0,0,0,0,1,1,0,0,0,1,0,0,0,1] ], #   72
  [ -1, [0,0,1,0,0,0,0,1,1,0,1,0,2,0,0,0,0,0,0,0,1,0,1,0,1,0,0] ], #   73
  [ -1, [0,0,1,0,0,0,0,1,1,1,0,0,0,0,1,0,1,0,0,1,0,2,0,0,0,0,0] ], #   74
  [ -1, [0,0,1,0,0,0,0,2,0,0,1,0,0,0,1,1,0,0,1,0,0,1,0,1,0,0,0] ], #   75
  [ -1, [0,0,1,0,0,0,0,2,0,1,0,0,1,0,0,0,0,1,0,1,0,1,0,1,0,0,0] ], #   76
  [ -1, [0,0,1,0,0,0,0,2,0,1,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,0,1] ], #   77
  [ -1, [0,0,1,0,0,0,1,0,1,0,0,1,1,0,0,0,1,0,1,0,0,0,2,0,0,0,0] ], #   78
  [ -1, [0,0,1,0,0,0,1,0,1,1,0,0,0,2,0,0,0,0,0,1,0,0,0,1,1,0,0] ], #   79
  [ -1, [0,0,1,0,0,0,1,1,0,0,1,0,0,0,2,0,0,0,1,0,0,0,1,0,1,0,0] ], #   80
  [ -1, [0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0,1,0,1,0,0,0,0,2,0,0,0] ], #   81
  [ -1, [0,0,1,0,0,0,2,0,0,0,1,0,0,1,1,0,0,0,1,0,0,0,0,1,0,1,0] ], #   82
  [ -1, [0,0,1,0,0,0,2,0,0,0,1,0,1,0,0,0,0,1,0,1,0,0,1,1,0,0,0] ], #   83
  [ -1, [0,0,1,0,0,0,2,0,0,1,0,0,0,1,1,0,0,0,0,1,0,0,1,0,0,0,1] ], #   84
  [ -1, [0,0,1,0,0,1,0,1,0,0,0,0,0,1,0,2,0,0,0,1,1,1,0,0,0,0,0] ], #   85
  [ -1, [0,0,1,0,0,1,0,1,0,1,0,0,0,1,1,0,0,0,0,1,0,0,0,0,2,0,0] ], #   86
  [ -1, [0,0,1,0,0,1,1,0,0,1,0,0,0,0,0,0,2,0,0,1,0,1,0,1,0,0,0] ], #   87
  [ -1, [0,0,1,0,0,1,1,0,0,1,0,1,0,1,0,0,0,0,0,0,0,1,0,0,0,2,0] ], #   88
  [ -1, [0,0,1,0,1,0,0,0,1,0,1,0,2,0,0,0,0,0,1,0,0,0,0,0,0,1,1] ], #   89
  [ -1, [0,0,1,0,1,0,0,0,1,0,1,1,0,0,0,1,0,0,0,0,0,2,0,0,0,1,0] ], #   90
  [ -1, [0,0,1,0,1,0,0,1,0,0,0,0,0,1,1,1,0,0,2,0,0,0,0,0,0,0,1] ], #   91
  [ -1, [0,0,1,0,1,0,0,1,0,2,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1,1] ], #   92
  [ -1, [0,0,1,0,1,0,1,0,0,0,0,0,0,0,1,0,2,0,1,0,1,1,0,0,0,0,0] ], #   93
  [ -1, [0,0,1,0,1,0,1,0,0,0,0,0,0,1,0,0,1,1,2,0,0,0,0,1,0,0,0] ], #   94
  [ -1, [0,0,1,0,1,0,1,0,0,0,0,0,1,0,1,1,0,0,0,2,0,0,0,0,0,0,1] ], #   95
  [ -1, [0,0,1,0,1,0,1,0,0,0,0,0,2,0,0,0,0,1,0,1,1,0,0,0,0,1,0] ], #   96
  [ -1, [0,0,1,0,1,0,1,0,0,0,0,1,0,0,0,0,1,1,0,1,0,2,0,0,0,0,0] ], #   97
  [ -1, [0,0,1,0,1,0,1,0,0,0,0,1,1,0,1,0,0,0,1,0,0,0,0,0,0,2,0] ], #   98
  [ -1, [0,0,1,0,1,0,1,0,0,0,1,0,0,0,0,0,0,2,1,0,0,1,1,0,0,0,0] ], #   99
  [ -1, [0,0,1,0,1,0,1,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,1,1,0,1] ], #  100
  [ -1, [0,0,1,0,1,0,1,0,0,1,0,0,0,0,2,0,0,0,0,1,0,0,0,0,1,1,0] ], #  101
  [ -1, [0,0,1,0,1,0,1,0,0,1,1,0,0,0,0,1,0,0,0,0,0,0,0,2,0,1,0] ], #  102
  [ -1, [0,0,1,0,1,0,1,0,0,1,1,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,2] ], #  103
  [ -1, [0,0,1,0,1,0,1,0,0,2,0,0,0,0,0,0,1,0,0,0,0,0,1,1,0,0,1] ], #  104
  [ -1, [0,0,1,0,1,1,0,0,0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,0,2,0,0] ], #  105
  [ -1, [0,0,1,0,1,1,0,0,0,0,1,0,0,0,0,2,0,0,1,0,0,0,1,0,0,0,1] ], #  106
  [ -1, [0,0,1,0,2,0,0,0,0,0,1,0,0,0,0,1,0,1,1,0,0,0,0,1,1,0,0] ], #  107
  [ -1, [0,0,1,0,2,0,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0,1,0,0,0,0,1] ], #  108
  [ -1, [0,0,1,0,2,0,0,0,0,1,0,0,0,0,1,0,1,0,1,0,0,0,0,0,1,0,1] ], #  109
  [ -1, [0,0,1,1,0,0,0,0,1,0,0,0,0,2,0,1,0,0,1,0,1,0,0,0,0,1,0] ], #  110
  [ -1, [0,0,1,1,0,0,0,0,1,0,1,0,0,0,0,1,0,1,1,0,0,0,2,0,0,0,0] ], #  111
  [ -1, [0,0,1,1,0,0,0,1,0,0,0,0,0,0,1,0,1,1,2,0,0,0,1,0,0,0,0] ], #  112
  [ -1, [0,0,1,1,0,0,0,1,0,0,0,0,0,0,2,1,0,0,1,1,0,0,0,0,0,1,0] ], #  113
  [ -1, [0,0,1,1,0,0,0,1,0,0,0,0,0,1,0,0,0,2,1,1,0,1,0,0,0,0,0] ], #  114
  [ -1, [0,0,1,1,0,0,0,1,0,0,0,0,1,0,1,0,0,1,0,2,0,0,0,0,1,0,0] ], #  115
  [ -1, [0,0,1,1,0,0,0,1,0,0,1,0,0,0,0,2,0,0,0,0,1,0,1,1,0,0,0] ], #  116
  [ -1, [0,0,1,1,0,0,0,1,0,0,1,0,1,1,0,0,0,0,1,0,0,0,0,0,0,0,2] ], #  117
  [ -1, [0,0,1,1,0,0,0,1,0,0,1,1,0,1,0,0,0,0,0,0,0,0,0,1,2,0,0] ], #  118
  [ -1, [0,0,1,1,0,0,0,1,0,0,2,0,0,0,1,0,0,0,0,0,0,1,0,0,1,0,1] ], #  119
  [ -1, [0,0,1,1,0,0,0,1,0,1,0,0,0,0,0,1,1,0,0,1,0,0,0,2,0,0,0] ], #  120
  [ -1, [0,0,1,1,0,0,0,1,0,1,0,0,0,2,0,0,0,0,0,0,1,0,0,0,1,0,1] ], #  121
  [ -1, [0,0,1,1,0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,0,0,0,2,0,0,0,1] ], #  122
  [ -1, [0,0,1,1,0,0,0,1,0,2,0,0,0,0,0,0,0,1,0,0,0,0,1,1,0,1,0] ], #  123
  [ -1, [0,0,1,1,0,0,1,0,0,0,0,0,0,1,0,1,0,1,0,2,0,0,0,1,0,0,0] ], #  124
  [ -1, [0,0,1,1,0,0,1,0,0,0,2,0,0,0,0,0,0,1,0,0,0,1,0,1,0,1,0] ], #  125
  [ -1, [0,0,1,1,0,1,0,0,0,0,1,0,1,0,0,0,0,1,1,0,0,0,0,0,0,2,0] ], #  126
  [ -1, [0,0,1,1,0,1,0,0,0,1,0,0,0,0,0,0,2,0,0,0,1,0,1,0,1,0,0] ], #  127
  [ -1, [0,0,1,1,1,0,0,0,0,1,0,0,0,0,0,0,0,2,0,1,0,0,1,0,1,0,0] ], #  128
  [ -1, [0,0,1,1,1,0,0,0,0,1,0,0,1,0,0,0,1,0,0,1,0,0,0,0,0,0,2] ], #  129
  [ -1, [0,0,1,2,0,0,0,0,0,0,1,0,0,0,0,0,1,1,0,1,0,0,0,1,1,0,0] ], #  130
  [ -1, [0,0,1,2,0,0,0,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0,0,0,0,1,1] ], #  131
  [ -1, [0,0,1,2,0,0,0,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,0,0,1,1] ], #  132
  [ -1, [0,0,2,0,0,0,0,1,0,0,0,0,1,1,0,1,0,0,0,1,0,0,0,1,1,0,0] ], #  133
  [ -1, [0,0,2,0,0,0,0,1,0,0,1,0,1,0,0,1,0,0,0,0,0,1,1,0,0,0,1] ], #  134
  [ -1, [0,0,2,0,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,0,1,1,0,1,0,0] ], #  135
  [ -1, [0,0,2,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1,1,0,0,0,1,0,0,1,0] ], #  136
  [ -1, [0,0,2,0,0,0,1,0,0,0,0,0,1,1,0,0,1,0,0,1,0,1,0,0,0,0,1] ], #  137
  [ -1, [0,0,2,0,0,0,1,0,0,1,0,0,0,0,1,0,1,0,0,0,0,1,1,0,0,1,0] ], #  138
  [ -1, [0,0,2,0,1,0,0,0,0,0,0,0,0,0,1,1,1,0,0,1,0,1,0,0,1,0,0] ], #  139
  [ -1, [0,0,2,0,1,0,0,0,0,0,0,0,1,0,0,1,1,0,1,0,0,0,0,1,0,1,0] ], #  140
  [ -1, [0,0,2,0,1,0,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,1,0,0,1,1,0] ], #  141
  [ -1, [0,0,2,1,0,0,0,0,0,0,0,0,0,1,0,1,1,0,1,0,0,0,1,0,0,0,1] ], #  142
  [ -1, [0,0,2,1,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,0,1,0,1,1,0] ], #  143
  [ -1, [0,0,2,1,0,0,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,0,0,1,1,1,0] ], #  144
  [ -1, [0,1,0,0,0,0,0,0,2,0,0,1,1,1,0,0,0,0,1,0,0,1,0,0,0,1,0] ], #  145
  [ -1, [0,1,0,0,0,0,0,0,2,1,0,0,0,0,1,0,1,0,1,0,0,1,1,0,0,0,0] ], #  146
  [ -1, [0,1,0,0,0,0,0,0,2,1,0,0,1,1,0,0,0,0,0,0,1,0,1,0,1,0,0] ], #  147
  [ -1, [0,1,0,0,0,0,0,1,1,0,0,1,2,0,0,0,0,0,1,0,0,0,1,0,0,0,1] ], #  148
  [ -1, [0,1,0,0,0,0,0,1,1,0,1,0,0,0,1,1,0,0,0,0,1,2,0,0,0,0,0] ], #  149
  [ -1, [0,1,0,0,0,0,1,0,1,1,0,0,0,0,1,1,0,0,0,0,1,0,2,0,0,0,0] ], #  150
  [ -1, [0,1,0,0,0,0,1,0,1,1,0,0,0,2,0,0,0,0,0,0,1,1,0,0,0,0,1] ], #  151
  [ -1, [0,1,0,0,0,0,1,1,0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,2,0,0,0] ], #  152
  [ -1, [0,1,0,0,0,0,1,1,0,1,0,0,0,0,2,0,0,0,0,1,0,1,0,0,0,0,1] ], #  153
  [ -1, [0,1,0,0,0,0,2,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0,1,1,0,0,0] ], #  154
  [ -1, [0,1,0,0,0,0,2,0,0,0,0,1,0,1,1,0,0,0,0,0,1,1,0,0,0,1,0] ], #  155
  [ -1, [0,1,0,0,0,0,2,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0,1,1,0,0,0] ], #  156
  [ -1, [0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,1,1,2,0,0,0,1,0,0,0,0] ], #  157
  [ -1, [0,1,0,0,0,1,0,0,1,2,0,0,0,0,0,0,1,0,0,0,0,0,1,1,1,0,0] ], #  158
  [ -1, [0,1,0,0,0,1,0,1,0,0,0,0,2,0,0,0,0,1,0,1,1,0,0,0,1,0,0] ], #  159
  [ -1, [0,1,0,0,0,1,0,1,0,1,0,0,0,0,0,0,1,1,0,0,1,2,0,0,0,0,0] ], #  160
  [ -1, [0,1,0,0,0,1,1,0,0,0,0,0,0,1,0,1,1,0,0,0,2,1,0,0,0,0,0] ], #  161
  [ -1, [0,1,0,0,0,1,1,0,0,0,0,0,0,1,1,0,1,0,2,0,0,0,0,0,0,0,1] ], #  162
  [ -1, [0,1,0,0,0,1,1,0,0,0,0,0,0,2,0,0,0,1,1,0,1,0,0,0,1,0,0] ], #  163
  [ -1, [0,1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,2,0,1,0,1,0,0,1,0,0,0] ], #  164
  [ -1, [0,1,0,0,0,1,1,0,0,0,0,1,0,0,0,1,0,1,1,0,0,0,2,0,0,0,0] ], #  165
  [ -1, [0,1,0,0,0,1,1,0,0,0,0,1,2,0,0,0,0,0,0,1,0,0,0,0,0,1,1] ], #  166
  [ -1, [0,1,0,0,0,1,1,0,0,0,0,2,0,0,0,0,1,0,0,0,0,1,1,0,1,0,0] ], #  167
  [ -1, [0,1,0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,2,0,0,0,1,0] ], #  168
  [ -1, [0,1,0,0,0,1,1,0,0,1,0,0,0,0,0,0,0,2,0,1,0,1,1,0,0,0,0] ], #  169
  [ -1, [0,1,0,0,0,1,1,0,0,1,0,0,1,0,1,0,0,0,0,0,1,0,0,0,0,2,0] ], #  170
  [ -1, [0,1,0,0,0,1,1,0,0,1,1,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,2] ], #  171
  [ -1, [0,1,0,0,0,1,1,0,0,2,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,1,1] ], #  172
  [ -1, [0,1,0,0,0,2,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,0,1,1,0] ], #  173
  [ -1, [0,1,0,0,0,2,0,0,0,1,0,0,0,0,0,1,1,0,1,0,0,0,1,0,0,0,1] ], #  174
  [ -1, [0,1,0,0,0,2,0,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,0,1,1,0] ], #  175
  [ -1, [0,1,0,0,1,0,0,0,1,0,0,1,0,0,0,2,0,0,1,0,0,0,1,1,0,0,0] ], #  176
  [ -1, [0,1,0,0,1,0,0,0,1,0,1,1,1,0,0,0,0,0,0,0,0,0,0,1,2,0,0] ], #  177
  [ -1, [0,1,0,0,1,0,1,0,0,0,0,0,1,0,0,0,0,2,1,1,0,0,0,1,0,0,0] ], #  178
  [ -1, [0,1,0,0,1,0,1,0,0,0,0,1,1,1,0,0,0,0,1,0,0,0,0,0,0,0,2] ], #  179
  [ -1, [0,1,0,0,1,1,0,0,0,0,0,1,0,0,0,2,0,0,0,1,0,1,0,0,0,0,1] ], #  180
  [ -1, [0,1,0,0,1,1,0,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,0,2,0,0] ], #  181
  [ -1, [0,1,0,1,0,0,0,0,1,0,0,0,0,0,2,0,1,0,1,1,0,0,0,0,1,0,0] ], #  182
  [ -1, [0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,2,0,0,0,1,1,0,0,1,0,0,0] ], #  183
  [ -1, [0,1,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0,1,2,0,0,0,0,0,0,1,0] ], #  184
  [ -1, [0,1,0,1,0,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,2,0,1,0,0,0,0] ], #  185
  [ -1, [0,1,0,1,0,0,0,0,1,0,0,1,0,2,0,0,0,0,1,0,0,0,0,0,1,0,1] ], #  186
  [ -1, [0,1,0,1,0,0,0,0,1,0,0,2,0,0,0,1,0,0,0,0,0,1,1,0,0,1,0] ], #  187
  [ -1, [0,1,0,1,0,0,0,0,1,0,1,0,0,0,0,1,1,0,1,0,0,0,0,2,0,0,0] ], #  188
  [ -1, [0,1,0,1,0,0,0,0,1,0,1,0,0,1,1,0,0,0,0,0,1,0,0,0,2,0,0] ], #  189
  [ -1, [0,1,0,1,0,0,0,0,1,1,0,0,0,0,0,0,2,0,0,0,1,1,0,1,0,0,0] ], #  190
  [ -1, [0,1,0,1,0,0,0,0,1,1,0,1,0,0,0,0,0,1,0,0,0,0,2,0,1,0,0] ], #  191
  [ -1, [0,1,0,1,0,0,0,0,1,1,0,1,1,0,0,0,0,0,0,0,0,0,0,1,0,2,0] ], #  192
  [ -1, [0,1,0,1,0,0,0,0,1,2,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,1,1] ], #  193
  [ -1, [0,1,0,1,0,0,0,1,0,1,0,0,0,0,2,0,0,0,0,0,1,0,0,0,1,1,0] ], #  194
  [ -1, [0,1,0,1,0,0,0,1,0,1,1,0,0,0,0,0,0,1,0,0,0,0,0,2,1,0,0] ], #  195
  [ -1, [0,1,0,1,0,0,1,0,0,0,0,0,1,1,0,0,0,1,0,0,2,0,0,0,0,1,0] ], #  196
  [ -1, [0,1,0,1,0,0,1,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,1,1,1,0] ], #  197
  [ -1, [0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,0,2,0,1,0,0,1,0,0,0,0,1] ], #  198
  [ -1, [0,1,0,1,0,1,0,0,0,0,0,1,0,0,1,1,0,0,1,0,0,0,0,0,0,2,0] ], #  199
  [ -1, [0,1,0,1,1,0,0,0,0,0,1,0,0,0,1,1,0,0,1,0,0,0,0,0,0,0,2] ], #  200
  [ -1, [0,1,0,1,1,0,0,0,0,1,0,0,0,0,0,0,0,2,0,0,1,1,0,0,0,1,0] ], #  201
  [ -1, [0,1,0,2,0,0,0,0,0,0,0,1,0,0,0,0,1,1,1,0,0,0,0,1,0,1,0] ], #  202
  [ -1, [0,1,0,2,0,0,0,0,0,0,0,1,0,1,0,1,0,0,0,0,1,0,0,0,0,1,1] ], #  203
  [ -1, [0,1,0,2,0,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1,0,0,0,1] ], #  204
  [ -1, [0,1,1,0,0,0,0,0,1,0,0,0,2,0,0,0,1,0,0,1,0,0,0,1,1,0,0] ], #  205
  [ -1, [0,1,1,0,0,0,0,0,1,1,0,0,0,1,0,0,0,1,0,0,0,2,0,0,0,1,0] ], #  206
  [ -1, [0,1,1,0,0,0,0,1,0,0,0,0,2,0,0,0,0,1,1,0,0,0,0,1,0,1,0] ], #  207
  [ -1, [0,1,1,0,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0,0,0,2,0,0,0,0,1] ], #  208
  [ -1, [0,1,1,0,0,0,1,0,0,0,0,0,2,0,0,0,1,0,0,0,1,0,1,0,0,0,1] ], #  209
  [ -1, [0,1,1,0,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,0,2,0,0,0,0,1] ], #  210
  [ -1, [0,1,1,0,0,1,0,0,0,0,0,0,0,1,0,2,0,0,1,0,0,0,0,1,0,1,0] ], #  211
  [ -1, [0,1,1,0,0,1,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,2,0,0] ], #  212
  [ -1, [0,1,1,0,1,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,1,1,0,0,0,1,0] ], #  213
  [ -1, [0,1,1,0,1,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,0,1,2,0,0] ], #  214
  [ -1, [0,1,1,1,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,1,0,0,1,0,0,0,1] ], #  215
  [ -1, [0,1,1,1,0,0,0,0,0,0,0,1,0,0,1,0,1,0,0,0,0,0,1,0,2,0,0] ], #  216
  [ -1, [0,2,0,0,0,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0,1,1,0,0,1,0,0] ], #  217
  [ -1, [0,2,0,0,0,0,0,0,1,0,0,0,1,0,1,1,0,0,1,0,0,0,0,1,0,1,0] ], #  218
  [ -1, [0,2,0,0,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0,0,0,1,0,1,1,0,0] ], #  219
  [ -1, [0,2,0,0,0,0,1,0,0,0,0,0,1,0,1,0,0,1,1,0,0,0,1,0,0,0,1] ], #  220
  [ -1, [0,2,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1,0,0,0,0,1,0,1,0,0,1] ], #  221
  [ -1, [0,2,0,0,0,0,1,0,0,1,0,0,0,0,1,0,0,1,0,0,0,1,0,1,0,1,0] ], #  222
  [ -1, [0,2,0,0,0,1,0,0,0,0,0,0,1,0,0,1,0,1,0,0,1,1,0,0,0,1,0] ], #  223
  [ -1, [0,2,0,0,0,1,0,0,0,0,0,1,1,0,0,1,0,0,0,0,0,0,1,0,1,0,1] ], #  224
  [ -1, [0,2,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0,1] ], #  225
  [ -1, [0,2,0,1,0,0,0,0,0,0,0,0,0,0,1,1,0,1,0,0,1,0,1,0,1,0,0] ], #  226
  [ -1, [0,2,0,1,0,0,0,0,0,0,0,0,0,1,0,1,0,1,1,0,0,0,0,1,0,0,1] ], #  227
  [ -1, [0,2,0,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,0,0,1,1,0,1] ], #  228
  [ -1, [1,0,0,0,0,0,0,0,2,0,0,1,1,0,0,0,1,0,0,1,0,1,1,0,0,0,0] ], #  229
  [ -1, [1,0,0,0,0,0,0,0,2,0,1,0,0,1,0,1,0,0,0,0,1,1,1,0,0,0,0] ], #  230
  [ -1, [1,0,0,0,0,0,0,0,2,0,1,0,1,1,0,0,0,0,0,1,0,0,0,1,1,0,0] ], #  231
  [ -1, [1,0,0,0,0,0,0,1,1,0,0,1,0,1,0,0,0,1,0,1,0,2,0,0,0,0,0] ], #  232
  [ -1, [1,0,0,0,0,0,0,1,1,0,0,1,2,0,0,0,0,0,0,1,0,0,0,1,0,1,0] ], #  233
  [ -1, [1,0,0,0,0,0,0,2,0,0,0,1,0,1,0,1,0,0,0,0,1,1,0,1,0,0,0] ], #  234
  [ -1, [1,0,0,0,0,0,0,2,0,0,0,1,1,0,1,0,0,0,0,1,0,1,0,0,0,0,1] ], #  235
  [ -1, [1,0,0,0,0,0,0,2,0,0,1,0,1,0,1,0,0,0,0,0,1,0,0,1,1,0,0] ], #  236
  [ -1, [1,0,0,0,0,0,1,0,1,0,0,1,0,2,0,0,0,0,1,0,0,0,0,1,0,1,0] ], #  237
  [ -1, [1,0,0,0,0,0,1,0,1,0,1,0,1,0,0,0,0,1,0,0,1,0,2,0,0,0,0] ], #  238
  [ -1, [1,0,0,0,0,0,1,1,0,0,1,0,0,0,2,0,0,0,0,0,1,1,0,0,0,1,0] ], #  239
  [ -1, [1,0,0,0,0,0,1,1,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,2,0,0,0] ], #  240
  [ -1, [1,0,0,0,0,1,0,0,1,0,0,0,1,0,1,0,1,0,0,2,0,0,0,0,1,0,0] ], #  241
  [ -1, [1,0,0,0,0,1,0,0,1,0,2,0,1,0,0,0,0,0,0,0,0,0,1,0,1,0,1] ], #  242
  [ -1, [1,0,0,0,0,1,0,1,0,0,0,0,0,0,1,1,0,1,0,2,0,1,0,0,0,0,0] ], #  243
  [ -1, [1,0,0,0,0,1,0,1,0,0,0,0,0,2,0,1,0,0,1,0,1,0,0,0,0,0,1] ], #  244
  [ -1, [1,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,2,1,1,0,0,1,0,0,0,0] ], #  245
  [ -1, [1,0,0,0,0,1,0,1,0,0,0,0,1,1,0,0,1,0,0,0,2,0,0,0,1,0,0] ], #  246
  [ -1, [1,0,0,0,0,1,0,1,0,0,0,1,0,0,0,2,0,0,0,1,0,0,1,1,0,0,0] ], #  247
  [ -1, [1,0,0,0,0,1,0,1,0,0,0,2,0,1,0,0,0,0,0,0,0,1,0,0,1,1,0] ], #  248
  [ -1, [1,0,0,0,0,1,0,1,0,0,1,0,2,0,0,0,0,0,0,0,1,0,0,0,0,1,1] ], #  249
  [ -1, [1,0,0,0,0,1,0,1,0,0,1,1,0,0,0,0,1,0,0,0,0,2,0,0,0,0,1] ], #  250
  [ -1, [1,0,0,0,0,1,0,1,0,0,1,1,0,0,1,0,0,0,0,0,0,0,1,0,2,0,0] ], #  251
  [ -1, [1,0,0,0,0,1,0,1,0,0,2,0,0,0,0,0,0,1,0,0,0,1,0,1,1,0,0] ], #  252
  [ -1, [1,0,0,0,0,1,0,1,0,1,0,0,0,0,0,1,0,1,0,0,1,0,2,0,0,0,0] ], #  253
  [ -1, [1,0,0,0,0,1,0,1,0,1,0,0,1,1,0,0,0,0,0,1,0,0,0,0,0,0,2] ], #  254
  [ -1, [1,0,0,0,0,1,1,0,0,0,0,1,0,2,0,0,0,0,0,1,0,0,0,0,1,0,1] ], #  255
  [ -1, [1,0,0,0,0,1,1,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,2,0,0,0,1] ], #  256
  [ -1, [1,0,0,0,0,2,0,0,0,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0,1,0] ], #  257
  [ -1, [1,0,0,0,0,2,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1,0,1,0,1,0,0] ], #  258
  [ -1, [1,0,0,0,0,2,0,0,0,0,1,0,1,0,0,0,0,1,0,1,0,0,0,0,1,1,0] ], #  259
  [ -1, [1,0,0,0,1,0,0,0,1,0,0,0,0,0,1,2,0,0,0,1,1,0,1,0,0,0,0] ], #  260
  [ -1, [1,0,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0,1,0,2,0,0,0,1,0,0,0] ], #  261
  [ -1, [1,0,0,0,1,0,0,0,1,0,0,0,1,1,0,1,0,0,0,0,2,0,0,0,0,1,0] ], #  262
  [ -1, [1,0,0,0,1,0,0,0,1,0,0,0,2,0,0,0,1,0,0,1,1,0,0,0,0,0,1] ], #  263
  [ -1, [1,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,2,0,1,0,0,1,0,1,0,0,0] ], #  264
  [ -1, [1,0,0,0,1,0,0,0,1,0,0,1,0,1,1,0,0,0,0,1,0,0,0,0,2,0,0] ], #  265
  [ -1, [1,0,0,0,1,0,0,0,1,0,0,2,1,0,0,0,0,0,0,0,0,0,1,0,1,1,0] ], #  266
  [ -1, [1,0,0,0,1,0,0,0,1,0,1,0,0,0,0,0,1,1,0,0,1,2,0,0,0,0,0] ], #  267
  [ -1, [1,0,0,0,1,0,0,0,1,0,1,0,0,0,2,0,0,0,1,0,0,0,0,0,1,1,0] ], #  268
  [ -1, [1,0,0,0,1,0,0,0,1,0,2,0,0,0,0,1,0,0,0,0,0,1,0,1,0,0,1] ], #  269
  [ -1, [1,0,0,0,1,0,0,0,1,1,0,1,0,0,1,0,0,0,0,0,0,1,0,0,0,2,0] ], #  270
  [ -1, [1,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0,0,0,0,0,0,2,1,0,0] ], #  271
  [ -1, [1,0,0,0,1,0,0,1,0,0,0,0,0,0,1,1,1,0,0,0,2,1,0,0,0,0,0] ], #  272
  [ -1, [1,0,0,0,1,0,0,1,0,0,0,2,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1] ], #  273
  [ -1, [1,0,0,0,1,0,1,0,0,0,0,0,0,0,2,0,1,0,1,1,0,0,0,0,0,0,1] ], #  274
  [ -1, [1,0,0,0,1,0,1,0,0,0,0,1,0,0,0,1,1,0,0,1,0,0,0,2,0,0,0] ], #  275
  [ -1, [1,0,0,0,1,1,0,0,0,0,1,0,0,0,0,2,0,0,0,0,1,0,0,1,0,1,0] ], #  276
  [ -1, [1,0,0,0,1,1,0,0,0,0,1,0,0,1,0,0,0,1,0,0,1,0,0,0,2,0,0] ], #  277
  [ -1, [1,0,0,0,2,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,1,1,0,0,0,1,0] ], #  278
  [ -1, [1,0,0,0,2,0,0,0,0,0,0,1,1,0,0,0,0,1,0,1,0,0,0,0,1,0,1] ], #  279
  [ -1, [1,0,0,0,2,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,1,0,0,0,1,0,1] ], #  280
  [ -1, [1,0,0,1,0,0,0,0,1,0,0,0,0,0,1,0,2,0,1,0,1,0,1,0,0,0,0] ], #  281
  [ -1, [1,0,0,1,0,0,0,0,1,0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,0,2,0] ], #  282
  [ -1, [1,0,0,1,0,0,0,1,0,0,1,0,0,0,0,0,0,2,0,0,1,1,1,0,0,0,0] ], #  283
  [ -1, [1,0,0,1,0,0,0,1,0,1,1,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,2] ], #  284
  [ -1, [1,0,0,1,0,1,0,0,0,0,0,1,0,0,0,0,2,0,0,1,0,0,0,1,1,0,0] ], #  285
  [ -1, [1,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,2,0] ], #  286
  [ -1, [1,0,0,1,1,0,0,0,0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,0,0,0,2] ], #  287
  [ -1, [1,0,0,1,1,0,0,0,0,0,1,0,0,0,0,0,0,2,1,0,0,0,0,1,0,1,0] ], #  288
  [ -1, [1,0,1,0,0,0,0,0,1,0,0,0,0,2,0,1,0,0,0,1,0,1,0,0,0,0,1] ], #  289
  [ -1, [1,0,1,0,0,0,0,0,1,1,0,0,0,0,1,0,1,0,0,0,0,0,2,0,1,0,0] ], #  290
  [ -1, [1,0,1,0,0,0,0,1,0,0,0,0,0,2,0,0,0,1,1,0,0,0,0,1,1,0,0] ], #  291
  [ -1, [1,0,1,0,0,0,0,1,0,0,0,1,1,0,0,0,0,1,0,0,0,0,2,0,1,0,0] ], #  292
  [ -1, [1,0,1,0,0,0,1,0,0,0,0,0,0,2,0,0,0,1,0,0,1,1,0,0,0,1,0] ], #  293
  [ -1, [1,0,1,0,0,0,1,0,0,0,1,0,0,0,1,1,0,0,0,0,0,0,2,0,0,0,1] ], #  294
  [ -1, [1,0,1,0,0,1,0,0,0,0,0,0,1,0,0,0,2,0,1,0,0,0,1,0,0,0,1] ], #  295
  [ -1, [1,0,1,0,0,1,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,2,0] ], #  296
  [ -1, [1,0,1,0,1,0,0,0,0,0,0,0,1,0,0,0,2,0,0,0,1,0,0,1,1,0,0] ], #  297
  [ -1, [1,0,1,0,1,0,0,0,0,1,0,0,1,0,0,0,0,1,0,0,0,0,0,1,0,2,0] ], #  298
  [ -1, [1,0,1,1,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,1,0,1,0,0,0,0,1] ], #  299
  [ -1, [1,0,1,1,0,0,0,0,0,0,0,1,0,1,0,1,0,0,0,0,0,0,0,1,0,2,0] ], #  300
  [ -1, [1,1,0,0,0,0,0,0,1,0,0,0,0,0,2,1,0,0,0,1,0,1,0,0,0,1,0] ], #  301
  [ -1, [1,1,0,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,0,0,0,2,0,1,0] ], #  302
  [ -1, [1,1,0,0,0,0,0,1,0,0,0,0,0,0,2,1,0,0,1,0,0,0,1,0,0,0,1] ], #  303
  [ -1, [1,1,0,0,0,0,0,1,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,2,1,0,0] ], #  304
  [ -1, [1,1,0,0,0,0,1,0,0,0,0,0,0,0,2,0,1,0,0,0,1,0,1,0,1,0,0] ], #  305
  [ -1, [1,1,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,2,0,1,0] ], #  306
  [ -1, [1,1,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,2,1,0,0,1,0,0,0,1,0] ], #  307
  [ -1, [1,1,0,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,0,0,1,0,0,0,0,2] ], #  308
  [ -1, [1,1,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,2,0,0,1,0,1,0,1,0,0] ], #  309
  [ -1, [1,1,0,0,1,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,2] ], #  310
  [ -1, [1,1,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0,1,0,0,0,1,1,0,0] ], #  311
  [ -1, [1,1,0,1,0,0,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,1,0,0,0,2] ], #  312
  [ -1, [2,0,0,0,0,0,0,0,1,0,0,0,0,1,1,0,1,0,0,0,1,1,0,0,0,1,0] ], #  313
  [ -1, [2,0,0,0,0,0,0,0,1,0,0,1,0,1,0,0,1,0,0,0,0,0,1,1,1,0,0] ], #  314
  [ -1, [2,0,0,0,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,0,1,1,0,1,0] ], #  315
  [ -1, [2,0,0,0,0,0,0,1,0,0,0,0,0,1,1,0,0,1,0,0,1,0,1,0,1,0,0] ], #  316
  [ -1, [2,0,0,0,0,0,0,1,0,0,0,0,0,1,1,1,0,0,0,1,0,0,0,1,0,0,1] ], #  317
  [ -1, [2,0,0,0,0,0,0,1,0,0,1,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0,1] ], #  318
  [ -1, [2,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,1,1,0,1,0,1,0,0,0,0,1] ], #  319
  [ -1, [2,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,1,0] ], #  320
  [ -1, [2,0,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0,0,0,0,0,0,1,0,0,1,1] ], #  321
  [ -1, [2,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,1,1,0,1,0,0,0,1,1,0,0] ], #  322
  [ -1, [2,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,1,0,1,1] ], #  323
  [ -1, [2,0,0,0,1,0,0,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,1,1] ], #  324
  [  1, [0,0,0,0,0,1,0,1,1,0,0,1,1,0,0,0,1,0,2,0,0,0,1,0,0,0,0] ], #  325
  [  1, [0,0,0,0,0,1,0,1,1,2,0,0,0,1,0,0,0,0,0,1,0,0,0,1,1,0,0] ], #  326
  [  1, [0,0,0,0,0,1,0,2,0,0,0,1,0,1,0,1,0,0,1,0,1,1,0,0,0,0,0] ], #  327
  [  1, [0,0,0,0,0,1,0,2,0,1,0,0,1,0,0,0,0,1,1,0,1,0,1,0,0,0,0] ], #  328
  [  1, [0,0,0,0,0,1,0,2,0,1,0,1,1,0,0,0,0,0,0,1,0,1,0,0,0,0,1] ], #  329
  [  1, [0,0,0,0,0,1,1,0,1,0,2,0,1,0,0,0,0,0,0,0,1,0,1,0,1,0,0] ], #  330
  [  1, [0,0,0,0,0,1,1,0,1,1,0,0,0,0,1,0,1,0,0,2,0,1,0,0,0,0,0] ], #  331
  [  1, [0,0,0,0,0,1,1,1,0,0,0,2,0,1,0,0,0,0,0,1,0,1,0,0,1,0,0] ], #  332
  [  1, [0,0,0,0,0,1,1,1,0,1,0,0,0,1,0,0,1,0,0,0,2,1,0,0,0,0,0] ], #  333
  [  1, [0,0,0,0,0,1,2,0,0,0,1,1,0,1,0,0,0,0,0,0,1,1,0,0,0,1,0] ], #  334
  [  1, [0,0,0,0,0,1,2,0,0,0,1,1,1,0,0,0,0,0,0,1,0,0,1,0,0,0,1] ], #  335
  [  1, [0,0,0,0,0,1,2,0,0,1,0,0,0,1,0,0,0,1,0,1,1,0,1,0,0,0,0] ], #  336
  [  1, [0,0,0,0,0,2,0,1,0,0,1,0,1,0,0,0,0,1,1,1,0,0,0,0,1,0,0] ], #  337
  [  1, [0,0,0,0,0,2,0,1,0,1,0,0,0,1,0,1,0,0,1,1,0,0,0,0,0,0,1] ], #  338
  [  1, [0,0,0,0,0,2,0,1,0,1,1,0,0,0,0,1,0,0,0,0,1,0,1,0,1,0,0] ], #  339
  [  1, [0,0,0,0,0,2,1,0,0,0,0,1,1,0,0,0,1,0,1,1,0,0,0,0,0,1,0] ], #  340
  [  1, [0,0,0,0,0,2,1,0,0,1,1,0,0,0,0,0,0,1,0,1,0,1,0,0,0,1,0] ], #  341
  [  1, [0,0,0,0,0,2,1,0,0,1,1,0,0,0,0,0,1,0,1,0,0,0,1,0,0,0,1] ], #  342
  [  1, [0,0,0,0,1,0,0,0,2,0,0,1,1,0,0,0,1,0,1,1,0,1,0,0,0,0,0] ], #  343
  [  1, [0,0,0,0,1,0,0,0,2,1,1,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0] ], #  344
  [  1, [0,0,0,0,1,0,0,0,2,1,1,0,1,0,0,0,0,0,0,1,0,0,0,1,1,0,0] ], #  345
  [  1, [0,0,0,0,1,0,0,1,1,0,0,1,0,1,0,1,0,0,2,0,0,0,0,1,0,0,0] ], #  346
  [  1, [0,0,0,0,1,0,0,1,1,2,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,1] ], #  347
  [  1, [0,0,0,0,1,0,1,0,1,0,0,1,1,0,0,1,0,0,0,2,0,0,0,1,0,0,0] ], #  348
  [  1, [0,0,0,0,1,0,1,0,1,0,2,0,1,0,0,0,0,0,1,0,0,0,0,1,0,0,1] ], #  349
  [  1, [0,0,0,0,1,0,1,1,0,0,0,2,1,0,0,0,0,0,1,0,0,0,1,0,0,0,1] ], #  350
  [  1, [0,0,0,0,1,0,1,1,0,0,1,0,0,0,1,1,0,0,0,0,2,1,0,0,0,0,0] ], #  351
  [  1, [0,0,0,0,1,0,2,0,0,0,0,1,0,0,1,0,1,0,0,1,1,1,0,0,0,0,0] ], #  352
  [  1, [0,0,0,0,1,0,2,0,0,0,1,0,1,0,0,0,0,1,0,1,1,0,0,1,0,0,0] ], #  353
  [  1, [0,0,0,0,1,0,2,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,0,1,0,1,0] ], #  354
  [  1, [0,0,0,0,1,1,0,0,1,0,1,0,1,0,0,0,0,1,2,0,0,0,0,0,0,1,0] ], #  355
  [  1, [0,0,0,0,1,1,0,0,1,2,0,0,0,0,0,0,1,0,0,0,1,0,1,0,1,0,0] ], #  356
  [  1, [0,0,0,0,1,1,0,1,0,0,1,0,0,0,1,1,0,0,2,0,0,0,0,0,0,0,1] ], #  357
  [  1, [0,0,0,0,1,1,0,1,0,2,0,0,0,0,0,0,0,1,0,0,1,1,0,0,0,1,0] ], #  358
  [  1, [0,0,0,0,1,1,1,0,0,0,0,1,0,1,0,0,1,0,2,0,0,0,0,0,0,0,1] ], #  359
  [  1, [0,0,0,0,1,1,1,0,0,2,0,0,0,0,0,0,1,0,0,1,0,0,0,1,0,0,1] ], #  360
  [  1, [0,0,0,0,2,0,0,0,1,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0,1,0,0] ], #  361
  [  1, [0,0,0,0,2,0,0,0,1,1,0,1,0,0,0,0,1,0,1,0,0,0,0,1,1,0,0] ], #  362
  [  1, [0,0,0,0,2,0,0,0,1,1,0,1,0,0,0,1,0,0,0,0,1,1,0,0,0,1,0] ], #  363
  [  1, [0,0,0,0,2,0,1,0,0,0,0,1,1,0,0,0,0,1,1,0,1,0,0,0,0,1,0] ], #  364
  [  1, [0,0,0,0,2,0,1,0,0,1,0,0,0,0,1,0,1,0,1,0,1,0,0,0,0,0,1] ], #  365
  [  1, [0,0,0,0,2,0,1,0,0,1,0,1,0,0,0,0,0,1,0,1,0,1,0,0,0,0,1] ], #  366
  [  1, [0,0,0,1,0,0,0,0,2,0,1,0,0,1,0,1,0,0,1,1,0,0,0,1,0,0,0] ], #  367
  [  1, [0,0,0,1,0,0,0,0,2,1,0,0,0,0,1,0,1,0,1,1,0,0,1,0,0,0,0] ], #  368
  [  1, [0,0,0,1,0,0,0,0,2,1,1,0,0,1,0,0,0,0,0,0,1,0,1,0,1,0,0] ], #  369
  [  1, [0,0,0,1,0,0,0,1,1,0,1,0,0,0,1,0,0,1,2,0,0,0,1,0,0,0,0] ], #  370
  [  1, [0,0,0,1,0,0,0,1,1,2,0,0,0,0,1,0,0,0,0,0,1,0,1,0,0,1,0] ], #  371
  [  1, [0,0,0,1,0,0,0,2,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,1,0,0,0] ], #  372
  [  1, [0,0,0,1,0,0,0,2,0,1,0,1,0,0,1,0,0,0,1,0,0,0,1,0,0,0,1] ], #  373
  [  1, [0,0,0,1,0,0,0,2,0,1,0,1,0,1,0,0,0,0,0,0,1,0,0,1,1,0,0] ], #  374
  [  1, [0,0,0,1,0,0,1,0,1,0,2,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1,0] ], #  375
  [  1, [0,0,0,1,0,0,1,0,1,1,0,0,0,1,0,0,0,1,0,2,0,0,0,1,0,0,0] ], #  376
  [  1, [0,0,0,1,0,0,1,1,0,0,0,2,0,1,0,0,0,0,1,0,0,0,0,1,0,1,0] ], #  377
  [  1, [0,0,0,1,0,0,1,1,0,0,1,0,1,0,0,0,0,1,0,0,2,0,1,0,0,0,0] ], #  378
  [  1, [0,0,0,1,0,1,0,0,1,0,0,1,1,0,0,0,1,0,0,2,0,0,0,0,1,0,0] ], #  379
  [  1, [0,0,0,1,0,1,0,0,1,0,2,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,1] ], #  380
  [  1, [0,0,0,1,0,1,0,1,0,0,2,0,0,0,0,0,0,1,0,0,1,1,0,0,1,0,0] ], #  381
  [  1, [0,0,0,1,0,1,0,1,0,1,0,0,0,0,1,0,0,1,0,2,0,0,0,0,1,0,0] ], #  382
  [  1, [0,0,0,1,0,1,1,0,0,0,0,1,0,1,0,1,0,0,0,2,0,0,0,0,0,0,1] ], #  383
  [  1, [0,0,0,1,0,1,1,0,0,0,2,0,0,0,0,0,0,1,1,0,0,0,0,1,0,1,0] ], #  384
  [  1, [0,0,0,1,1,0,0,0,1,0,0,2,0,0,0,1,0,0,1,0,0,0,1,0,0,1,0] ], #  385
  [  1, [0,0,0,1,1,0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,2,0,0,0,0,1,0] ], #  386
  [  1, [0,0,0,1,1,0,0,1,0,0,0,2,0,0,0,1,0,0,0,1,0,1,0,0,0,0,1] ], #  387
  [  1, [0,0,0,1,1,0,0,1,0,1,0,0,0,0,1,0,1,0,0,0,2,0,0,0,1,0,0] ], #  388
  [  1, [0,0,0,1,1,0,1,0,0,0,0,2,0,0,0,0,1,0,0,1,0,0,0,1,1,0,0] ], #  389
  [  1, [0,0,0,1,1,0,1,0,0,1,0,0,0,1,0,0,0,1,0,0,2,0,0,0,0,1,0] ], #  390
  [  1, [0,0,0,2,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0,1,1,0,0,0,0,1,0] ], #  391
  [  1, [0,0,0,2,0,0,0,0,1,0,1,0,0,0,1,0,1,0,0,1,1,0,0,0,1,0,0] ], #  392
  [  1, [0,0,0,2,0,0,0,0,1,0,1,1,0,0,0,0,1,0,1,0,0,0,0,1,0,1,0] ], #  393
  [  1, [0,0,0,2,0,0,0,1,0,0,1,1,0,0,0,0,0,1,0,1,0,0,0,1,1,0,0] ], #  394
  [  1, [0,0,0,2,0,0,0,1,0,0,1,1,0,0,0,1,0,0,0,0,1,0,1,0,0,0,1] ], #  395
  [  1, [0,0,0,2,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,1,1,0,0,0,0,0,1] ], #  396
  [  1, [0,0,1,0,0,0,0,1,1,0,0,1,0,1,0,1,0,0,0,1,0,2,0,0,0,0,0] ], #  397
  [  1, [0,0,1,0,0,0,0,1,1,0,1,0,2,0,0,0,0,0,1,0,0,0,0,1,0,1,0] ], #  398
  [  1, [0,0,1,0,0,0,0,2,0,0,1,0,1,0,1,0,0,0,1,0,0,1,0,0,0,0,1] ], #  399
  [  1, [0,0,1,0,0,0,0,2,0,1,0,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0] ], #  400
  [  1, [0,0,1,0,0,0,0,2,0,1,0,0,1,0,1,0,0,0,0,1,0,0,0,1,1,0,0] ], #  401
  [  1, [0,0,1,0,0,0,1,0,1,0,1,0,0,0,1,1,0,0,1,0,0,0,2,0,0,0,0] ], #  402
  [  1, [0,0,1,0,0,0,1,0,1,1,0,0,0,2,0,0,0,0,0,0,1,1,0,0,0,1,0] ], #  403
  [  1, [0,0,1,0,0,0,1,1,0,1,0,0,0,0,2,0,0,0,0,1,0,1,0,0,0,1,0] ], #  404
  [  1, [0,0,1,0,0,0,1,1,0,1,0,0,0,1,0,1,0,0,0,1,0,0,0,2,0,0,0] ], #  405
  [  1, [0,0,1,0,0,0,2,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0,1,1,0,0,0] ], #  406
  [  1, [0,0,1,0,0,0,2,0,0,0,1,0,0,1,1,0,0,0,0,1,0,1,0,0,0,0,1] ], #  407
  [  1, [0,0,1,0,0,0,2,0,0,1,0,0,0,0,1,0,1,0,0,1,0,0,1,1,0,0,0] ], #  408
  [  1, [0,0,1,0,0,1,0,1,0,0,1,0,0,0,0,2,0,0,1,0,0,0,1,1,0,0,0] ], #  409
  [  1, [0,0,1,0,0,1,0,1,0,0,1,1,1,0,0,0,0,0,0,0,0,0,1,0,2,0,0] ], #  410
  [  1, [0,0,1,0,0,1,1,0,0,0,0,0,1,0,0,0,2,0,1,0,1,0,1,0,0,0,0] ], #  411
  [  1, [0,0,1,0,0,1,1,0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,0,0,0,2,0] ], #  412
  [  1, [0,0,1,0,1,0,0,0,1,0,0,0,2,0,0,0,1,0,0,1,1,0,0,0,1,0,0] ], #  413
  [  1, [0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,0,1,1,0,1,0,2,0,0,0,0,0] ], #  414
  [  1, [0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,0,1,1,2,0,0,0,0,1,0,0,0] ], #  415
  [  1, [0,0,1,0,1,0,0,1,0,2,0,0,0,0,0,0,0,1,0,0,0,0,1,1,1,0,0] ], #  416
  [  1, [0,0,1,0,1,0,1,0,0,0,0,0,0,0,1,1,0,1,0,2,0,1,0,0,0,0,0] ], #  417
  [  1, [0,0,1,0,1,0,1,0,0,0,0,0,0,0,2,0,1,0,1,1,0,0,0,0,1,0,0] ], #  418
  [  1, [0,0,1,0,1,0,1,0,0,0,0,0,0,1,1,0,0,1,2,0,0,0,0,0,0,1,0] ], #  419
  [  1, [0,0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,0,2,1,1,0,0,1,0,0,0,0] ], #  420
  [  1, [0,0,1,0,1,0,1,0,0,0,1,0,0,0,0,1,1,0,1,0,0,0,0,2,0,0,0] ], #  421
  [  1, [0,0,1,0,1,0,1,0,0,0,1,0,2,0,0,0,0,0,0,0,1,0,0,0,0,1,1] ], #  422
  [  1, [0,0,1,0,1,0,1,0,0,0,1,1,0,0,0,0,1,0,0,0,0,2,0,0,0,0,1] ], #  423
  [  1, [0,0,1,0,1,0,1,0,0,0,2,0,0,0,0,0,0,1,0,0,0,1,0,1,1,0,0] ], #  424
  [  1, [0,0,1,0,1,0,1,0,0,1,0,0,0,0,0,0,2,0,0,0,1,1,0,1,0,0,0] ], #  425
  [  1, [0,0,1,0,1,0,1,0,0,1,0,0,1,1,0,0,0,0,0,1,0,0,0,0,0,0,2] ], #  426
  [  1, [0,0,1,0,1,0,1,0,0,1,0,1,1,0,0,0,0,0,0,0,0,0,0,1,0,2,0] ], #  427
  [  1, [0,0,1,0,1,0,1,0,0,2,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,1,1] ], #  428
  [  1, [0,0,1,0,1,1,0,0,0,0,1,0,0,0,0,2,0,0,0,0,1,1,0,0,0,1,0] ], #  429
  [  1, [0,0,1,0,1,1,0,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,0,2,0,0] ], #  430
  [  1, [0,0,1,0,2,0,0,0,0,0,1,0,1,0,0,0,0,1,1,0,0,0,0,0,1,0,1] ], #  431
  [  1, [0,0,1,0,2,0,0,0,0,1,0,0,0,0,0,1,0,1,1,0,0,0,0,1,0,1,0] ], #  432
  [  1, [0,0,1,0,2,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1,0,0,0,0,1,0,1] ], #  433
  [  1, [0,0,1,1,0,0,0,0,1,1,0,0,0,2,0,0,0,0,0,1,0,0,0,0,1,0,1] ], #  434
  [  1, [0,0,1,1,0,0,0,0,1,1,0,1,0,0,0,0,1,0,0,0,0,0,2,0,1,0,0] ], #  435
  [  1, [0,0,1,1,0,0,0,1,0,0,0,0,0,0,1,2,0,0,0,1,1,0,1,0,0,0,0] ], #  436
  [  1, [0,0,1,1,0,0,0,1,0,0,0,0,0,1,1,0,1,0,2,0,0,0,0,0,0,0,1] ], #  437
  [  1, [0,0,1,1,0,0,0,1,0,0,0,0,0,2,0,0,0,1,1,0,1,0,0,0,1,0,0] ], #  438
  [  1, [0,0,1,1,0,0,0,1,0,0,0,0,1,0,0,1,0,1,0,2,0,0,0,1,0,0,0] ], #  439
  [  1, [0,0,1,1,0,0,0,1,0,0,0,1,0,0,0,1,0,1,1,0,0,0,2,0,0,0,0] ], #  440
  [  1, [0,0,1,1,0,0,0,1,0,0,0,1,0,1,1,0,0,0,0,1,0,0,0,0,2,0,0] ], #  441
  [  1, [0,0,1,1,0,0,0,1,0,0,1,0,0,0,2,0,0,0,1,0,0,0,0,0,1,1,0] ], #  442
  [  1, [0,0,1,1,0,0,0,1,0,0,2,0,0,0,0,1,0,0,0,0,0,1,0,1,0,0,1] ], #  443
  [  1, [0,0,1,1,0,0,0,1,0,1,0,0,0,0,0,0,0,2,0,1,0,1,1,0,0,0,0] ], #  444
  [  1, [0,0,1,1,0,0,0,1,0,1,1,0,0,0,0,0,1,0,0,0,0,0,0,2,1,0,0] ], #  445
  [  1, [0,0,1,1,0,0,0,1,0,1,1,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,2] ], #  446
  [  1, [0,0,1,1,0,0,0,1,0,2,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,1,1] ], #  447
  [  1, [0,0,1,1,0,0,1,0,0,0,0,0,1,0,1,0,1,0,0,2,0,0,0,0,0,0,1] ], #  448
  [  1, [0,0,1,1,0,0,1,0,0,0,2,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0,1] ], #  449
  [  1, [0,0,1,1,0,1,0,0,0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,0,0,2,0] ], #  450
  [  1, [0,0,1,1,0,1,0,0,0,1,0,0,0,0,0,0,2,0,0,1,0,1,0,0,0,0,1] ], #  451
  [  1, [0,0,1,1,1,0,0,0,0,0,1,0,0,0,0,0,0,2,1,0,0,1,0,0,0,1,0] ], #  452
  [  1, [0,0,1,1,1,0,0,0,0,0,1,0,0,1,0,1,0,0,1,0,0,0,0,0,0,0,2] ], #  453
  [  1, [0,0,1,2,0,0,0,0,0,0,1,0,0,0,0,0,1,1,1,0,0,0,1,0,0,0,1] ], #  454
  [  1, [0,0,1,2,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,1,0,0,0,0,0,1,1] ], #  455
  [  1, [0,0,1,2,0,0,0,0,0,1,0,0,0,0,0,0,1,1,0,1,0,0,0,1,0,1,0] ], #  456
  [  1, [0,0,2,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1,0,1,0,1,0,0,1,0,0] ], #  457
  [  1, [0,0,2,0,0,0,0,1,0,0,0,0,1,1,0,1,0,0,1,0,0,0,1,0,0,0,1] ], #  458
  [  1, [0,0,2,0,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0,0,0,1,1,0,1,0,0] ], #  459
  [  1, [0,0,2,0,0,0,1,0,0,0,0,0,1,1,0,0,1,0,1,0,0,0,0,1,0,1,0] ], #  460
  [  1, [0,0,2,0,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,0,1,1,0,0,1,0] ], #  461
  [  1, [0,0,2,0,0,0,1,0,0,1,0,0,0,1,0,0,1,0,0,0,0,1,1,0,0,0,1] ], #  462
  [  1, [0,0,2,0,1,0,0,0,0,0,0,0,1,0,0,1,1,0,0,1,0,1,0,0,0,0,1] ], #  463
  [  1, [0,0,2,0,1,0,0,0,0,0,1,0,1,0,0,1,0,0,0,0,0,0,0,1,1,1,0] ], #  464
  [  1, [0,0,2,0,1,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,1,0,0,1,1,0] ], #  465
  [  1, [0,0,2,1,0,0,0,0,0,0,0,0,0,0,1,1,1,0,1,0,0,0,1,0,0,1,0] ], #  466
  [  1, [0,0,2,1,0,0,0,0,0,0,0,0,0,1,0,1,1,0,0,1,0,0,0,1,1,0,0] ], #  467
  [  1, [0,0,2,1,0,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,1,0,1,1,0] ], #  468
  [  1, [0,1,0,0,0,0,0,0,2,0,0,1,0,1,0,1,0,0,1,0,0,1,1,0,0,0,0] ], #  469
  [  1, [0,1,0,0,0,0,0,0,2,1,0,0,1,0,0,0,1,0,0,0,1,1,1,0,0,0,0] ], #  470
  [  1, [0,1,0,0,0,0,0,0,2,1,0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,1,0] ], #  471
  [  1, [0,1,0,0,0,0,0,1,1,0,0,1,2,0,0,0,0,0,0,1,0,0,0,1,1,0,0] ], #  472
  [  1, [0,1,0,0,0,0,0,1,1,1,0,0,0,1,0,0,0,1,0,0,1,2,0,0,0,0,0] ], #  473
  [  1, [0,1,0,0,0,0,1,0,1,0,0,1,0,2,0,0,0,0,1,0,0,0,0,1,1,0,0] ], #  474
  [  1, [0,1,0,0,0,0,1,0,1,0,0,1,1,0,0,0,0,1,1,0,0,0,2,0,0,0,0] ], #  475
  [  1, [0,1,0,0,0,0,1,1,0,0,1,0,1,0,0,0,0,1,1,0,0,0,0,2,0,0,0] ], #  476
  [  1, [0,1,0,0,0,0,1,1,0,1,0,0,0,0,2,0,0,0,0,0,1,0,1,0,1,0,0] ], #  477
  [  1, [0,1,0,0,0,0,2,0,0,0,0,1,0,1,1,0,0,0,1,0,0,0,1,0,0,0,1] ], #  478
  [  1, [0,1,0,0,0,0,2,0,0,0,0,1,1,0,0,0,1,0,0,0,1,0,1,1,0,0,0] ], #  479
  [  1, [0,1,0,0,0,0,2,0,0,1,0,0,0,1,1,0,0,0,0,0,1,0,0,1,0,1,0] ], #  480
  [  1, [0,1,0,0,0,1,0,0,1,0,0,0,0,1,1,1,0,0,2,0,0,0,0,0,0,1,0] ], #  481
  [  1, [0,1,0,0,0,1,0,0,1,2,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,1,1] ], #  482
  [  1, [0,1,0,0,0,1,0,1,0,0,0,1,2,0,0,0,0,0,1,0,0,0,0,0,0,1,1] ], #  483
  [  1, [0,1,0,0,0,1,0,1,0,0,1,1,0,0,0,1,0,0,0,0,0,2,0,0,0,0,1] ], #  484
  [  1, [0,1,0,0,0,1,1,0,0,0,0,0,0,0,1,0,1,1,2,0,0,0,1,0,0,0,0] ], #  485
  [  1, [0,1,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,2,1,1,0,1,0,0,0,0,0] ], #  486
  [  1, [0,1,0,0,0,1,1,0,0,0,0,0,1,1,0,1,0,0,0,0,2,0,0,0,0,1,0] ], #  487
  [  1, [0,1,0,0,0,1,1,0,0,0,0,0,2,0,0,0,1,0,0,1,1,0,0,0,0,0,1] ], #  488
  [  1, [0,1,0,0,0,1,1,0,0,0,0,1,0,0,0,0,2,0,1,0,0,1,0,1,0,0,0] ], #  489
  [  1, [0,1,0,0,0,1,1,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,1,0,1,1,0] ], #  490
  [  1, [0,1,0,0,0,1,1,0,0,0,1,0,0,0,0,0,1,1,0,0,1,2,0,0,0,0,0] ], #  491
  [  1, [0,1,0,0,0,1,1,0,0,0,1,0,1,1,0,0,0,0,1,0,0,0,0,0,0,0,2] ], #  492
  [  1, [0,1,0,0,0,1,1,0,0,1,0,0,0,2,0,0,0,0,0,0,1,0,0,0,1,0,1] ], #  493
  [  1, [0,1,0,0,0,1,1,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,2,0,0,0,1] ], #  494
  [  1, [0,1,0,0,0,1,1,0,0,1,0,1,0,0,1,0,0,0,0,0,0,1,0,0,0,2,0] ], #  495
  [  1, [0,1,0,0,0,1,1,0,0,2,0,0,0,0,0,0,0,1,0,0,0,0,1,1,0,1,0] ], #  496
  [  1, [0,1,0,0,0,2,0,0,0,0,0,1,0,0,0,1,1,0,1,0,0,0,1,0,1,0,0] ], #  497
  [  1, [0,1,0,0,0,2,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1,1,0,0,0,1,0] ], #  498
  [  1, [0,1,0,0,0,2,0,0,0,1,0,0,0,1,0,0,0,1,1,0,0,0,0,0,1,1,0] ], #  499
  [  1, [0,1,0,0,1,0,0,0,1,0,0,0,0,0,1,2,0,0,0,1,1,1,0,0,0,0,0] ], #  500
  [  1, [0,1,0,0,1,0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,2,0,0] ], #  501
  [  1, [0,1,0,0,1,0,1,0,0,1,0,0,0,0,0,0,0,2,0,0,1,1,1,0,0,0,0] ], #  502
  [  1, [0,1,0,0,1,0,1,0,0,1,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,2] ], #  503
  [  1, [0,1,0,0,1,1,0,0,0,0,0,1,0,0,0,2,0,0,1,0,0,0,0,1,0,1,0] ], #  504
  [  1, [0,1,0,0,1,1,0,0,0,0,1,0,1,0,0,0,0,1,0,0,1,0,0,0,2,0,0] ], #  505
  [  1, [0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,0,2,0,1,0,1,1,0,0,0,0,0] ], #  506
  [  1, [0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,0,1,1,2,0,0,0,0,1,0,0,0] ], #  507
  [  1, [0,1,0,1,0,0,0,0,1,0,0,0,0,2,0,1,0,0,1,0,1,0,0,0,0,0,1] ], #  508
  [  1, [0,1,0,1,0,0,0,0,1,0,0,0,1,1,0,0,1,0,0,0,2,0,0,0,1,0,0] ], #  509
  [  1, [0,1,0,1,0,0,0,0,1,0,0,1,0,0,0,2,0,0,0,1,0,0,1,1,0,0,0] ], #  510
  [  1, [0,1,0,1,0,0,0,0,1,0,0,1,1,0,1,0,0,0,1,0,0,0,0,0,0,2,0] ], #  511
  [  1, [0,1,0,1,0,0,0,0,1,0,0,2,0,1,0,0,0,0,0,0,0,1,0,0,1,1,0] ], #  512
  [  1, [0,1,0,1,0,0,0,0,1,0,1,1,0,0,1,0,0,0,0,0,0,0,1,0,2,0,0] ], #  513
  [  1, [0,1,0,1,0,0,0,0,1,1,0,0,0,0,0,1,0,1,0,0,1,0,2,0,0,0,0] ], #  514
  [  1, [0,1,0,1,0,0,0,0,1,1,0,0,0,0,2,0,0,0,0,1,0,0,0,0,1,1,0] ], #  515
  [  1, [0,1,0,1,0,0,0,0,1,1,1,0,0,0,0,1,0,0,0,0,0,0,0,2,0,1,0] ], #  516
  [  1, [0,1,0,1,0,0,0,0,1,2,0,0,0,0,0,0,1,0,0,0,0,0,1,1,0,0,1] ], #  517
  [  1, [0,1,0,1,0,0,0,1,0,0,0,0,0,0,2,1,0,0,1,1,0,0,0,0,0,0,1] ], #  518
  [  1, [0,1,0,1,0,0,0,1,0,0,0,1,0,0,0,1,1,0,1,0,0,0,0,2,0,0,0] ], #  519
  [  1, [0,1,0,1,0,0,1,0,0,0,0,0,0,0,1,1,1,0,0,0,2,0,1,0,0,0,0] ], #  520
  [  1, [0,1,0,1,0,0,1,0,0,0,0,2,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1] ], #  521
  [  1, [0,1,0,1,0,1,0,0,0,1,0,0,0,0,0,0,2,0,0,0,1,0,0,1,1,0,0] ], #  522
  [  1, [0,1,0,1,0,1,0,0,0,1,0,0,1,0,0,0,0,1,0,0,1,0,0,0,0,2,0] ], #  523
  [  1, [0,1,0,1,1,0,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,0,0,0,2] ], #  524
  [  1, [0,1,0,1,1,0,0,0,0,1,0,0,0,0,0,0,0,2,0,1,0,0,0,1,1,0,0] ], #  525
  [  1, [0,1,0,2,0,0,0,0,0,0,0,1,0,0,0,0,1,1,0,0,1,0,1,0,1,0,0] ], #  526
  [  1, [0,1,0,2,0,0,0,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,0,1,1] ], #  527
  [  1, [0,1,0,2,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,1,1] ], #  528
  [  1, [0,1,1,0,0,0,0,0,1,0,0,0,2,0,0,0,1,0,1,0,0,0,1,0,0,0,1] ], #  529
  [  1, [0,1,1,0,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,2,0,0,0,1,0] ], #  530
  [  1, [0,1,1,0,0,0,0,1,0,0,0,0,2,0,0,0,0,1,0,0,1,0,1,0,1,0,0] ], #  531
  [  1, [0,1,1,0,0,0,0,1,0,1,0,0,0,0,1,0,1,0,0,0,0,2,0,0,0,0,1] ], #  532
  [  1, [0,1,1,0,0,0,1,0,0,0,0,0,2,0,0,0,0,1,0,1,0,0,0,1,0,1,0] ], #  533
  [  1, [0,1,1,0,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,0,2,0,0,0,1,0] ], #  534
  [  1, [0,1,1,0,0,1,0,0,0,0,0,0,0,1,0,2,0,0,0,1,0,1,0,0,0,0,1] ], #  535
  [  1, [0,1,1,0,0,1,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,0,1,0,2,0,0] ], #  536
  [  1, [0,1,1,0,1,0,0,0,0,0,0,0,0,0,1,2,0,0,1,0,0,0,1,0,0,0,1] ], #  537
  [  1, [0,1,1,0,1,0,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,1,2,0,0] ], #  538
  [  1, [0,1,1,1,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,1,0,0,1,0,1,0] ], #  539
  [  1, [0,1,1,1,0,0,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,0,0,1,2,0,0] ], #  540
  [  1, [0,2,0,0,0,0,0,0,1,0,0,0,1,0,1,1,0,0,0,0,1,0,1,0,1,0,0] ], #  541
  [  1, [0,2,0,0,0,0,0,0,1,0,0,1,1,0,0,1,0,0,0,0,0,1,0,1,0,1,0] ], #  542
  [  1, [0,2,0,0,0,0,0,0,1,1,0,0,0,0,1,0,1,0,0,0,0,1,0,1,1,0,0] ], #  543
  [  1, [0,2,0,0,0,0,1,0,0,0,0,0,1,0,1,0,0,1,0,0,1,1,0,0,0,1,0] ], #  544
  [  1, [0,2,0,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0,1,0,0,0,0,1,0,0,1] ], #  545
  [  1, [0,2,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,1] ], #  546
  [  1, [0,2,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0,1,0,0,1,1,0,0,1,0,0] ], #  547
  [  1, [0,2,0,0,0,1,0,0,0,0,0,0,1,0,0,1,0,1,1,0,0,0,1,0,0,0,1] ], #  548
  [  1, [0,2,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,1,0,0,1,0,1] ], #  549
  [  1, [0,2,0,1,0,0,0,0,0,0,0,0,0,0,1,1,0,1,1,0,0,0,0,1,0,1,0] ], #  550
  [  1, [0,2,0,1,0,0,0,0,0,0,0,1,0,1,0,1,0,0,0,0,0,0,0,1,1,0,1] ], #  551
  [  1, [0,2,0,1,0,0,0,0,0,1,0,0,0,0,1,0,0,1,0,0,0,0,1,0,1,0,1] ], #  552
  [  1, [1,0,0,0,0,0,0,0,2,0,0,1,1,1,0,0,0,0,0,1,0,0,1,0,1,0,0] ], #  553
  [  1, [1,0,0,0,0,0,0,0,2,0,1,0,0,0,1,1,0,0,0,1,0,1,1,0,0,0,0] ], #  554
  [  1, [1,0,0,0,0,0,0,0,2,0,1,0,1,1,0,0,0,0,0,0,1,1,0,0,0,1,0] ], #  555
  [  1, [1,0,0,0,0,0,0,1,1,0,1,0,0,0,1,0,1,0,0,0,1,2,0,0,0,0,0] ], #  556
  [  1, [1,0,0,0,0,0,0,1,1,0,1,0,2,0,0,0,0,0,0,0,1,0,1,0,0,0,1] ], #  557
  [  1, [1,0,0,0,0,0,0,2,0,0,0,1,0,0,1,1,0,0,0,1,0,1,0,1,0,0,0] ], #  558
  [  1, [1,0,0,0,0,0,0,2,0,0,0,1,1,0,1,0,0,0,0,0,1,0,1,0,1,0,0] ], #  559
  [  1, [1,0,0,0,0,0,0,2,0,0,1,0,1,0,0,0,0,1,0,0,1,1,0,1,0,0,0] ], #  560
  [  1, [1,0,0,0,0,0,1,0,1,0,0,1,0,2,0,0,0,0,0,1,0,1,0,0,0,0,1] ], #  561
  [  1, [1,0,0,0,0,0,1,0,1,1,0,0,0,0,1,0,1,0,0,0,1,0,2,0,0,0,0] ], #  562
  [  1, [1,0,0,0,0,0,1,1,0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,2,0,0,0] ], #  563
  [  1, [1,0,0,0,0,0,1,1,0,0,1,0,0,0,2,0,0,0,1,0,0,0,1,0,0,0,1] ], #  564
  [  1, [1,0,0,0,0,1,0,0,1,0,0,0,0,1,0,1,0,1,0,2,0,1,0,0,0,0,0] ], #  565
  [  1, [1,0,0,0,0,1,0,0,1,0,2,0,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0] ], #  566
  [  1, [1,0,0,0,0,1,0,1,0,0,0,0,0,1,0,2,0,0,0,1,1,0,0,1,0,0,0] ], #  567
  [  1, [1,0,0,0,0,1,0,1,0,0,0,0,1,0,0,1,1,0,0,0,2,0,1,0,0,0,0] ], #  568
  [  1, [1,0,0,0,0,1,0,1,0,0,0,0,1,0,1,1,0,0,0,2,0,0,0,0,0,0,1] ], #  569
  [  1, [1,0,0,0,0,1,0,1,0,0,0,0,2,0,0,0,0,1,0,1,1,0,0,0,0,1,0] ], #  570
  [  1, [1,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,1,1,0,1,0,2,0,0,0,0,0] ], #  571
  [  1, [1,0,0,0,0,1,0,1,0,0,0,1,0,2,0,0,0,0,1,0,0,0,0,0,1,0,1] ], #  572
  [  1, [1,0,0,0,0,1,0,1,0,0,0,2,0,0,0,1,0,0,0,0,0,1,1,0,0,1,0] ], #  573
  [  1, [1,0,0,0,0,1,0,1,0,0,1,0,0,0,0,0,0,2,1,0,0,1,1,0,0,0,0] ], #  574
  [  1, [1,0,0,0,0,1,0,1,0,0,1,0,0,1,1,0,0,0,0,0,1,0,0,0,2,0,0] ], #  575
  [  1, [1,0,0,0,0,1,0,1,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,1,1,0,1] ], #  576
  [  1, [1,0,0,0,0,1,0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,0,2,0,1,0,0] ], #  577
  [  1, [1,0,0,0,0,1,0,1,0,1,1,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,2] ], #  578
  [  1, [1,0,0,0,0,1,1,0,0,0,0,0,0,2,0,0,0,1,1,0,1,0,0,0,0,1,0] ], #  579
  [  1, [1,0,0,0,0,1,1,0,0,0,1,0,0,0,0,1,0,1,0,0,1,0,2,0,0,0,0] ], #  580
  [  1, [1,0,0,0,0,2,0,0,0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,0,1,1,0] ], #  581
  [  1, [1,0,0,0,0,2,0,0,0,0,1,0,0,0,0,1,1,0,0,1,0,1,0,0,0,0,1] ], #  582
  [  1, [1,0,0,0,0,2,0,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,0,1,1,0] ], #  583
  [  1, [1,0,0,0,1,0,0,0,1,0,0,0,0,0,2,1,0,0,1,1,0,0,0,0,0,1,0] ], #  584
  [  1, [1,0,0,0,1,0,0,0,1,0,0,0,0,1,0,1,1,0,0,0,2,1,0,0,0,0,0] ], #  585
  [  1, [1,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,2,0,1,0,1,0,0,1,0,0,0] ], #  586
  [  1, [1,0,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,1,0,2,0,0,0,0,1,0,0] ], #  587
  [  1, [1,0,0,0,1,0,0,0,1,0,0,1,2,0,0,0,0,0,0,1,0,0,0,0,0,1,1] ], #  588
  [  1, [1,0,0,0,1,0,0,0,1,0,0,2,0,0,0,0,1,0,0,0,0,1,1,0,1,0,0] ], #  589
  [  1, [1,0,0,0,1,0,0,0,1,0,1,0,0,0,0,2,0,0,0,0,1,0,1,1,0,0,0] ], #  590
  [  1, [1,0,0,0,1,0,0,0,1,0,1,1,0,0,0,0,0,1,0,0,0,2,0,0,0,1,0] ], #  591
  [  1, [1,0,0,0,1,0,0,0,1,0,1,1,0,1,0,0,0,0,0,0,0,0,0,1,2,0,0] ], #  592
  [  1, [1,0,0,0,1,0,0,0,1,0,2,0,0,0,1,0,0,0,0,0,0,1,0,0,1,0,1] ], #  593
  [  1, [1,0,0,0,1,0,0,0,1,1,0,0,0,0,0,1,1,0,0,1,0,0,0,2,0,0,0] ], #  594
  [  1, [1,0,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0,0,0,1,0,0,0,0,2,0] ], #  595
  [  1, [1,0,0,0,1,0,0,1,0,0,0,0,1,1,0,0,0,1,0,0,2,0,0,0,1,0,0] ], #  596
  [  1, [1,0,0,0,1,0,0,1,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,1,1,1,0] ], #  597
  [  1, [1,0,0,0,1,0,1,0,0,0,1,0,0,0,2,0,0,0,0,0,1,0,0,0,1,1,0] ], #  598
  [  1, [1,0,0,0,1,0,1,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,0,2,0,1,0] ], #  599
  [  1, [1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,2,0,0,0,1,0,0,1,0,0,0,1] ], #  600
  [  1, [1,0,0,0,1,1,0,0,0,0,0,1,0,0,1,0,1,0,0,1,0,0,0,0,2,0,0] ], #  601
  [  1, [1,0,0,0,2,0,0,0,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0,1,1,0,0] ], #  602
  [  1, [1,0,0,0,2,0,0,0,0,0,0,1,1,0,0,0,1,0,0,0,1,0,0,0,1,0,1] ], #  603
  [  1, [1,0,0,0,2,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,1,1,0,0,0,0,1] ], #  604
  [  1, [1,0,0,1,0,0,0,0,1,0,0,1,0,0,0,0,2,0,0,1,0,1,0,1,0,0,0] ], #  605
  [  1, [1,0,0,1,0,0,0,0,1,1,0,1,0,1,0,0,0,0,0,0,0,0,0,1,0,2,0] ], #  606
  [  1, [1,0,0,1,0,0,0,1,0,0,0,0,0,1,0,0,0,2,1,1,0,0,0,1,0,0,0] ], #  607
  [  1, [1,0,0,1,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0,0,0,0,0,0,2] ], #  608
  [  1, [1,0,0,1,0,1,0,0,0,0,0,1,0,0,0,0,2,0,1,0,0,0,1,0,0,0,1] ], #  609
  [  1, [1,0,0,1,0,1,0,0,0,0,1,0,0,0,1,1,0,0,0,0,1,0,0,0,0,2,0] ], #  610
  [  1, [1,0,0,1,1,0,0,0,0,0,1,0,0,0,0,0,0,2,0,0,1,0,1,0,1,0,0] ], #  611
  [  1, [1,0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,1,0,0,1,0,0,0,0,0,0,2] ], #  612
  [  1, [1,0,1,0,0,0,0,0,1,0,0,0,0,2,0,1,0,0,1,0,0,0,0,1,0,1,0] ], #  613
  [  1, [1,0,1,0,0,0,0,0,1,0,1,0,1,0,0,0,0,1,0,0,0,0,2,0,1,0,0] ], #  614
  [  1, [1,0,1,0,0,0,0,1,0,0,0,0,0,2,0,1,0,0,0,0,1,1,0,0,0,0,1] ], #  615
  [  1, [1,0,1,0,0,0,0,1,0,1,0,0,0,0,1,1,0,0,0,0,0,0,2,0,0,0,1] ], #  616
  [  1, [1,0,1,0,0,0,1,0,0,0,0,0,0,2,0,0,0,1,0,1,0,0,0,1,1,0,0] ], #  617
  [  1, [1,0,1,0,0,0,1,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,2,0,0,0,1] ], #  618
  [  1, [1,0,1,0,0,1,0,0,0,0,0,0,1,0,0,0,2,0,0,1,0,0,0,1,1,0,0] ], #  619
  [  1, [1,0,1,0,0,1,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,2,0] ], #  620
  [  1, [1,0,1,0,1,0,0,0,0,0,0,0,0,0,1,0,2,0,1,0,0,1,0,0,0,0,1] ], #  621
  [  1, [1,0,1,0,1,0,0,0,0,0,0,1,0,0,1,1,0,0,0,0,0,1,0,0,0,2,0] ], #  622
  [  1, [1,0,1,1,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,1,0,1,0,1,0,0] ], #  623
  [  1, [1,0,1,1,0,0,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,0,2,0] ], #  624
  [  1, [1,1,0,0,0,0,0,0,1,0,0,0,0,0,2,0,1,0,1,0,0,0,1,0,1,0,0] ], #  625
  [  1, [1,1,0,0,0,0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,0,0,0,2,1,0,0] ], #  626
  [  1, [1,1,0,0,0,0,0,1,0,0,0,0,0,0,2,1,0,0,0,0,1,1,0,0,0,1,0] ], #  627
  [  1, [1,1,0,0,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,0,0,0,2,1,0,0] ], #  628
  [  1, [1,1,0,0,0,0,1,0,0,0,0,0,0,0,2,0,1,0,0,1,0,1,0,0,0,0,1] ], #  629
  [  1, [1,1,0,0,0,0,1,0,0,0,0,1,0,1,0,1,0,0,0,0,0,0,0,2,0,1,0] ], #  630
  [  1, [1,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,2,0,1,0,0,1,0,1,0,0] ], #  631
  [  1, [1,1,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,0,0,1,0,0,0,2] ], #  632
  [  1, [1,1,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,2,1,0,0,0,0,1,0,1,0] ], #  633
  [  1, [1,1,0,0,1,0,0,0,0,0,0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,0,2] ], #  634
  [  1, [1,1,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0,0,1,1,0,0,0,1,0] ], #  635
  [  1, [1,1,0,1,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,2] ], #  636
  [  1, [2,0,0,0,0,0,0,0,1,0,0,0,0,1,1,0,1,0,0,1,0,0,0,1,1,0,0] ], #  637
  [  1, [2,0,0,0,0,0,0,0,1,0,0,0,0,1,1,1,0,0,0,0,1,0,1,0,0,1,0] ], #  638
  [  1, [2,0,0,0,0,0,0,0,1,0,0,1,1,0,0,0,1,0,0,0,0,0,1,1,0,1,0] ], #  639
  [  1, [2,0,0,0,0,0,0,1,0,0,0,0,0,1,1,0,0,1,0,1,0,1,0,0,0,0,1] ], #  640
  [  1, [2,0,0,0,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0,0,0,0,1,1,0,0,1] ], #  641
  [  1, [2,0,0,0,0,0,0,1,0,0,1,0,0,0,1,0,0,1,0,0,0,0,1,1,1,0,0] ], #  642
  [  1, [2,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,1,1,0,0,1,0,1,0,1,0,0] ], #  643
  [  1, [2,0,0,0,0,1,0,0,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,0,1,1] ], #  644
  [  1, [2,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,0,1,1] ], #  645
  [  1, [2,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,1,1,0,0,1,1,0,0,0,1,0] ], #  646
  [  1, [2,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,1,1,0,1,0,0,0,1,0,0,1] ], #  647
  [  1, [2,0,0,0,1,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,0,0,1,0,1,1] ], #  648
  [ -1, [0,0,0,0,0,1,0,1,1,0,1,1,0,0,0,1,0,0,0,1,0,2,0,0,0,0,0] ], #  649
  [ -1, [0,0,0,0,0,1,0,1,1,0,2,0,1,0,0,0,0,0,0,0,1,1,0,0,1,0,0] ], #  650
  [ -1, [0,0,0,0,0,1,0,2,0,0,0,1,0,0,1,1,0,0,1,1,0,1,0,0,0,0,0] ], #  651
  [ -1, [0,0,0,0,0,1,0,2,0,0,0,1,1,0,0,1,0,0,0,1,1,1,0,0,0,0,0] ], #  652
  [ -1, [0,0,0,0,0,1,0,2,0,1,0,1,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0] ], #  653
  [ -1, [0,0,0,0,0,1,1,0,1,0,0,1,0,1,0,0,1,0,2,0,0,0,1,0,0,0,0] ], #  654
  [ -1, [0,0,0,0,0,1,1,0,1,1,0,0,0,2,0,0,0,0,1,0,1,0,0,0,0,1,0] ], #  655
  [ -1, [0,0,0,0,0,1,1,1,0,0,0,1,0,0,1,0,1,0,2,0,0,0,1,0,0,0,0] ], #  656
  [ -1, [0,0,0,0,0,1,1,1,0,0,0,2,0,0,0,1,0,0,0,1,0,1,1,0,0,0,0] ], #  657
  [ -1, [0,0,0,0,0,1,1,1,0,0,2,0,1,0,0,0,0,0,0,0,1,0,0,1,1,0,0] ], #  658
  [ -1, [0,0,0,0,0,1,1,1,0,1,0,0,1,1,0,0,0,0,0,0,2,0,0,0,0,1,0] ], #  659
  [ -1, [0,0,0,0,0,1,2,0,0,1,0,0,0,1,1,0,0,0,0,1,1,0,0,0,0,1,0] ], #  660
  [ -1, [0,0,0,0,0,1,2,0,0,1,0,1,0,1,0,0,0,0,0,0,1,0,1,0,0,1,0] ], #  661
  [ -1, [0,0,0,0,0,1,2,0,0,1,1,0,0,1,0,0,0,0,0,0,1,0,0,1,0,1,0] ], #  662
  [ -1, [0,0,0,0,0,2,0,1,0,0,1,0,1,0,0,0,1,0,1,0,1,0,0,0,1,0,0] ], #  663
  [ -1, [0,0,0,0,0,2,0,1,0,0,1,0,1,0,0,1,0,0,0,1,1,0,0,0,1,0,0] ], #  664
  [ -1, [0,0,0,0,0,2,0,1,0,1,1,0,1,0,0,0,0,0,0,0,1,0,0,0,1,1,0] ], #  665
  [ -1, [0,0,0,0,0,2,1,0,0,0,0,1,0,0,0,1,1,0,1,1,0,0,1,0,0,0,0] ], #  666
  [ -1, [0,0,0,0,0,2,1,0,0,0,1,1,0,0,0,0,1,0,1,0,0,0,1,0,1,0,0] ], #  667
  [ -1, [0,0,0,0,0,2,1,0,0,1,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,1,0] ], #  668
  [ -1, [0,0,0,0,1,0,0,0,2,0,0,1,1,1,0,0,0,0,1,1,0,0,0,0,1,0,0] ], #  669
  [ -1, [0,0,0,0,1,0,0,0,2,0,1,1,1,0,0,0,0,0,0,1,0,1,0,0,1,0,0] ], #  670
  [ -1, [0,0,0,0,1,0,0,0,2,1,0,1,1,0,0,0,0,0,0,1,0,0,1,0,1,0,0] ], #  671
  [ -1, [0,0,0,0,1,0,0,1,1,0,0,1,2,0,0,0,0,0,0,1,1,0,0,0,1,0,0] ], #  672
  [ -1, [0,0,0,0,1,0,0,1,1,0,1,0,1,0,0,1,0,0,0,0,2,1,0,0,0,0,0] ], #  673
  [ -1, [0,0,0,0,1,0,1,0,1,0,0,1,1,0,1,0,0,0,0,2,0,0,0,0,1,0,0] ], #  674
  [ -1, [0,0,0,0,1,0,1,0,1,0,1,0,0,1,0,1,0,0,0,0,2,1,0,0,0,0,0] ], #  675
  [ -1, [0,0,0,0,1,0,1,0,1,0,2,0,0,0,0,0,0,1,1,0,0,1,0,1,0,0,0] ], #  676
  [ -1, [0,0,0,0,1,0,1,0,1,2,0,0,0,0,1,0,0,0,0,1,0,0,1,0,0,0,1] ], #  677
  [ -1, [0,0,0,0,1,0,1,1,0,1,1,0,0,0,0,0,0,1,1,0,0,0,0,2,0,0,0] ], #  678
  [ -1, [0,0,0,0,1,0,1,1,0,2,0,0,0,0,1,0,0,0,0,1,0,0,0,1,0,0,1] ], #  679
  [ -1, [0,0,0,0,1,0,2,0,0,0,1,0,0,0,1,0,0,1,1,1,0,0,0,1,0,0,0] ], #  680
  [ -1, [0,0,0,0,1,0,2,0,0,0,1,0,0,1,0,0,0,1,1,0,1,0,0,1,0,0,0] ], #  681
  [ -1, [0,0,0,0,1,0,2,0,0,0,1,1,0,0,0,0,0,1,1,0,0,0,1,1,0,0,0] ], #  682
  [ -1, [0,0,0,0,1,1,0,0,1,0,0,1,1,0,0,1,0,0,0,2,0,0,0,0,1,0,0] ], #  683
  [ -1, [0,0,0,0,1,1,0,0,1,0,1,0,0,0,0,2,0,0,0,1,1,1,0,0,0,0,0] ], #  684
  [ -1, [0,0,0,0,1,1,0,1,0,0,0,2,0,0,0,1,0,0,0,1,0,1,0,0,1,0,0] ], #  685
  [ -1, [0,0,0,0,1,1,0,1,0,0,1,1,1,0,0,0,0,0,0,0,1,0,0,0,2,0,0] ], #  686
  [ -1, [0,0,0,0,1,1,1,0,0,0,0,1,0,0,0,0,1,1,2,0,0,0,1,0,0,0,0] ], #  687
  [ -1, [0,0,0,0,1,1,1,0,0,0,2,0,0,0,0,0,0,1,1,0,0,0,0,1,1,0,0] ], #  688
  [ -1, [0,0,0,0,1,1,1,0,0,1,0,0,0,1,0,1,0,0,0,0,2,0,0,0,0,1,0] ], #  689
  [ -1, [0,0,0,0,1,1,1,0,0,2,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,1,1] ], #  690
  [ -1, [0,0,0,0,2,0,0,0,1,0,1,0,0,0,0,1,0,1,1,0,1,1,0,0,0,0,0] ], #  691
  [ -1, [0,0,0,0,2,0,0,0,1,0,1,1,0,0,0,1,0,0,0,0,1,1,0,0,1,0,0] ], #  692
  [ -1, [0,0,0,0,2,0,0,0,1,1,1,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,1] ], #  693
  [ -1, [0,0,0,0,2,0,1,0,0,1,0,0,0,0,1,0,0,1,1,1,0,0,0,0,0,0,1] ], #  694
  [ -1, [0,0,0,0,2,0,1,0,0,1,0,0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,1] ], #  695
  [ -1, [0,0,0,0,2,0,1,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,0,0,1,0,1] ], #  696
  [ -1, [0,0,0,1,0,0,0,0,2,1,0,0,0,1,0,0,1,0,1,0,1,0,1,0,0,0,0] ], #  697
  [ -1, [0,0,0,1,0,0,0,0,2,1,0,0,1,0,0,0,1,0,0,1,1,0,1,0,0,0,0] ], #  698
  [ -1, [0,0,0,1,0,0,0,0,2,1,1,0,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0] ], #  699
  [ -1, [0,0,0,1,0,0,0,1,1,0,0,2,0,1,0,0,0,0,1,0,0,1,0,0,0,1,0] ], #  700
  [ -1, [0,0,0,1,0,0,0,1,1,0,1,0,0,1,1,0,0,0,2,0,0,0,0,0,0,0,1] ], #  701
  [ -1, [0,0,0,1,0,0,0,1,1,1,0,0,1,0,0,0,0,1,0,2,0,0,0,1,0,0,0] ], #  702
  [ -1, [0,0,0,1,0,0,0,1,1,2,0,0,0,0,0,0,1,0,0,0,1,0,1,1,0,0,0] ], #  703
  [ -1, [0,0,0,1,0,0,0,2,0,0,1,0,1,0,1,0,0,0,1,0,1,0,0,0,0,0,1] ], #  704
  [ -1, [0,0,0,1,0,0,0,2,0,0,1,1,0,0,1,0,0,0,1,0,0,1,0,0,0,0,1] ], #  705
  [ -1, [0,0,0,1,0,0,0,2,0,1,1,0,0,0,1,0,0,0,1,0,0,0,0,1,0,0,1] ], #  706
  [ -1, [0,0,0,1,0,0,1,0,1,0,0,2,0,1,0,0,0,0,1,0,0,0,1,0,0,1,0] ], #  707
  [ -1, [0,0,0,1,0,0,1,0,1,1,0,1,0,0,0,0,1,0,0,0,1,0,2,0,0,0,0] ], #  708
  [ -1, [0,0,0,1,0,0,1,1,0,0,1,0,0,0,2,0,0,0,1,1,0,0,0,0,0,0,1] ], #  709
  [ -1, [0,0,0,1,0,0,1,1,0,1,0,0,0,0,1,0,0,1,0,2,0,0,0,1,0,0,0] ], #  710
  [ -1, [0,0,0,1,0,1,0,0,1,1,0,1,0,1,0,0,0,0,1,0,0,0,0,0,0,2,0] ], #  711
  [ -1, [0,0,0,1,0,1,0,0,1,2,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,1,0] ], #  712
  [ -1, [0,0,0,1,0,1,0,1,0,0,0,2,0,0,0,1,0,0,0,1,0,1,0,0,0,1,0] ], #  713
  [ -1, [0,0,0,1,0,1,0,1,0,0,1,0,0,0,1,0,1,0,2,0,0,0,0,0,0,0,1] ], #  714
  [ -1, [0,0,0,1,0,1,0,1,0,0,2,0,1,0,0,0,0,0,0,0,1,0,0,0,1,0,1] ], #  715
  [ -1, [0,0,0,1,0,1,0,1,0,1,0,0,0,0,0,1,0,1,0,2,0,0,0,1,0,0,0] ], #  716
  [ -1, [0,0,0,1,0,1,1,0,0,0,0,1,0,0,0,0,2,0,1,0,1,0,1,0,0,0,0] ], #  717
  [ -1, [0,0,0,1,0,1,1,0,0,1,0,0,0,1,0,0,1,0,0,0,2,0,0,0,0,1,0] ], #  718
  [ -1, [0,0,0,1,1,0,0,0,1,0,0,1,1,0,0,0,0,1,0,2,0,0,0,0,1,0,0] ], #  719
  [ -1, [0,0,0,1,1,0,0,0,1,0,0,2,0,1,0,0,0,0,1,0,0,0,0,0,1,1,0] ], #  720
  [ -1, [0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,1,1,0,0,0,2,1,0,0,0,0,0] ], #  721
  [ -1, [0,0,0,1,1,0,0,0,1,2,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,1] ], #  722
  [ -1, [0,0,0,1,1,0,0,1,0,0,1,0,0,0,1,0,0,1,2,0,0,0,0,0,0,0,1] ], #  723
  [ -1, [0,0,0,1,1,0,0,1,0,1,0,0,0,0,0,0,0,2,1,1,0,0,0,1,0,0,0] ], #  724
  [ -1, [0,0,0,1,1,0,1,0,0,0,2,0,0,0,0,0,0,1,1,0,0,0,0,1,0,0,1] ], #  725
  [ -1, [0,0,0,1,1,0,1,0,0,1,1,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,2] ], #  726
  [ -1, [0,0,0,2,0,0,0,0,1,0,0,1,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0] ], #  727
  [ -1, [0,0,0,2,0,0,0,0,1,0,0,1,0,1,0,0,1,0,1,0,1,0,0,0,0,1,0] ], #  728
  [ -1, [0,0,0,2,0,0,0,0,1,0,1,1,0,1,0,0,0,0,1,0,0,0,0,0,0,1,1] ], #  729
  [ -1, [0,0,0,2,0,0,0,1,0,1,0,0,0,0,0,0,1,1,0,1,1,0,0,1,0,0,0] ], #  730
  [ -1, [0,0,0,2,0,0,0,1,0,1,0,1,0,0,0,0,0,1,0,1,0,0,0,1,0,1,0] ], #  731
  [ -1, [0,0,0,2,0,0,0,1,0,1,1,0,0,0,0,0,0,1,0,1,0,0,0,1,0,0,1] ], #  732
  [ -1, [0,0,1,0,0,0,0,1,1,1,0,0,0,0,1,1,0,0,1,0,0,0,2,0,0,0,0] ], #  733
  [ -1, [0,0,1,0,0,0,0,1,1,2,0,0,0,1,0,0,0,0,0,0,0,0,1,1,1,0,0] ], #  734
  [ -1, [0,0,1,0,0,0,0,2,0,1,0,0,0,1,1,0,0,0,1,0,0,0,0,1,1,0,0] ], #  735
  [ -1, [0,0,1,0,0,0,0,2,0,1,0,0,1,1,0,0,0,0,0,0,1,0,0,1,1,0,0] ], #  736
  [ -1, [0,0,1,0,0,0,0,2,0,1,0,1,0,1,0,0,0,0,0,0,0,1,0,1,1,0,0] ], #  737
  [ -1, [0,0,1,0,0,0,1,0,1,0,0,0,1,0,1,0,1,0,0,2,0,1,0,0,0,0,0] ], #  738
  [ -1, [0,0,1,0,0,0,1,0,1,0,1,0,2,0,0,0,0,0,0,1,0,0,0,1,0,1,0] ], #  739
  [ -1, [0,0,1,0,0,0,1,1,0,0,0,0,0,0,2,0,1,0,1,1,0,1,0,0,0,0,0] ], #  740
  [ -1, [0,0,1,0,0,0,1,1,0,0,0,1,0,0,1,1,0,0,1,0,0,0,2,0,0,0,0] ], #  741
  [ -1, [0,0,1,0,0,0,1,1,0,0,1,0,2,0,0,0,0,0,0,0,1,0,0,1,0,1,0] ], #  742
  [ -1, [0,0,1,0,0,0,1,1,0,1,1,0,0,1,0,0,0,0,0,0,0,0,0,2,1,0,0] ], #  743
  [ -1, [0,0,1,0,0,0,2,0,0,0,0,0,0,1,1,0,1,0,0,1,1,1,0,0,0,0,0] ], #  744
  [ -1, [0,0,1,0,0,0,2,0,0,0,0,1,0,0,1,0,1,0,0,1,0,1,1,0,0,0,0] ], #  745
  [ -1, [0,0,1,0,0,0,2,0,0,0,1,0,0,0,1,0,1,0,0,1,0,1,0,1,0,0,0] ], #  746
  [ -1, [0,0,1,0,0,1,0,1,0,0,0,0,0,0,1,2,0,0,1,1,0,0,1,0,0,0,0] ], #  747
  [ -1, [0,0,1,0,0,1,0,1,0,0,0,1,0,0,0,1,1,0,0,1,0,2,0,0,0,0,0] ], #  748
  [ -1, [0,0,1,0,0,1,0,1,0,0,1,0,1,1,0,0,0,0,0,0,1,0,0,0,2,0,0] ], #  749
  [ -1, [0,0,1,0,0,1,0,1,0,2,0,0,0,1,0,0,0,0,0,0,0,0,0,1,1,1,0] ], #  750
  [ -1, [0,0,1,0,0,1,1,0,0,0,0,0,0,0,1,1,1,0,0,2,0,1,0,0,0,0,0] ], #  751
  [ -1, [0,0,1,0,0,1,1,0,0,0,0,1,0,0,0,0,2,0,1,0,0,1,1,0,0,0,0] ], #  752
  [ -1, [0,0,1,0,0,1,1,0,0,1,0,0,0,2,0,0,0,0,0,0,1,0,0,0,1,1,0] ], #  753
  [ -1, [0,0,1,0,0,1,1,0,0,1,1,0,1,0,0,0,0,0,0,0,0,0,0,1,0,2,0] ], #  754
  [ -1, [0,0,1,0,1,0,0,0,1,0,0,0,1,1,0,0,0,1,2,0,0,0,0,0,0,1,0] ], #  755
  [ -1, [0,0,1,0,1,0,0,0,1,0,0,1,2,0,0,0,0,0,0,1,0,0,0,0,1,1,0] ], #  756
  [ -1, [0,0,1,0,1,0,0,0,1,0,1,0,0,0,0,2,0,0,0,0,1,1,1,0,0,0,0] ], #  757
  [ -1, [0,0,1,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,1] ], #  758
  [ -1, [0,0,1,0,1,0,0,1,0,0,0,0,0,0,1,2,0,0,1,0,1,0,1,0,0,0,0] ], #  759
  [ -1, [0,0,1,0,1,0,0,1,0,0,0,0,1,0,1,0,0,1,2,0,0,0,0,0,0,1,0] ], #  760
  [ -1, [0,0,1,0,1,0,0,1,0,1,0,1,0,0,0,0,1,0,0,0,0,2,0,0,0,0,1] ], #  761
  [ -1, [0,0,1,0,1,0,0,1,0,2,0,0,0,1,0,0,0,0,0,0,0,0,0,1,1,0,1] ], #  762
  [ -1, [0,0,1,0,1,1,0,0,0,0,0,0,1,0,0,0,1,1,2,0,0,0,0,0,0,1,0] ], #  763
  [ -1, [0,0,1,0,1,1,0,0,0,1,0,0,0,0,0,0,2,0,1,0,0,1,0,0,0,0,1] ], #  764
  [ -1, [0,0,1,0,2,0,0,0,0,0,0,0,1,0,0,1,0,1,1,0,1,0,0,0,0,1,0] ], #  765
  [ -1, [0,0,1,0,2,0,0,0,0,0,0,1,1,0,0,0,0,1,1,0,0,0,0,0,1,1,0] ], #  766
  [ -1, [0,0,1,0,2,0,0,0,0,1,0,0,1,0,0,0,0,1,1,0,0,0,0,0,0,1,1] ], #  767
  [ -1, [0,0,1,1,0,0,0,0,1,0,0,0,0,2,0,0,0,1,1,1,0,0,0,0,1,0,0] ], #  768
  [ -1, [0,0,1,1,0,0,0,0,1,0,0,1,1,1,0,0,0,0,1,0,0,0,0,0,0,2,0] ], #  769
  [ -1, [0,0,1,1,0,0,0,0,1,0,2,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1] ], #  770
  [ -1, [0,0,1,1,0,0,0,0,1,1,0,0,0,0,0,1,1,0,0,0,1,0,2,0,0,0,0] ], #  771
  [ -1, [0,0,1,1,0,0,1,0,0,0,0,0,0,0,1,0,1,1,0,2,0,1,0,0,0,0,0] ], #  772
  [ -1, [0,0,1,1,0,0,1,0,0,0,0,0,0,2,0,0,0,1,0,1,1,0,0,0,1,0,0] ], #  773
  [ -1, [0,0,1,1,0,0,1,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,1,0,2,0] ], #  774
  [ -1, [0,0,1,1,0,0,1,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1] ], #  775
  [ -1, [0,0,1,1,0,1,0,0,0,0,1,0,0,1,0,0,0,1,0,1,0,0,0,0,2,0,0] ], #  776
  [ -1, [0,0,1,1,0,1,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,1,0,1,0,1] ], #  777
  [ -1, [0,0,1,1,1,0,0,0,0,0,0,0,1,0,0,0,0,2,1,1,0,0,0,0,0,1,0] ], #  778
  [ -1, [0,0,1,1,1,0,0,0,0,0,0,1,0,1,0,0,0,1,0,1,0,0,0,0,2,0,0] ], #  779
  [ -1, [0,0,1,1,1,0,0,0,0,1,0,0,0,0,0,0,2,0,0,0,1,1,0,0,0,0,1] ], #  780
  [ -1, [0,0,1,1,1,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,2] ], #  781
  [ -1, [0,0,1,2,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,1,0,0,1,0,0,0,1] ], #  782
  [ -1, [0,0,1,2,0,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,1] ], #  783
  [ -1, [0,0,1,2,0,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,1,0,0,1,1] ], #  784
  [ -1, [0,0,2,0,0,0,0,1,0,0,0,0,0,0,1,1,1,0,1,0,0,1,1,0,0,0,0] ], #  785
  [ -1, [0,0,2,0,0,0,0,1,0,0,0,0,0,1,1,1,0,0,1,0,0,0,1,0,1,0,0] ], #  786
  [ -1, [0,0,2,0,0,0,0,1,0,0,0,0,1,0,1,1,0,0,1,0,0,0,1,0,0,1,0] ], #  787
  [ -1, [0,0,2,0,0,0,1,0,0,0,1,0,1,0,0,0,1,0,0,0,0,1,0,1,0,1,0] ], #  788
  [ -1, [0,0,2,0,0,0,1,0,0,0,1,0,1,0,0,1,0,0,0,0,0,0,1,1,0,1,0] ], #  789
  [ -1, [0,0,2,0,0,0,1,0,0,0,1,0,1,1,0,0,0,0,0,0,0,0,0,1,1,1,0] ], #  790
  [ -1, [0,0,2,0,1,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0,1,1,0,0,0,1] ], #  791
  [ -1, [0,0,2,0,1,0,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,1,0,0,1,0,1] ], #  792
  [ -1, [0,0,2,0,1,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,0,1,0,0,0,1,1] ], #  793
  [ -1, [0,0,2,1,0,0,0,0,0,0,0,0,0,1,0,0,1,1,0,1,0,1,0,0,1,0,0] ], #  794
  [ -1, [0,0,2,1,0,0,0,0,0,0,0,0,0,1,0,1,0,1,0,1,0,0,1,0,1,0,0] ], #  795
  [ -1, [0,0,2,1,0,0,0,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,1,1,0] ], #  796
  [ -1, [0,1,0,0,0,0,0,0,2,0,0,0,1,1,0,1,0,0,1,1,0,0,0,1,0,0,0] ], #  797
  [ -1, [0,1,0,0,0,0,0,0,2,0,1,0,0,1,0,1,0,0,1,0,0,1,0,1,0,0,0] ], #  798
  [ -1, [0,1,0,0,0,0,0,0,2,1,0,0,0,1,0,1,0,0,1,0,0,0,1,1,0,0,0] ], #  799
  [ -1, [0,1,0,0,0,0,0,1,1,0,0,0,0,1,1,1,0,0,2,0,0,0,0,1,0,0,0] ], #  800
  [ -1, [0,1,0,0,0,0,0,1,1,1,0,0,0,0,2,0,0,0,1,0,0,0,1,0,1,0,0] ], #  801
  [ -1, [0,1,0,0,0,0,1,0,1,0,0,0,0,2,0,1,0,0,1,0,1,0,0,1,0,0,0] ], #  802
  [ -1, [0,1,0,0,0,0,1,0,1,0,1,0,0,1,0,0,0,1,0,0,1,2,0,0,0,0,0] ], #  803
  [ -1, [0,1,0,0,0,0,1,0,1,1,0,0,0,0,2,0,0,0,0,1,0,0,1,0,1,0,0] ], #  804
  [ -1, [0,1,0,0,0,0,1,0,1,1,0,1,1,0,0,0,0,0,0,0,0,0,2,0,0,0,1] ], #  805
  [ -1, [0,1,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,1,0,0,1,2,0,0,0,0,0] ], #  806
  [ -1, [0,1,0,0,0,0,1,1,0,0,0,2,1,0,0,0,0,0,0,0,0,1,1,0,0,0,1] ], #  807
  [ -1, [0,1,0,0,0,0,2,0,0,0,0,1,1,0,1,0,0,0,0,1,0,0,1,0,0,0,1] ], #  808
  [ -1, [0,1,0,0,0,0,2,0,0,0,0,1,1,1,0,0,0,0,0,0,1,0,1,0,0,0,1] ], #  809
  [ -1, [0,1,0,0,0,0,2,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,1,1,0,0,1] ], #  810
  [ -1, [0,1,0,0,0,1,0,0,1,0,0,0,0,1,0,1,1,0,2,0,0,0,0,1,0,0,0] ], #  811
  [ -1, [0,1,0,0,0,1,0,0,1,0,0,0,2,0,0,0,1,0,1,1,0,0,0,0,0,0,1] ], #  812
  [ -1, [0,1,0,0,0,1,0,0,1,1,1,0,0,0,1,0,0,0,0,0,0,0,1,0,2,0,0] ], #  813
  [ -1, [0,1,0,0,0,1,0,0,1,2,0,0,0,0,0,0,0,1,0,0,0,1,1,0,0,1,0] ], #  814
  [ -1, [0,1,0,0,0,1,0,1,0,0,0,0,2,0,0,0,1,0,1,0,1,0,0,0,0,0,1] ], #  815
  [ -1, [0,1,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,1,0,1,0,2,0,0,0,0,0] ], #  816
  [ -1, [0,1,0,0,0,1,0,1,0,0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,2,0,0] ], #  817
  [ -1, [0,1,0,0,0,1,0,1,0,2,0,0,0,0,0,0,0,1,0,0,0,1,0,1,0,1,0] ], #  818
  [ -1, [0,1,0,0,0,2,0,0,0,1,0,0,0,0,0,0,1,1,1,0,0,1,0,0,0,1,0] ], #  819
  [ -1, [0,1,0,0,0,2,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0,1,0,0,0,1,0] ], #  820
  [ -1, [0,1,0,0,0,2,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,1,0,0,1,1,0] ], #  821
  [ -1, [0,1,0,0,1,0,0,0,1,0,0,0,0,1,0,1,0,1,2,0,0,0,0,1,0,0,0] ], #  822
  [ -1, [0,1,0,0,1,0,0,0,1,0,0,1,2,0,0,0,0,0,0,1,0,0,0,0,1,0,1] ], #  823
  [ -1, [0,1,0,0,1,0,0,0,1,0,1,0,0,0,0,2,0,0,0,0,1,1,0,1,0,0,0] ], #  824
  [ -1, [0,1,0,0,1,0,0,0,1,1,0,1,0,0,1,0,0,0,0,0,0,0,1,0,2,0,0] ], #  825
  [ -1, [0,1,0,0,1,0,1,0,0,0,0,0,0,1,0,0,0,2,1,0,1,1,0,0,0,0,0] ], #  826
  [ -1, [0,1,0,0,1,0,1,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,1,0,1,0,1] ], #  827
  [ -1, [0,1,0,0,1,0,1,0,0,0,1,0,0,0,0,1,0,1,1,0,0,0,0,2,0,0,0] ], #  828
  [ -1, [0,1,0,0,1,0,1,0,0,1,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,0,2] ], #  829
  [ -1, [0,1,0,0,1,1,0,0,0,1,0,0,1,0,0,0,1,0,1,0,0,0,0,0,0,0,2] ], #  830
  [ -1, [0,1,0,0,1,1,0,0,0,2,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,1,1] ], #  831
  [ -1, [0,1,0,1,0,0,0,1,0,0,0,0,1,0,1,0,1,0,0,0,2,0,0,0,1,0,0] ], #  832
  [ -1, [0,1,0,1,0,0,0,1,0,0,1,0,0,0,2,0,0,0,1,0,0,0,0,0,1,0,1] ], #  833
  [ -1, [0,1,0,1,0,0,0,1,0,1,0,0,0,0,0,0,0,2,0,1,0,1,0,1,0,0,0] ], #  834
  [ -1, [0,1,0,1,0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,0,0,0,0,2,0,1,0] ], #  835
  [ -1, [0,1,0,1,0,0,1,0,0,0,0,0,0,1,0,0,0,2,0,1,1,1,0,0,0,0,0] ], #  836
  [ -1, [0,1,0,1,0,0,1,0,0,0,0,0,0,1,1,0,1,0,0,0,2,0,0,0,1,0,0] ], #  837
  [ -1, [0,1,0,1,0,0,1,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,1,0,0,1,1] ], #  838
  [ -1, [0,1,0,1,0,0,1,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,0,2,0,1,0] ], #  839
  [ -1, [0,1,0,1,0,1,0,0,0,0,0,0,0,0,1,0,2,0,1,0,1,0,0,0,1,0,0] ], #  840
  [ -1, [0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,2,0,0,0,1,0,0,0,1,0,1,0] ], #  841
  [ -1, [0,1,0,1,0,1,0,0,0,0,1,0,1,0,0,0,1,0,1,0,0,0,0,0,0,0,2] ], #  842
  [ -1, [0,1,0,1,0,1,0,0,0,1,0,1,0,0,0,0,0,1,0,0,0,1,0,0,0,2,0] ], #  843
  [ -1, [0,1,0,1,1,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,2,0,0,0,1,0,0] ], #  844
  [ -1, [0,1,0,1,1,0,0,0,0,0,0,1,0,0,0,2,0,0,0,0,1,0,0,1,0,1,0] ], #  845
  [ -1, [0,1,0,2,0,0,0,0,0,0,0,0,0,0,1,0,1,1,0,1,1,0,0,0,1,0,0] ], #  846
  [ -1, [0,1,0,2,0,0,0,0,0,0,0,1,0,0,1,0,1,0,0,0,1,0,0,0,1,1,0] ], #  847
  [ -1, [0,1,0,2,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,1] ], #  848
  [ -1, [0,1,1,0,0,0,0,0,1,0,0,0,0,2,0,1,0,0,1,0,0,0,0,1,1,0,0] ], #  849
  [ -1, [0,1,1,0,0,0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,0,0,1,0,2,0,0] ], #  850
  [ -1, [0,1,1,0,0,0,0,1,0,0,0,0,0,0,1,2,0,0,1,0,0,0,1,1,0,0,0] ], #  851
  [ -1, [0,1,1,0,0,0,0,1,0,1,0,0,0,1,0,1,0,0,0,0,0,0,0,2,1,0,0] ], #  852
  [ -1, [0,1,1,0,0,0,1,0,0,0,0,0,0,0,2,0,1,0,0,1,0,1,0,0,1,0,0] ], #  853
  [ -1, [0,1,1,0,0,0,1,0,0,0,0,0,0,1,0,0,1,1,0,0,1,2,0,0,0,0,0] ], #  854
  [ -1, [0,1,1,0,0,0,1,0,0,0,0,1,1,0,0,1,0,0,0,0,0,0,2,0,0,0,1] ], #  855
  [ -1, [0,1,1,0,0,0,1,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,1,0,1,1] ], #  856
  [ -1, [0,1,1,0,0,1,0,0,0,0,0,0,2,0,0,0,1,0,1,0,0,0,0,0,0,1,1] ], #  857
  [ -1, [0,1,1,0,0,1,0,0,0,1,0,0,1,0,0,0,0,1,0,0,0,1,0,0,0,2,0] ], #  858
  [ -1, [0,1,1,0,1,0,0,0,0,0,0,0,1,0,0,0,0,2,1,0,0,1,0,0,0,1,0] ], #  859
  [ -1, [0,1,1,0,1,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,2,0,0,0,0,1] ], #  860
  [ -1, [0,1,1,1,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,1,1,0,0,1,0,0] ], #  861
  [ -1, [0,1,1,1,0,0,0,0,0,0,0,0,0,1,1,0,0,1,0,1,0,0,0,0,2,0,0] ], #  862
  [ -1, [0,1,1,1,0,0,0,0,0,0,0,1,0,0,0,2,0,0,0,0,0,0,1,1,0,1,0] ], #  863
  [ -1, [0,1,1,1,0,0,0,0,0,0,1,0,1,0,0,1,0,0,0,0,0,0,1,0,0,0,2] ], #  864
  [ -1, [0,2,0,0,0,0,0,0,1,1,0,0,0,0,1,0,0,1,0,0,0,1,1,0,1,0,0] ], #  865
  [ -1, [0,2,0,0,0,0,0,0,1,1,0,0,0,0,1,1,0,0,0,0,0,0,1,1,1,0,0] ], #  866
  [ -1, [0,2,0,0,0,0,0,0,1,1,0,0,1,0,1,0,0,0,0,0,0,0,1,0,1,0,1] ], #  867
  [ -1, [0,2,0,0,0,0,1,0,0,0,0,0,0,1,0,1,0,1,0,0,1,1,0,1,0,0,0] ], #  868
  [ -1, [0,2,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,0,1,1,0,0,1,0,0] ], #  869
  [ -1, [0,2,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1,0,0,1,1,0,0,0,0,1] ], #  870
  [ -1, [0,2,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1,1,1,0,0,1,0,0,0,0,1] ], #  871
  [ -1, [0,2,0,0,0,1,0,0,0,0,0,0,1,0,0,1,1,0,1,0,0,0,0,1,0,0,1] ], #  872
  [ -1, [0,2,0,0,0,1,0,0,0,0,0,0,1,0,1,0,1,0,1,0,0,0,0,0,1,0,1] ], #  873
  [ -1, [0,2,0,1,0,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,1,0,1,0,1,0] ], #  874
  [ -1, [0,2,0,1,0,0,0,0,0,0,0,1,0,0,1,1,0,0,0,0,0,0,0,1,1,1,0] ], #  875
  [ -1, [0,2,0,1,0,0,0,0,0,0,0,1,1,0,0,1,0,0,0,0,0,0,0,1,0,1,1] ], #  876
  [ -1, [1,0,0,0,0,0,0,0,2,0,1,0,0,1,1,0,0,0,1,0,0,1,0,0,0,1,0] ], #  877
  [ -1, [1,0,0,0,0,0,0,0,2,0,1,0,1,0,1,0,0,0,0,1,0,1,0,0,0,1,0] ], #  878
  [ -1, [1,0,0,0,0,0,0,0,2,1,1,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0] ], #  879
  [ -1, [1,0,0,0,0,0,0,1,1,0,0,0,2,0,0,0,0,1,0,1,1,0,1,0,0,0,0] ], #  880
  [ -1, [1,0,0,0,0,0,0,1,1,0,0,1,0,2,0,0,0,0,1,0,0,1,0,0,0,0,1] ], #  881
  [ -1, [1,0,0,0,0,0,0,1,1,0,1,1,0,0,1,0,0,0,0,0,0,2,0,0,0,1,0] ], #  882
  [ -1, [1,0,0,0,0,0,0,1,1,1,0,0,1,0,0,0,1,0,0,1,0,0,0,2,0,0,0] ], #  883
  [ -1, [1,0,0,0,0,0,0,2,0,0,0,0,1,0,1,0,0,1,1,0,1,0,1,0,0,0,0] ], #  884
  [ -1, [1,0,0,0,0,0,0,2,0,0,0,1,1,0,0,0,0,1,0,0,1,1,1,0,0,0,0] ], #  885
  [ -1, [1,0,0,0,0,0,0,2,0,1,0,0,1,0,0,0,0,1,0,0,1,0,1,1,0,0,0] ], #  886
  [ -1, [1,0,0,0,0,0,1,0,1,0,1,0,1,0,0,0,1,0,0,1,0,0,0,2,0,0,0] ], #  887
  [ -1, [1,0,0,0,0,0,1,0,1,0,2,0,0,0,1,0,0,0,0,0,0,1,0,1,0,1,0] ], #  888
  [ -1, [1,0,0,0,0,0,1,1,0,0,0,0,1,1,0,0,0,1,0,0,2,0,1,0,0,0,0] ], #  889
  [ -1, [1,0,0,0,0,0,1,1,0,0,0,1,0,2,0,0,0,0,0,0,1,1,0,0,0,0,1] ], #  890
  [ -1, [1,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,2,0,1,1,0,0,0,1,0,0,0] ], #  891
  [ -1, [1,0,0,0,0,1,0,0,1,0,0,0,1,1,0,1,0,0,0,2,0,0,0,0,0,0,1] ], #  892
  [ -1, [1,0,0,0,0,1,0,0,1,0,2,0,0,0,1,0,0,0,0,0,0,1,0,0,1,1,0] ], #  893
  [ -1, [1,0,0,0,0,1,0,0,1,1,1,0,0,0,0,0,0,1,0,0,0,0,2,0,1,0,0] ], #  894
  [ -1, [1,0,0,0,0,1,1,0,0,0,0,0,0,1,1,1,0,0,0,2,0,0,0,0,0,0,1] ], #  895
  [ -1, [1,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,2,0,1,0,0,0,1,1,0,0,0] ], #  896
  [ -1, [1,0,0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,2,0,1,0,0] ], #  897
  [ -1, [1,0,0,0,0,1,1,0,0,1,0,0,0,2,0,0,0,0,0,0,1,0,0,0,0,1,1] ], #  898
  [ -1, [1,0,0,0,0,2,0,0,0,0,0,0,0,1,0,1,1,0,1,1,0,0,0,0,0,0,1] ], #  899
  [ -1, [1,0,0,0,0,2,0,0,0,0,1,0,0,1,0,1,0,0,0,1,0,0,0,0,1,0,1] ], #  900
  [ -1, [1,0,0,0,0,2,0,0,0,1,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,1,1] ], #  901
  [ -1, [1,0,0,0,1,0,0,1,0,0,0,0,0,0,2,1,0,0,1,0,1,0,0,0,0,1,0] ], #  902
  [ -1, [1,0,0,0,1,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,2,0,1,0,0,0,0] ], #  903
  [ -1, [1,0,0,0,1,0,0,1,0,0,0,2,0,0,0,0,1,0,0,0,0,1,0,1,1,0,0] ], #  904
  [ -1, [1,0,0,0,1,0,0,1,0,1,0,1,0,1,0,0,0,0,0,0,0,1,0,0,0,0,2] ], #  905
  [ -1, [1,0,0,0,1,0,1,0,0,0,0,0,0,0,2,1,0,0,0,1,1,0,0,0,0,1,0] ], #  906
  [ -1, [1,0,0,0,1,0,1,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,1,1,1,0,0] ], #  907
  [ -1, [1,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,1,1,1,0,0,0,0,2,0,0,0] ], #  908
  [ -1, [1,0,0,0,1,0,1,0,0,1,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0,0,2] ], #  909
  [ -1, [1,0,0,0,1,1,0,0,0,0,0,0,0,1,0,2,0,0,0,1,1,0,0,0,0,0,1] ], #  910
  [ -1, [1,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0,0,2,1,0,0,0,1,0,1,0,0] ], #  911
  [ -1, [1,0,0,0,1,1,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0,0,1,2,0,0] ], #  912
  [ -1, [1,0,0,0,1,1,0,0,0,1,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,2,0] ], #  913
  [ -1, [1,0,0,0,2,0,0,0,0,0,0,1,0,0,0,0,1,1,1,0,0,0,0,1,1,0,0] ], #  914
  [ -1, [1,0,0,0,2,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,1,0,0,1,1,0,0] ], #  915
  [ -1, [1,0,0,0,2,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,0,1,1,0,1] ], #  916
  [ -1, [1,0,0,1,0,0,0,0,1,0,0,0,1,0,0,0,2,0,0,1,1,0,0,1,0,0,0] ], #  917
  [ -1, [1,0,0,1,0,0,0,0,1,0,0,1,0,1,1,0,0,0,1,0,0,0,0,0,0,2,0] ], #  918
  [ -1, [1,0,0,1,0,0,0,0,1,0,2,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1,1] ], #  919
  [ -1, [1,0,0,1,0,0,0,0,1,1,0,0,0,0,0,0,1,1,0,0,1,0,2,0,0,0,0] ], #  920
  [ -1, [1,0,0,1,0,0,0,1,0,0,0,0,1,0,0,0,1,1,0,0,2,0,1,0,0,0,0] ], #  921
  [ -1, [1,0,0,1,0,0,0,1,0,0,1,0,0,0,2,0,0,0,1,0,0,0,0,0,0,1,1] ], #  922
  [ -1, [1,0,0,1,0,0,0,1,0,0,1,1,0,1,0,0,0,0,0,0,0,1,0,0,0,0,2] ], #  923
  [ -1, [1,0,0,1,0,0,0,1,0,1,0,0,0,0,0,0,0,2,0,1,0,0,1,1,0,0,0] ], #  924
  [ -1, [1,0,0,1,0,1,0,0,0,0,0,0,0,1,0,1,0,1,0,2,0,0,0,0,0,0,1] ], #  925
  [ -1, [1,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,0,2,0,1,0,0,1,0,1,0,0] ], #  926
  [ -1, [1,0,0,1,1,0,0,0,0,0,0,1,0,0,1,1,0,0,0,0,1,0,0,0,0,2,0] ], #  927
  [ -1, [1,0,0,1,1,0,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,1,1,1,0] ], #  928
  [ -1, [1,0,1,0,0,0,0,0,1,0,0,0,1,0,0,0,2,0,0,1,0,1,0,1,0,0,0] ], #  929
  [ -1, [1,0,1,0,0,0,0,0,1,0,1,0,0,0,1,0,1,0,0,0,0,2,0,0,0,1,0] ], #  930
  [ -1, [1,0,1,0,0,0,0,1,0,0,0,0,0,0,1,1,0,1,1,0,0,0,2,0,0,0,0] ], #  931
  [ -1, [1,0,1,0,0,0,0,1,0,0,0,0,2,0,0,0,0,1,0,0,1,0,1,0,0,1,0] ], #  932
  [ -1, [1,0,1,0,0,0,0,1,0,0,0,1,0,2,0,0,0,0,0,0,0,1,0,0,1,0,1] ], #  933
  [ -1, [1,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,1,0,0,0,0,0,0,2,1,0,0] ], #  934
  [ -1, [1,0,1,0,0,0,1,0,0,0,0,0,0,0,2,0,1,0,0,1,0,1,0,0,0,1,0] ], #  935
  [ -1, [1,0,1,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0,0,0,0,0,0,1,0,2,0] ], #  936
  [ -1, [1,0,1,0,0,1,0,0,0,0,0,0,0,1,0,2,0,0,0,1,0,0,1,0,0,0,1] ], #  937
  [ -1, [1,0,1,0,0,1,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,2,0,1,0,0] ], #  938
  [ -1, [1,0,1,0,1,0,0,0,0,0,0,0,1,0,0,0,0,2,1,0,0,0,1,0,0,1,0] ], #  939
  [ -1, [1,0,1,0,1,0,0,0,0,0,0,0,1,0,1,1,0,0,0,0,1,0,0,0,0,2,0] ], #  940
  [ -1, [1,0,1,0,1,0,0,0,0,0,0,1,0,1,0,0,1,0,0,0,0,0,0,1,2,0,0] ], #  941
  [ -1, [1,0,1,0,1,0,0,0,0,1,0,0,0,0,0,0,2,0,0,0,0,1,0,1,0,0,1] ], #  942
  [ -1, [1,0,1,1,0,0,0,0,0,0,0,0,0,2,0,0,0,1,0,1,0,0,0,0,1,0,1] ], #  943
  [ -1, [1,0,1,1,0,0,0,0,0,0,1,0,0,1,0,1,0,0,0,0,0,0,1,0,0,0,2] ], #  944
  [ -1, [1,1,0,0,0,0,0,0,1,0,0,0,0,2,0,1,0,0,1,0,0,0,0,1,0,0,1] ], #  945
  [ -1, [1,1,0,0,0,0,0,0,1,0,0,0,1,0,0,1,1,0,0,1,0,0,0,2,0,0,0] ], #  946
  [ -1, [1,1,0,0,0,0,0,0,1,0,1,0,0,0,1,0,0,1,0,0,0,2,0,0,0,1,0] ], #  947
  [ -1, [1,1,0,0,0,0,0,0,1,1,0,0,0,0,2,0,0,0,0,0,0,0,1,0,1,1,0] ], #  948
  [ -1, [1,1,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,1,0,0,1,0,1,0,0,0,1] ], #  949
  [ -1, [1,1,0,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,0,0,1,0,0,0,0,2] ], #  950
  [ -1, [1,1,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,2,0,0,1,1,1,0,0,0,0] ], #  951
  [ -1, [1,1,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,2,0,0,0,1] ], #  952
  [ -1, [1,1,0,0,0,1,0,0,0,0,0,0,0,1,0,2,0,0,0,1,0,0,0,1,0,0,1] ], #  953
  [ -1, [1,1,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1,0,0,0,0,0,0,0,2] ], #  954
  [ -1, [1,1,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,2,0,0,0,1,1,0,1,0,0] ], #  955
  [ -1, [1,1,0,0,0,1,0,0,0,1,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,2,0] ], #  956
  [ -1, [1,1,0,0,1,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,1,0,0,0,1,1,0] ], #  957
  [ -1, [1,1,0,0,1,0,0,0,0,0,0,1,0,0,1,0,1,0,0,0,0,0,0,1,2,0,0] ], #  958
  [ -1, [1,1,0,1,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,1,0,0,1,1,0,0] ], #  959
  [ -1, [1,1,0,1,0,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,0,2,0,1,0] ], #  960
  [ -1, [2,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,1,1,0,1,0,0,1,1,0,0,0] ], #  961
  [ -1, [2,0,0,0,0,0,0,0,1,0,0,0,1,0,1,0,1,0,0,1,0,0,0,1,0,1,0] ], #  962
  [ -1, [2,0,0,0,0,0,0,0,1,0,0,0,1,1,0,0,1,0,0,1,0,0,0,1,0,0,1] ], #  963
  [ -1, [2,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,1,0,0,0,1,1,0,0,0,1] ], #  964
  [ -1, [2,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,1,0,0,1] ], #  965
  [ -1, [2,0,0,0,0,0,0,1,0,0,0,1,0,1,1,0,0,0,0,0,0,1,0,0,0,1,1] ], #  966
  [ -1, [2,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0,1,1,1,0,0] ], #  967
  [ -1, [2,0,0,0,0,1,0,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,1,0,1,1,0] ], #  968
  [ -1, [2,0,0,0,0,1,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,0,1,0,1,0,1] ], #  969
  [ -1, [2,0,0,0,1,0,0,0,0,0,0,0,0,0,1,1,0,1,0,0,1,0,1,0,0,1,0] ], #  970
  [ -1, [2,0,0,0,1,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,1,0,0,1,0,1,0] ], #  971
  [ -1, [2,0,0,0,1,0,0,0,0,0,0,0,0,1,1,1,0,0,0,0,1,0,0,0,0,1,1] ], #  972
  [  1, [0,0,0,0,0,1,0,1,1,0,0,1,1,0,0,1,0,0,0,2,0,1,0,0,0,0,0] ], #  973
  [  1, [0,0,0,0,0,1,0,1,1,0,1,0,2,0,0,0,0,0,0,1,1,0,0,0,1,0,0] ], #  974
  [  1, [0,0,0,0,0,1,0,2,0,0,1,0,1,0,1,0,0,0,1,0,1,0,0,0,1,0,0] ], #  975
  [  1, [0,0,0,0,0,1,0,2,0,0,1,1,1,0,0,0,0,0,0,0,1,1,0,0,1,0,0] ], #  976
  [  1, [0,0,0,0,0,1,0,2,0,1,1,0,1,0,0,0,0,0,0,0,1,0,0,1,1,0,0] ], #  977
  [  1, [0,0,0,0,0,1,1,0,1,1,0,1,0,0,0,0,1,0,1,0,0,0,2,0,0,0,0] ], #  978
  [  1, [0,0,0,0,0,1,1,0,1,2,0,0,0,1,0,0,0,0,0,0,1,0,1,0,0,1,0] ], #  979
  [  1, [0,0,0,0,0,1,1,1,0,0,0,1,0,0,1,1,0,0,0,2,0,1,0,0,0,0,0] ], #  980
  [  1, [0,0,0,0,0,1,1,1,0,0,0,2,0,0,0,0,1,0,1,0,0,1,1,0,0,0,0] ], #  981
  [  1, [0,0,0,0,0,1,1,1,0,0,1,0,1,1,0,0,0,0,0,0,2,0,0,0,1,0,0] ], #  982
  [  1, [0,0,0,0,0,1,1,1,0,2,0,0,0,1,0,0,0,0,0,0,1,0,0,1,0,1,0] ], #  983
  [  1, [0,0,0,0,0,1,2,0,0,0,0,1,0,0,1,0,1,0,1,1,0,0,1,0,0,0,0] ], #  984
  [  1, [0,0,0,0,0,1,2,0,0,0,0,1,0,1,0,0,1,0,1,0,1,0,1,0,0,0,0] ], #  985
  [  1, [0,0,0,0,0,1,2,0,0,0,1,1,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0] ], #  986
  [  1, [0,0,0,0,0,2,0,1,0,0,0,1,0,0,0,1,1,0,1,1,0,1,0,0,0,0,0] ], #  987
  [  1, [0,0,0,0,0,2,0,1,0,0,1,1,0,0,0,1,0,0,0,1,0,1,0,0,1,0,0] ], #  988
  [  1, [0,0,0,0,0,2,0,1,0,1,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,1,0] ], #  989
  [  1, [0,0,0,0,0,2,1,0,0,1,0,0,0,1,0,0,1,0,1,0,1,0,0,0,0,1,0] ], #  990
  [  1, [0,0,0,0,0,2,1,0,0,1,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,1,0] ], #  991
  [  1, [0,0,0,0,0,2,1,0,0,1,1,0,0,1,0,0,0,0,0,0,1,0,0,0,1,1,0] ], #  992
  [  1, [0,0,0,0,1,0,0,0,2,0,1,0,0,1,0,1,0,0,1,0,1,1,0,0,0,0,0] ], #  993
  [  1, [0,0,0,0,1,0,0,0,2,0,1,0,1,0,0,1,0,0,0,1,1,1,0,0,0,0,0] ], #  994
  [  1, [0,0,0,0,1,0,0,0,2,1,1,0,0,0,0,1,0,0,0,0,1,1,1,0,0,0,0] ], #  995
  [  1, [0,0,0,0,1,0,0,1,1,0,0,2,1,0,0,0,0,0,0,1,0,1,0,0,1,0,0] ], #  996
  [  1, [0,0,0,0,1,0,0,1,1,0,1,1,0,0,0,1,0,0,0,0,1,2,0,0,0,0,0] ], #  997
  [  1, [0,0,0,0,1,0,1,0,1,0,0,2,1,0,0,0,0,0,0,1,0,0,1,0,1,0,0] ], #  998
  [  1, [0,0,0,0,1,0,1,0,1,0,1,0,0,1,0,0,0,1,2,0,0,0,0,1,0,0,0] ], #  999
  [  1, [0,0,0,0,1,0,1,0,1,0,2,0,0,0,0,1,0,0,0,0,1,1,0,1,0,0,0] ], # 1000
  [  1, [0,0,0,0,1,0,1,0,1,1,0,0,1,0,1,0,0,0,0,2,0,0,0,0,0,0,1] ], # 1001
  [  1, [0,0,0,0,1,0,1,1,0,0,1,0,0,0,1,0,0,1,2,0,0,0,0,1,0,0,0] ], # 1002
  [  1, [0,0,0,0,1,0,1,1,0,1,0,0,0,0,2,0,0,0,1,1,0,0,0,0,0,0,1] ], # 1003
  [  1, [0,0,0,0,1,0,2,0,0,1,0,0,0,1,1,0,0,0,0,1,1,0,0,0,0,0,1] ], # 1004
  [  1, [0,0,0,0,1,0,2,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,1,0,0,0,1] ], # 1005
  [  1, [0,0,0,0,1,0,2,0,0,1,1,0,0,0,1,0,0,0,0,1,0,0,0,1,0,0,1] ], # 1006
  [  1, [0,0,0,0,1,1,0,0,1,0,1,1,1,0,0,0,0,0,0,1,0,0,0,0,2,0,0] ], # 1007
  [  1, [0,0,0,0,1,1,0,0,1,0,2,0,0,0,0,1,0,0,0,0,1,1,0,0,1,0,0] ], # 1008
  [  1, [0,0,0,0,1,1,0,1,0,0,0,1,0,0,0,2,0,0,0,1,1,1,0,0,0,0,0] ], # 1009
  [  1, [0,0,0,0,1,1,0,1,0,0,1,0,1,0,0,1,0,0,0,0,2,0,0,0,1,0,0] ], # 1010
  [  1, [0,0,0,0,1,1,1,0,0,0,0,2,0,0,0,0,1,0,1,0,0,0,1,0,1,0,0] ], # 1011
  [  1, [0,0,0,0,1,1,1,0,0,0,1,0,0,0,0,0,1,1,2,0,0,0,0,1,0,0,0] ], # 1012
  [  1, [0,0,0,0,1,1,1,0,0,1,0,0,0,0,1,1,0,0,0,2,0,0,0,0,0,0,1] ], # 1013
  [  1, [0,0,0,0,1,1,1,0,0,2,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,1,1] ], # 1014
  [  1, [0,0,0,0,2,0,0,0,1,0,0,1,1,0,0,0,0,1,1,1,0,0,0,0,1,0,0] ], # 1015
  [  1, [0,0,0,0,2,0,0,0,1,0,0,1,1,0,0,1,0,0,0,1,1,0,0,0,1,0,0] ], # 1016
  [  1, [0,0,0,0,2,0,0,0,1,1,0,1,1,0,0,0,0,0,0,1,0,0,0,0,1,0,1] ], # 1017
  [  1, [0,0,0,0,2,0,1,0,0,0,1,0,0,0,0,1,0,1,1,0,1,0,0,1,0,0,0] ], # 1018
  [  1, [0,0,0,0,2,0,1,0,0,0,1,1,0,0,0,0,0,1,1,0,0,0,0,1,1,0,0] ], # 1019
  [  1, [0,0,0,0,2,0,1,0,0,1,1,0,0,0,0,0,0,1,1,0,0,0,0,1,0,0,1] ], # 1020
  [  1, [0,0,0,1,0,0,0,0,2,0,0,1,1,1,0,0,0,0,1,1,0,0,0,0,0,1,0] ], # 1021
  [  1, [0,0,0,1,0,0,0,0,2,0,1,1,0,1,0,0,0,0,1,0,0,1,0,0,0,1,0] ], # 1022
  [  1, [0,0,0,1,0,0,0,0,2,1,0,1,0,1,0,0,0,0,1,0,0,0,1,0,0,1,0] ], # 1023
  [  1, [0,0,0,1,0,0,0,1,1,0,0,1,0,1,1,0,0,0,2,0,0,0,0,0,0,1,0] ], # 1024
  [  1, [0,0,0,1,0,0,0,1,1,0,2,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,1] ], # 1025
  [  1, [0,0,0,1,0,0,0,1,1,1,0,0,1,0,0,0,1,0,0,0,2,0,1,0,0,0,0] ], # 1026
  [  1, [0,0,0,1,0,0,0,1,1,2,0,0,0,0,0,0,0,1,0,1,0,0,1,1,0,0,0] ], # 1027
  [  1, [0,0,0,1,0,0,0,2,0,1,0,0,0,0,1,0,0,1,1,1,0,0,0,1,0,0,0] ], # 1028
  [  1, [0,0,0,1,0,0,0,2,0,1,0,0,1,0,0,0,0,1,0,1,1,0,0,1,0,0,0] ], # 1029
  [  1, [0,0,0,1,0,0,0,2,0,1,0,1,0,0,0,0,0,1,0,1,0,1,0,1,0,0,0] ], # 1030
  [  1, [0,0,0,1,0,0,1,0,1,0,0,1,0,2,0,0,0,0,1,0,1,0,0,0,0,1,0] ], # 1031
  [  1, [0,0,0,1,0,0,1,0,1,1,0,0,0,1,0,0,1,0,0,0,2,0,1,0,0,0,0] ], # 1032
  [  1, [0,0,0,1,0,0,1,1,0,0,2,0,0,0,1,0,0,0,1,0,0,0,0,1,0,0,1] ], # 1033
  [  1, [0,0,0,1,0,0,1,1,0,1,1,0,0,0,0,0,0,1,0,1,0,0,0,2,0,0,0] ], # 1034
  [  1, [0,0,0,1,0,1,0,0,1,0,0,1,0,1,0,0,1,0,2,0,0,0,0,0,0,1,0] ], # 1035
  [  1, [0,0,0,1,0,1,0,0,1,1,0,0,0,0,0,0,2,0,1,0,1,0,1,0,0,0,0] ], # 1036
  [  1, [0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,1,0,1,0,2,0,1,0,0,0,0,0] ], # 1037
  [  1, [0,0,0,1,0,1,0,1,0,0,1,0,1,0,0,0,1,0,0,0,2,0,0,0,1,0,0] ], # 1038
  [  1, [0,0,0,1,0,1,0,1,0,0,2,0,0,0,1,0,0,0,1,0,0,0,0,0,1,0,1] ], # 1039
  [  1, [0,0,0,1,0,1,0,1,0,2,0,0,0,0,0,0,0,1,0,1,0,0,0,1,0,1,0] ], # 1040
  [  1, [0,0,0,1,0,1,1,0,0,0,0,2,0,0,0,0,1,0,1,0,0,0,1,0,0,1,0] ], # 1041
  [  1, [0,0,0,1,0,1,1,0,0,1,0,1,0,1,0,0,0,0,0,0,1,0,0,0,0,2,0] ], # 1042
  [  1, [0,0,0,1,1,0,0,0,1,0,0,1,0,1,0,0,0,1,2,0,0,0,0,0,0,1,0] ], # 1043
  [  1, [0,0,0,1,1,0,0,0,1,0,0,2,1,0,0,0,0,0,0,1,0,0,0,0,1,1,0] ], # 1044
  [  1, [0,0,0,1,1,0,0,0,1,0,2,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,1] ], # 1045
  [  1, [0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,1,1,0,0,0,2,0,1,0,0,0,0] ], # 1046
  [  1, [0,0,0,1,1,0,0,1,0,1,1,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,2] ], # 1047
  [  1, [0,0,0,1,1,0,0,1,0,2,0,0,0,0,0,0,0,1,0,1,0,0,0,1,0,0,1] ], # 1048
  [  1, [0,0,0,1,1,0,1,0,0,0,1,0,0,0,0,0,0,2,1,1,0,0,0,1,0,0,0] ], # 1049
  [  1, [0,0,0,1,1,0,1,0,0,1,0,0,0,0,1,0,0,1,0,2,0,0,0,0,0,0,1] ], # 1050
  [  1, [0,0,0,2,0,0,0,0,1,1,0,0,0,0,0,0,1,1,0,1,1,0,1,0,0,0,0] ], # 1051
  [  1, [0,0,0,2,0,0,0,0,1,1,0,1,0,0,0,0,1,0,0,0,1,0,1,0,0,1,0] ], # 1052
  [  1, [0,0,0,2,0,0,0,0,1,1,1,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,1] ], # 1053
  [  1, [0,0,0,2,0,0,0,1,0,0,1,0,0,0,1,0,0,1,1,1,0,0,0,0,0,0,1] ], # 1054
  [  1, [0,0,0,2,0,0,0,1,0,0,1,0,0,0,1,0,1,0,1,0,1,0,0,0,0,0,1] ], # 1055
  [  1, [0,0,0,2,0,0,0,1,0,0,1,1,0,0,1,0,0,0,1,0,0,0,0,0,0,1,1] ], # 1056
  [  1, [0,0,1,0,0,0,0,1,1,0,0,0,0,1,1,1,0,0,2,0,0,0,1,0,0,0,0] ], # 1057
  [  1, [0,0,1,0,0,0,0,1,1,1,0,0,0,2,0,0,0,0,1,0,0,0,0,1,1,0,0] ], # 1058
  [  1, [0,0,1,0,0,0,0,2,0,0,0,0,1,0,1,1,0,0,1,0,1,0,1,0,0,0,0] ], # 1059
  [  1, [0,0,1,0,0,0,0,2,0,0,0,1,0,0,1,1,0,0,1,0,0,1,1,0,0,0,0] ], # 1060
  [  1, [0,0,1,0,0,0,0,2,0,1,0,0,0,0,1,1,0,0,1,0,0,0,1,1,0,0,0] ], # 1061
  [  1, [0,0,1,0,0,0,1,0,1,0,1,0,0,0,1,0,1,0,0,1,0,2,0,0,0,0,0] ], # 1062
  [  1, [0,0,1,0,0,0,1,0,1,0,2,0,1,0,0,0,0,0,0,0,0,1,0,1,0,1,0] ], # 1063
  [  1, [0,0,1,0,0,0,1,1,0,0,0,0,0,0,2,1,0,0,1,1,0,0,1,0,0,0,0] ], # 1064
  [  1, [0,0,1,0,0,0,1,1,0,0,0,1,0,0,1,0,1,0,0,1,0,2,0,0,0,0,0] ], # 1065
  [  1, [0,0,1,0,0,0,1,1,0,1,0,0,0,2,0,0,0,0,0,0,1,0,0,1,1,0,0] ], # 1066
  [  1, [0,0,1,0,0,0,1,1,0,1,1,0,1,0,0,0,0,0,0,0,0,0,0,2,0,1,0] ], # 1067
  [  1, [0,0,1,0,0,0,2,0,0,0,1,0,1,0,1,0,0,0,0,1,0,0,0,1,0,1,0] ], # 1068
  [  1, [0,0,1,0,0,0,2,0,0,0,1,0,1,1,0,0,0,0,0,0,1,0,0,1,0,1,0] ], # 1069
  [  1, [0,0,1,0,0,0,2,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,1,1,0,1,0] ], # 1070
  [  1, [0,0,1,0,0,1,0,1,0,0,0,0,0,0,1,1,1,0,2,0,0,0,1,0,0,0,0] ], # 1071
  [  1, [0,0,1,0,0,1,0,1,0,0,0,1,0,0,0,2,0,0,0,1,0,1,1,0,0,0,0] ], # 1072
  [  1, [0,0,1,0,0,1,0,1,0,0,1,0,2,0,0,0,0,0,0,0,1,0,0,0,1,1,0] ], # 1073
  [  1, [0,0,1,0,0,1,0,1,0,1,1,0,0,1,0,0,0,0,0,0,0,0,0,1,2,0,0] ], # 1074
  [  1, [0,0,1,0,0,1,1,0,0,0,0,0,0,0,1,0,2,0,1,1,0,1,0,0,0,0,0] ], # 1075
  [  1, [0,0,1,0,0,1,1,0,0,0,0,1,0,0,0,1,1,0,1,0,0,0,2,0,0,0,0] ], # 1076
  [  1, [0,0,1,0,0,1,1,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,1,1,1,0] ], # 1077
  [  1, [0,0,1,0,0,1,1,0,0,1,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,2,0] ], # 1078
  [  1, [0,0,1,0,1,0,0,0,1,0,0,0,2,0,0,0,0,1,1,1,0,0,0,0,0,1,0] ], # 1079
  [  1, [0,0,1,0,1,0,0,0,1,0,0,1,1,1,0,0,0,0,0,1,0,0,0,0,2,0,0] ], # 1080
  [  1, [0,0,1,0,1,0,0,0,1,0,1,0,0,0,0,1,1,0,0,0,1,2,0,0,0,0,0] ], # 1081
  [  1, [0,0,1,0,1,0,0,0,1,2,0,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1] ], # 1082
  [  1, [0,0,1,0,1,0,0,1,0,0,0,0,0,0,1,1,0,1,2,0,0,0,1,0,0,0,0] ], # 1083
  [  1, [0,0,1,0,1,0,0,1,0,0,0,0,2,0,0,0,0,1,1,0,1,0,0,0,0,1,0] ], # 1084
  [  1, [0,0,1,0,1,0,0,1,0,1,0,1,0,1,0,0,0,0,0,0,0,0,0,1,2,0,0] ], # 1085
  [  1, [0,0,1,0,1,0,0,1,0,2,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,1] ], # 1086
  [  1, [0,0,1,0,1,1,0,0,0,1,0,0,1,0,0,0,0,1,1,0,0,0,0,0,0,2,0] ], # 1087
  [  1, [0,0,1,0,1,1,0,0,0,2,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,1,1] ], # 1088
  [  1, [0,0,1,0,2,0,0,0,0,1,0,0,0,0,0,0,1,1,1,0,0,1,0,0,0,0,1] ], # 1089
  [  1, [0,0,1,0,2,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1,1,0,0,0,0,1] ], # 1090
  [  1, [0,0,1,0,2,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,0,1,0,1] ], # 1091
  [  1, [0,0,1,1,0,0,0,0,1,0,0,0,1,1,0,0,0,1,0,2,0,0,0,0,1,0,0] ], # 1092
  [  1, [0,0,1,1,0,0,0,0,1,0,0,1,0,2,0,0,0,0,1,0,0,0,0,0,1,1,0] ], # 1093
  [  1, [0,0,1,1,0,0,0,0,1,1,0,0,0,0,0,0,2,0,0,0,1,1,1,0,0,0,0] ], # 1094
  [  1, [0,0,1,1,0,0,0,0,1,1,1,0,0,0,0,1,0,0,0,0,0,0,2,0,0,0,1] ], # 1095
  [  1, [0,0,1,1,0,0,1,0,0,0,0,0,0,0,1,0,2,0,0,1,1,1,0,0,0,0,0] ], # 1096
  [  1, [0,0,1,1,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,2,0,0,0,0,1,0,0] ], # 1097
  [  1, [0,0,1,1,0,0,1,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,2,0,0,0,1] ], # 1098
  [  1, [0,0,1,1,0,0,1,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,1,0,1,1] ], # 1099
  [  1, [0,0,1,1,0,1,0,0,0,0,0,0,0,1,0,1,0,1,0,2,0,0,0,0,1,0,0] ], # 1100
  [  1, [0,0,1,1,0,1,0,0,0,0,1,0,0,0,0,2,0,0,0,1,0,0,1,0,0,0,1] ], # 1101
  [  1, [0,0,1,1,1,0,0,0,0,0,0,0,0,1,0,0,0,2,1,1,0,0,0,0,1,0,0] ], # 1102
  [  1, [0,0,1,1,1,0,0,0,0,0,0,1,1,0,0,0,0,1,1,0,0,0,0,0,0,2,0] ], # 1103
  [  1, [0,0,1,1,1,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,1,0,1,0,0,0,1] ], # 1104
  [  1, [0,0,1,1,1,0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,2] ], # 1105
  [  1, [0,0,1,2,0,0,0,0,0,0,0,0,0,1,0,0,1,1,0,1,1,0,0,0,1,0,0] ], # 1106
  [  1, [0,0,1,2,0,0,0,0,0,0,0,1,0,1,0,0,0,1,0,1,0,0,0,0,1,1,0] ], # 1107
  [  1, [0,0,1,2,0,0,0,0,0,0,1,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,1] ], # 1108
  [  1, [0,0,2,0,0,0,0,1,0,1,0,0,0,1,0,0,1,0,0,0,0,1,0,1,1,0,0] ], # 1109
  [  1, [0,0,2,0,0,0,0,1,0,1,0,0,0,1,0,1,0,0,0,0,0,0,1,1,1,0,0] ], # 1110
  [  1, [0,0,2,0,0,0,0,1,0,1,0,0,1,1,0,0,0,0,0,0,0,0,0,1,1,1,0] ], # 1111
  [  1, [0,0,2,0,0,0,1,0,0,0,0,0,0,0,1,1,1,0,0,1,0,1,1,0,0,0,0] ], # 1112
  [  1, [0,0,2,0,0,0,1,0,0,0,0,0,0,1,1,0,1,0,0,1,0,1,0,0,1,0,0] ], # 1113
  [  1, [0,0,2,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0,0,1,0,1,0,0,0,1,0] ], # 1114
  [  1, [0,0,2,0,1,0,0,0,0,0,0,0,1,0,0,0,1,1,1,0,0,1,0,0,0,1,0] ], # 1115
  [  1, [0,0,2,0,1,0,0,0,0,0,0,0,1,0,0,1,0,1,1,0,0,0,1,0,0,1,0] ], # 1116
  [  1, [0,0,2,0,1,0,0,0,0,0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,1,1,0] ], # 1117
  [  1, [0,0,2,1,0,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,1,1,0,0,0,1] ], # 1118
  [  1, [0,0,2,1,0,0,0,0,0,0,1,0,0,1,0,1,0,0,0,0,0,0,1,0,1,0,1] ], # 1119
  [  1, [0,0,2,1,0,0,0,0,0,0,1,0,1,0,0,1,0,0,0,0,0,0,1,0,0,1,1] ], # 1120
  [  1, [0,1,0,0,0,0,0,0,2,1,0,0,0,1,1,0,0,0,1,0,0,0,1,0,1,0,0] ], # 1121
  [  1, [0,1,0,0,0,0,0,0,2,1,0,0,1,0,1,0,0,0,0,1,0,0,1,0,1,0,0] ], # 1122
  [  1, [0,1,0,0,0,0,0,0,2,1,1,0,0,0,1,0,0,0,0,0,0,1,1,0,1,0,0] ], # 1123
  [  1, [0,1,0,0,0,0,0,1,1,1,0,0,0,1,0,1,0,0,1,0,0,0,0,2,0,0,0] ], # 1124
  [  1, [0,1,0,0,0,0,0,1,1,2,0,0,0,0,1,0,0,0,0,0,0,0,1,1,1,0,0] ], # 1125
  [  1, [0,1,0,0,0,0,1,0,1,0,0,0,0,2,0,0,0,1,1,0,1,1,0,0,0,0,0] ], # 1126
  [  1, [0,1,0,0,0,0,1,0,1,0,0,1,2,0,0,0,0,0,0,1,0,0,1,0,0,0,1] ], # 1127
  [  1, [0,1,0,0,0,0,1,0,1,0,1,0,0,1,0,1,0,0,1,0,0,0,0,2,0,0,0] ], # 1128
  [  1, [0,1,0,0,0,0,1,0,1,1,0,1,0,0,1,0,0,0,0,0,0,0,2,0,1,0,0] ], # 1129
  [  1, [0,1,0,0,0,0,1,1,0,0,0,0,1,1,0,0,0,1,0,0,2,1,0,0,0,0,0] ], # 1130
  [  1, [0,1,0,0,0,0,1,1,0,0,0,1,2,0,0,0,0,0,0,0,1,0,1,0,0,0,1] ], # 1131
  [  1, [0,1,0,0,0,0,2,0,0,0,0,0,0,1,1,0,0,1,0,1,1,1,0,0,0,0,0] ], # 1132
  [  1, [0,1,0,0,0,0,2,0,0,0,0,1,0,1,0,0,0,1,0,0,1,1,1,0,0,0,0] ], # 1133
  [  1, [0,1,0,0,0,0,2,0,0,0,1,0,0,1,0,0,0,1,0,0,1,1,0,1,0,0,0] ], # 1134
  [  1, [0,1,0,0,0,1,0,0,1,0,0,0,0,1,0,2,0,0,1,1,0,0,0,1,0,0,0] ], # 1135
  [  1, [0,1,0,0,0,1,0,0,1,0,0,0,1,1,0,0,1,0,2,0,0,0,0,0,0,0,1] ], # 1136
  [  1, [0,1,0,0,0,1,0,0,1,1,1,0,0,0,0,0,0,1,0,0,0,2,0,0,0,1,0] ], # 1137
  [  1, [0,1,0,0,0,1,0,0,1,2,0,0,0,0,1,0,0,0,0,0,0,0,1,0,1,1,0] ], # 1138
  [  1, [0,1,0,0,0,1,0,1,0,0,0,0,1,0,1,0,1,0,2,0,0,0,0,0,0,0,1] ], # 1139
  [  1, [0,1,0,0,0,1,0,1,0,0,0,1,0,0,0,2,0,0,0,1,0,1,0,1,0,0,0] ], # 1140
  [  1, [0,1,0,0,0,1,0,1,0,0,1,0,2,0,0,0,0,0,0,0,1,0,0,0,1,0,1] ], # 1141
  [  1, [0,1,0,0,0,1,0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,2,0,0,0,1,0] ], # 1142
  [  1, [0,1,0,0,0,2,0,0,0,0,0,0,1,0,0,1,1,0,1,1,0,0,0,0,0,0,1] ], # 1143
  [  1, [0,1,0,0,0,2,0,0,0,0,1,0,1,0,0,0,1,0,1,0,0,0,0,0,1,0,1] ], # 1144
  [  1, [0,1,0,0,0,2,0,0,0,1,0,0,1,0,0,0,1,0,1,0,0,0,0,0,0,1,1] ], # 1145
  [  1, [0,1,0,0,1,0,0,0,1,0,0,0,0,1,0,2,0,0,1,0,1,0,0,1,0,0,0] ], # 1146
  [  1, [0,1,0,0,1,0,0,0,1,0,0,1,1,0,1,0,0,0,0,1,0,0,0,0,2,0,0] ], # 1147
  [  1, [0,1,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,1,0,0,1,2,0,0,0,0,0] ], # 1148
  [  1, [0,1,0,0,1,0,0,0,1,2,0,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0,1] ], # 1149
  [  1, [0,1,0,0,1,0,1,0,0,0,0,0,0,1,0,1,0,1,0,0,2,1,0,0,0,0,0] ], # 1150
  [  1, [0,1,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,2,1,0,0,1,0,1,0,0,0] ], # 1151
  [  1, [0,1,0,0,1,0,1,0,0,1,0,0,0,0,2,0,0,0,0,1,0,0,0,0,1,0,1] ], # 1152
  [  1, [0,1,0,0,1,0,1,0,0,1,0,1,1,0,0,0,0,0,0,0,0,0,1,0,0,0,2] ], # 1153
  [  1, [0,1,0,0,1,1,0,0,0,0,0,0,1,0,0,0,1,1,2,0,0,0,0,0,0,0,1] ], # 1154
  [  1, [0,1,0,0,1,1,0,0,0,1,0,0,0,0,0,0,0,2,1,0,0,1,0,0,0,1,0] ], # 1155
  [  1, [0,1,0,1,0,0,0,1,0,0,0,0,0,0,2,0,1,0,1,0,1,0,0,0,1,0,0] ], # 1156
  [  1, [0,1,0,1,0,0,0,1,0,0,0,2,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0] ], # 1157
  [  1, [0,1,0,1,0,0,0,1,0,0,1,0,1,0,1,0,0,0,1,0,0,0,0,0,0,0,2] ], # 1158
  [  1, [0,1,0,1,0,0,0,1,0,1,0,0,0,0,0,1,0,1,0,1,0,0,0,2,0,0,0] ], # 1159
  [  1, [0,1,0,1,0,0,1,0,0,0,0,0,0,0,2,0,1,0,0,1,1,0,0,0,1,0,0] ], # 1160
  [  1, [0,1,0,1,0,0,1,0,0,0,0,0,0,1,0,0,1,1,0,0,2,1,0,0,0,0,0] ], # 1161
  [  1, [0,1,0,1,0,0,1,0,0,0,0,2,0,0,0,1,0,0,0,0,0,0,1,1,0,1,0] ], # 1162
  [  1, [0,1,0,1,0,0,1,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,1,0,0,0,2] ], # 1163
  [  1, [0,1,0,1,0,1,0,0,0,0,0,0,1,0,0,0,2,0,1,0,1,0,0,0,0,0,1] ], # 1164
  [  1, [0,1,0,1,0,1,0,0,0,0,1,0,0,0,1,0,1,0,0,0,1,0,0,0,2,0,0] ], # 1165
  [  1, [0,1,0,1,0,1,0,0,0,1,0,0,0,0,0,0,0,2,0,1,0,1,0,0,0,1,0] ], # 1166
  [  1, [0,1,0,1,0,1,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,0,1,0,2,0] ], # 1167
  [  1, [0,1,0,1,1,0,0,0,0,0,0,1,0,0,1,0,1,0,0,0,1,0,0,0,2,0,0] ], # 1168
  [  1, [0,1,0,1,1,0,0,0,0,0,0,2,0,0,0,1,0,0,0,0,0,0,0,1,1,1,0] ], # 1169
  [  1, [0,1,0,2,0,0,0,0,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0,1,0,1,0] ], # 1170
  [  1, [0,1,0,2,0,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,1,0,0,1,0,1,0] ], # 1171
  [  1, [0,1,0,2,0,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,0,1,0,1,1] ], # 1172
  [  1, [0,1,1,0,0,0,0,0,1,0,0,0,0,1,0,2,0,0,1,0,0,0,1,1,0,0,0] ], # 1173
  [  1, [0,1,1,0,0,0,0,0,1,1,0,0,0,0,1,1,0,0,0,0,0,0,2,0,1,0,0] ], # 1174
  [  1, [0,1,1,0,0,0,0,1,0,0,0,0,0,0,2,1,0,0,1,0,0,0,1,0,1,0,0] ], # 1175
  [  1, [0,1,1,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,0,0,0,1,2,0,0] ], # 1176
  [  1, [0,1,1,0,0,0,1,0,0,0,0,0,0,0,1,0,1,1,0,1,0,2,0,0,0,0,0] ], # 1177
  [  1, [0,1,1,0,0,0,1,0,0,0,0,0,0,2,0,0,0,1,0,0,1,1,0,0,1,0,0] ], # 1178
  [  1, [0,1,1,0,0,0,1,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,1,0,0,1,1] ], # 1179
  [  1, [0,1,1,0,0,0,1,0,0,0,1,0,1,0,0,1,0,0,0,0,0,0,0,2,0,1,0] ], # 1180
  [  1, [0,1,1,0,0,1,0,0,0,0,0,0,1,0,0,0,2,0,1,0,0,1,0,0,0,0,1] ], # 1181
  [  1, [0,1,1,0,0,1,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,2,0,0,0,1,0] ], # 1182
  [  1, [0,1,1,0,1,0,0,0,0,0,0,0,2,0,0,0,0,1,1,0,0,0,0,0,0,1,1] ], # 1183
  [  1, [0,1,1,0,1,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,0,1,0,0,0,0,2] ], # 1184
  [  1, [0,1,1,1,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0,1,0,1,0,0,1,0,0] ], # 1185
  [  1, [0,1,1,1,0,0,0,0,0,0,0,0,0,1,1,0,1,0,0,0,1,0,0,0,2,0,0] ], # 1186
  [  1, [0,1,1,1,0,0,0,0,0,0,0,1,1,0,0,1,0,0,0,0,0,0,0,1,0,2,0] ], # 1187
  [  1, [0,1,1,1,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,0,0,1,1,0,0,1] ], # 1188
  [  1, [0,2,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,1,1,0,0,1,0,1,0,0,0] ], # 1189
  [  1, [0,2,0,0,0,0,0,0,1,0,0,0,0,1,1,1,0,0,1,0,0,0,0,1,1,0,0] ], # 1190
  [  1, [0,2,0,0,0,0,0,0,1,0,0,0,1,1,0,1,0,0,1,0,0,0,0,1,0,0,1] ], # 1191
  [  1, [0,2,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,1,0,0,0,1,1,0,0,0,1] ], # 1192
  [  1, [0,2,0,0,0,0,1,0,0,0,0,1,1,0,0,1,0,0,0,0,0,0,1,1,0,0,1] ], # 1193
  [  1, [0,2,0,0,0,0,1,0,0,0,0,1,1,0,1,0,0,0,0,0,0,0,1,0,1,0,1] ], # 1194
  [  1, [0,2,0,0,0,1,0,0,0,1,0,0,0,0,0,1,0,1,0,0,0,1,0,1,0,1,0] ], # 1195
  [  1, [0,2,0,0,0,1,0,0,0,1,0,0,0,0,1,0,0,1,0,0,0,1,0,0,1,1,0] ], # 1196
  [  1, [0,2,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,1,0,0,0,1,0,0,0,1,1] ], # 1197
  [  1, [0,2,0,1,0,0,0,0,0,0,0,0,0,0,1,0,1,1,0,0,1,1,0,0,1,0,0] ], # 1198
  [  1, [0,2,0,1,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,1,0,0,1,1,0,0] ], # 1199
  [  1, [0,2,0,1,0,0,0,0,0,0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,1,0,1] ], # 1200
  [  1, [1,0,0,0,0,0,0,0,2,0,0,0,1,1,0,0,1,0,1,1,0,0,0,1,0,0,0] ], # 1201
  [  1, [1,0,0,0,0,0,0,0,2,0,1,0,1,0,0,0,1,0,0,1,0,1,0,1,0,0,0] ], # 1202
  [  1, [1,0,0,0,0,0,0,0,2,1,0,0,1,0,0,0,1,0,0,1,0,0,1,1,0,0,0] ], # 1203
  [  1, [1,0,0,0,0,0,0,1,1,0,0,0,2,0,0,0,1,0,0,1,1,0,0,1,0,0,0] ], # 1204
  [  1, [1,0,0,0,0,0,0,1,1,0,1,0,0,0,2,0,0,0,1,0,0,1,0,0,0,1,0] ], # 1205
  [  1, [1,0,0,0,0,0,0,1,1,0,1,1,0,1,0,0,0,0,0,0,0,2,0,0,0,0,1] ], # 1206
  [  1, [1,0,0,0,0,0,0,1,1,1,0,0,1,0,0,0,0,1,0,0,1,0,2,0,0,0,0] ], # 1207
  [  1, [1,0,0,0,0,0,0,2,0,0,0,1,0,1,1,0,0,0,1,0,0,1,0,0,0,0,1] ], # 1208
  [  1, [1,0,0,0,0,0,0,2,0,0,0,1,1,1,0,0,0,0,0,0,1,1,0,0,0,0,1] ], # 1209
  [  1, [1,0,0,0,0,0,0,2,0,1,0,1,0,1,0,0,0,0,0,0,0,1,0,1,0,0,1] ], # 1210
  [  1, [1,0,0,0,0,0,1,0,1,0,0,0,1,0,1,0,1,0,0,2,0,0,0,1,0,0,0] ], # 1211
  [  1, [1,0,0,0,0,0,1,0,1,0,1,0,0,0,2,0,0,0,0,1,0,1,0,0,0,1,0] ], # 1212
  [  1, [1,0,0,0,0,0,1,1,0,0,0,1,1,0,0,0,0,1,0,0,1,0,2,0,0,0,0] ], # 1213
  [  1, [1,0,0,0,0,0,1,1,0,0,0,2,0,1,0,0,0,0,0,0,0,1,1,0,0,0,1] ], # 1214
  [  1, [1,0,0,0,0,1,0,0,1,0,0,0,0,2,0,1,0,0,1,1,0,0,0,0,0,0,1] ], # 1215
  [  1, [1,0,0,0,0,1,0,0,1,0,0,0,1,0,0,1,1,0,0,2,0,0,0,1,0,0,0] ], # 1216
  [  1, [1,0,0,0,0,1,0,0,1,0,2,0,0,0,0,0,0,1,0,0,0,1,1,0,1,0,0] ], # 1217
  [  1, [1,0,0,0,0,1,0,0,1,1,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,2,0] ], # 1218
  [  1, [1,0,0,0,0,1,1,0,0,0,0,0,0,2,0,1,0,0,0,1,1,0,0,0,0,0,1] ], # 1219
  [  1, [1,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,1,1,1,0,0,0,2,0,0,0,0] ], # 1220
  [  1, [1,0,0,0,0,1,1,0,0,0,2,0,0,0,0,0,0,1,0,0,0,0,1,1,1,0,0] ], # 1221
  [  1, [1,0,0,0,0,1,1,0,0,1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,2,0] ], # 1222
  [  1, [1,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,1,1,1,0,0,0,1,0,1,0,0] ], # 1223
  [  1, [1,0,0,0,0,2,0,0,0,0,1,0,0,0,0,1,0,1,0,1,0,0,1,0,1,0,0] ], # 1224
  [  1, [1,0,0,0,0,2,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,1,0,1,1,0] ], # 1225
  [  1, [1,0,0,0,1,0,0,1,0,0,0,0,1,0,0,0,0,2,1,0,1,0,1,0,0,0,0] ], # 1226
  [  1, [1,0,0,0,1,0,0,1,0,0,0,0,1,0,1,1,0,0,0,0,2,0,0,0,0,1,0] ], # 1227
  [  1, [1,0,0,0,1,0,0,1,0,0,0,2,0,1,0,0,0,0,0,0,0,1,0,0,1,0,1] ], # 1228
  [  1, [1,0,0,0,1,0,0,1,0,1,0,1,0,0,0,0,1,0,0,0,0,0,0,2,1,0,0] ], # 1229
  [  1, [1,0,0,0,1,0,1,0,0,0,0,0,0,1,1,1,0,0,0,0,2,0,0,0,0,1,0] ], # 1230
  [  1, [1,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,2,1,0,0,0,1,1,0,0,0] ], # 1231
  [  1, [1,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0,0,2,1,0,0] ], # 1232
  [  1, [1,0,0,0,1,0,1,0,0,1,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,1,1] ], # 1233
  [  1, [1,0,0,0,1,1,0,0,0,0,0,0,0,0,1,2,0,0,0,1,1,0,0,0,0,1,0] ], # 1234
  [  1, [1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,2,0,1,0,0,0,0,1,1,0,0] ], # 1235
  [  1, [1,0,0,0,1,1,0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,1,0,2,0,0] ], # 1236
  [  1, [1,0,0,0,1,1,0,0,0,1,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,2] ], # 1237
  [  1, [1,0,0,0,2,0,0,0,0,0,0,0,0,0,1,1,0,1,1,0,1,0,0,0,0,1,0] ], # 1238
  [  1, [1,0,0,0,2,0,0,0,0,0,0,1,0,0,1,1,0,0,0,0,1,0,0,0,1,1,0] ], # 1239
  [  1, [1,0,0,0,2,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,1,1] ], # 1240
  [  1, [1,0,0,1,0,0,0,0,1,0,0,0,1,0,0,0,1,1,0,2,0,0,0,1,0,0,0] ], # 1241
  [  1, [1,0,0,1,0,0,0,0,1,0,0,1,0,2,0,0,0,0,1,0,0,0,0,0,0,1,1] ], # 1242
  [  1, [1,0,0,1,0,0,0,0,1,0,1,1,0,0,1,0,0,0,0,0,0,1,0,0,0,2,0] ], # 1243
  [  1, [1,0,0,1,0,0,0,0,1,1,0,0,0,0,0,0,2,0,0,0,1,0,1,1,0,0,0] ], # 1244
  [  1, [1,0,0,1,0,0,0,1,0,0,0,0,1,0,0,0,0,2,0,1,1,0,1,0,0,0,0] ], # 1245
  [  1, [1,0,0,1,0,0,0,1,0,0,0,2,0,1,0,0,0,0,0,0,0,1,0,0,0,1,1] ], # 1246
  [  1, [1,0,0,1,0,0,0,1,0,0,1,0,0,1,1,0,0,0,1,0,0,0,0,0,0,0,2] ], # 1247
  [  1, [1,0,0,1,0,0,0,1,0,1,0,0,0,0,0,0,1,1,0,1,0,0,0,2,0,0,0] ], # 1248
  [  1, [1,0,0,1,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,2] ], # 1249
  [  1, [1,0,0,1,0,1,0,0,0,0,2,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,1] ], # 1250
  [  1, [1,0,0,1,1,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,2,0,0,0,0,1,0] ], # 1251
  [  1, [1,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,1,0,0,1,1,0,0] ], # 1252
  [  1, [1,0,1,0,0,0,0,0,1,0,0,0,2,0,0,0,1,0,0,1,0,0,0,1,0,1,0] ], # 1253
  [  1, [1,0,1,0,0,0,0,0,1,0,1,0,1,0,1,0,0,0,0,0,0,1,0,0,0,2,0] ], # 1254
  [  1, [1,0,1,0,0,0,0,1,0,0,0,0,0,0,2,1,0,0,1,0,0,0,1,0,0,1,0] ], # 1255
  [  1, [1,0,1,0,0,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,1,0,2,0,0,0,0] ], # 1256
  [  1, [1,0,1,0,0,0,0,1,0,0,0,1,0,1,0,0,1,0,0,0,0,2,0,0,0,0,1] ], # 1257
  [  1, [1,0,1,0,0,0,0,1,0,1,0,0,0,2,0,0,0,0,0,0,0,0,0,1,1,0,1] ], # 1258
  [  1, [1,0,1,0,0,0,1,0,0,0,0,0,0,0,1,0,2,0,0,1,0,1,0,1,0,0,0] ], # 1259
  [  1, [1,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,2,0,1,0] ], # 1260
  [  1, [1,0,1,0,0,1,0,0,0,0,0,0,0,2,0,1,0,0,0,1,0,0,0,0,1,0,1] ], # 1261
  [  1, [1,0,1,0,0,1,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,0,1,0,2,0,0] ], # 1262
  [  1, [1,0,1,0,1,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,1,0,1,0,0,1,0] ], # 1263
  [  1, [1,0,1,0,1,0,0,0,0,0,0,0,1,0,1,0,0,1,1,0,0,0,0,0,0,2,0] ], # 1264
  [  1, [1,0,1,0,1,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,1,0,1,1,0,0] ], # 1265
  [  1, [1,0,1,0,1,0,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,1,0,0,0,0,2] ], # 1266
  [  1, [1,0,1,1,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0,1,0,0,1,0,1,0,0] ], # 1267
  [  1, [1,0,1,1,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,2,0,0,0,1] ], # 1268
  [  1, [1,1,0,0,0,0,0,0,1,0,0,0,0,1,0,1,1,0,1,0,0,0,0,2,0,0,0] ], # 1269
  [  1, [1,1,0,0,0,0,0,0,1,0,0,0,2,0,0,0,1,0,0,1,0,0,0,1,0,0,1] ], # 1270
  [  1, [1,1,0,0,0,0,0,0,1,0,1,0,0,0,2,0,0,0,0,0,0,1,0,0,1,1,0] ], # 1271
  [  1, [1,1,0,0,0,0,0,0,1,1,0,0,0,0,1,0,0,1,0,0,0,0,2,0,1,0,0] ], # 1272
  [  1, [1,1,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,2,0,0,1,1,1,0,0,0,0] ], # 1273
  [  1, [1,1,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,1,0,0,0,2,0,0,0,0,1] ], # 1274
  [  1, [1,1,0,0,0,0,1,0,0,0,0,0,0,2,0,0,0,1,0,0,1,1,0,0,0,0,1] ], # 1275
  [  1, [1,1,0,0,0,0,1,0,0,0,0,1,1,1,0,0,0,0,0,0,0,0,1,0,0,0,2] ], # 1276
  [  1, [1,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,2,0,1,0,0,0,0,1,0,0,1] ], # 1277
  [  1, [1,1,0,0,0,1,0,0,0,0,0,0,1,1,0,1,0,0,0,1,0,0,0,0,0,0,2] ], # 1278
  [  1, [1,1,0,0,0,1,0,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,1,0,2,0,0] ], # 1279
  [  1, [1,1,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,2,0,0,0,1,1,0,0,1,0] ], # 1280
  [  1, [1,1,0,0,1,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,1,0,0,1,0,1,0] ], # 1281
  [  1, [1,1,0,0,1,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,0,2,1,0,0] ], # 1282
  [  1, [1,1,0,1,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,1,0,0,0,1,1,0] ], # 1283
  [  1, [1,1,0,1,0,0,0,0,0,0,0,1,0,0,1,1,0,0,0,0,0,0,0,1,0,2,0] ], # 1284
  [  1, [2,0,0,0,0,0,0,0,1,0,1,0,0,0,1,0,0,1,0,0,0,1,1,0,0,1,0] ], # 1285
  [  1, [2,0,0,0,0,0,0,0,1,0,1,0,0,0,1,0,1,0,0,0,0,1,0,1,0,1,0] ], # 1286
  [  1, [2,0,0,0,0,0,0,0,1,0,1,0,0,1,1,0,0,0,0,0,0,1,0,0,0,1,1] ], # 1287
  [  1, [2,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,1,1,0,0,1,0,1,1,0,0,0] ], # 1288
  [  1, [2,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,1,0,0,1,0,1,0,0,1,0] ], # 1289
  [  1, [2,0,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1,0,0,1,0,1,0,0,0,1] ], # 1290
  [  1, [2,0,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0,1,0,1,0,0,1,0,0,0,1] ], # 1291
  [  1, [2,0,0,0,0,1,0,0,0,0,0,0,0,1,0,1,1,0,0,1,0,0,0,1,0,0,1] ], # 1292
  [  1, [2,0,0,0,0,1,0,0,0,0,0,0,0,1,1,1,0,0,0,1,0,0,0,0,0,1,1] ], # 1293
  [  1, [2,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,1,1,1,0,0] ], # 1294
  [  1, [2,0,0,0,1,0,0,0,0,0,0,1,0,0,1,0,1,0,0,0,0,0,0,1,1,1,0] ], # 1295
  [  1, [2,0,0,0,1,0,0,0,0,0,0,1,0,1,0,0,1,0,0,0,0,0,0,1,1,0,1] ], # 1296
  [ -1, [0,0,0,0,0,1,0,1,1,0,0,1,1,0,0,1,0,0,1,1,0,0,1,0,0,0,0] ], # 1297
  [ -1, [0,0,0,0,0,1,0,1,1,0,1,0,0,1,0,1,0,0,1,0,1,1,0,0,0,0,0] ], # 1298
  [ -1, [0,0,0,0,0,1,0,1,1,1,0,0,1,1,0,0,0,0,0,1,1,0,0,0,1,0,0] ], # 1299
  [ -1, [0,0,0,0,0,1,0,1,1,1,1,0,0,0,0,1,0,0,0,0,1,1,1,0,0,0,0] ], # 1300
  [ -1, [0,0,0,0,0,1,1,0,1,0,0,1,1,1,0,0,0,0,1,1,0,0,0,0,0,1,0] ], # 1301
  [ -1, [0,0,0,0,0,1,1,0,1,0,1,1,0,1,0,0,0,0,1,0,0,1,0,0,0,1,0] ], # 1302
  [ -1, [0,0,0,0,0,1,1,0,1,1,0,1,0,0,0,0,1,0,0,1,0,1,1,0,0,0,0] ], # 1303
  [ -1, [0,0,0,0,0,1,1,0,1,1,1,0,1,0,0,0,0,0,0,0,1,0,1,0,0,1,0] ], # 1304
  [ -1, [0,0,0,0,0,1,1,1,0,0,0,1,0,1,0,1,0,0,1,0,1,0,1,0,0,0,0] ], # 1305
  [ -1, [0,0,0,0,0,1,1,1,0,0,0,1,1,1,0,0,0,0,0,1,1,0,0,0,1,0,0] ], # 1306
  [ -1, [0,0,0,0,0,1,1,1,0,0,1,0,0,0,1,1,0,0,0,1,1,1,0,0,0,0,0] ], # 1307
  [ -1, [0,0,0,0,0,1,1,1,0,0,1,0,1,0,1,0,0,0,1,0,1,0,0,0,0,1,0] ], # 1308
  [ -1, [0,0,0,0,0,1,1,1,0,0,1,0,1,1,0,0,0,0,1,0,1,0,0,0,0,0,1] ], # 1309
  [ -1, [0,0,0,0,0,1,1,1,0,0,1,1,0,0,0,0,0,1,1,0,0,1,1,0,0,0,0] ], # 1310
  [ -1, [0,0,0,0,0,1,1,1,0,0,1,1,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0] ], # 1311
  [ -1, [0,0,0,0,0,1,1,1,0,0,1,1,1,0,0,0,0,0,0,0,1,1,0,0,0,1,0] ], # 1312
  [ -1, [0,0,0,0,0,1,1,1,0,1,0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,0,1] ], # 1313
  [ -1, [0,0,0,0,0,1,1,1,0,1,0,1,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0] ], # 1314
  [ -1, [0,0,0,0,0,1,1,1,0,1,0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,1,0] ], # 1315
  [ -1, [0,0,0,0,0,1,1,1,0,1,1,0,0,0,0,0,0,1,0,1,0,1,0,1,0,0,0] ], # 1316
  [ -1, [0,0,0,0,1,0,0,1,1,0,1,0,1,0,1,0,0,0,1,0,1,0,0,0,1,0,0] ], # 1317
  [ -1, [0,0,0,0,1,0,0,1,1,0,1,1,0,0,0,1,0,0,1,0,0,1,0,1,0,0,0] ], # 1318
  [ -1, [0,0,0,0,1,0,0,1,1,1,0,1,0,0,1,0,0,0,0,1,0,1,0,0,1,0,0] ], # 1319
  [ -1, [0,0,0,0,1,0,0,1,1,1,1,0,1,0,0,0,0,0,0,0,1,0,0,1,1,0,0] ], # 1320
  [ -1, [0,0,0,0,1,0,1,0,1,0,0,1,1,1,0,0,0,0,1,0,1,0,0,0,0,1,0] ], # 1321
  [ -1, [0,0,0,0,1,0,1,0,1,0,1,0,1,0,0,0,0,1,0,1,1,1,0,0,0,0,0] ], # 1322
  [ -1, [0,0,0,0,1,0,1,0,1,0,1,0,1,0,1,0,0,0,1,1,0,0,0,0,0,0,1] ], # 1323
  [ -1, [0,0,0,0,1,0,1,0,1,0,1,1,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0] ], # 1324
  [ -1, [0,0,0,0,1,0,1,0,1,0,1,1,1,0,0,0,0,0,0,0,1,0,1,0,1,0,0] ], # 1325
  [ -1, [0,0,0,0,1,0,1,0,1,1,0,0,0,1,0,0,0,1,1,1,0,0,0,1,0,0,0] ], # 1326
  [ -1, [0,0,0,0,1,0,1,0,1,1,0,0,0,1,1,0,0,0,0,1,1,0,0,0,1,0,0] ], # 1327
  [ -1, [0,0,0,0,1,0,1,0,1,1,0,0,1,0,1,0,0,0,0,1,1,0,0,0,0,1,0] ], # 1328
  [ -1, [0,0,0,0,1,0,1,0,1,1,0,1,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0] ], # 1329
  [ -1, [0,0,0,0,1,0,1,0,1,1,1,0,0,0,0,0,0,1,0,0,1,1,1,0,0,0,0] ], # 1330
  [ -1, [0,0,0,0,1,0,1,0,1,1,1,0,0,0,0,0,1,0,0,0,1,1,0,1,0,0,0] ], # 1331
  [ -1, [0,0,0,0,1,0,1,0,1,1,1,0,0,0,1,0,0,0,0,1,0,0,0,1,1,0,0] ], # 1332
  [ -1, [0,0,0,0,1,0,1,1,0,0,0,1,1,0,1,0,0,0,1,1,0,0,0,0,0,0,1] ], # 1333
  [ -1, [0,0,0,0,1,0,1,1,0,0,1,0,0,0,1,0,0,1,1,0,1,1,0,0,0,0,0] ], # 1334
  [ -1, [0,0,0,0,1,0,1,1,0,1,0,0,1,0,0,0,0,1,0,1,1,0,0,1,0,0,0] ], # 1335
  [ -1, [0,0,0,0,1,0,1,1,0,1,0,1,0,0,0,0,0,1,0,1,0,1,0,1,0,0,0] ], # 1336
  [ -1, [0,0,0,0,1,1,0,0,1,0,0,1,0,0,0,1,1,0,1,1,0,1,0,0,0,0,0] ], # 1337
  [ -1, [0,0,0,0,1,1,0,0,1,0,1,1,1,0,0,0,0,0,1,0,0,0,0,0,1,1,0] ], # 1338
  [ -1, [0,0,0,0,1,1,0,0,1,1,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,1,0] ], # 1339
  [ -1, [0,0,0,0,1,1,0,0,1,1,1,0,0,0,0,0,1,0,0,0,1,1,0,0,1,0,0] ], # 1340
  [ -1, [0,0,0,0,1,1,0,1,0,0,0,1,1,0,0,0,0,1,1,1,0,0,0,0,1,0,0] ], # 1341
  [ -1, [0,0,0,0,1,1,0,1,0,0,1,0,1,0,0,1,0,0,1,0,1,0,0,0,0,0,1] ], # 1342
  [ -1, [0,0,0,0,1,1,0,1,0,1,0,0,0,0,0,1,0,1,0,1,1,1,0,0,0,0,0] ], # 1343
  [ -1, [0,0,0,0,1,1,0,1,0,1,0,1,1,0,0,0,0,0,0,1,0,0,0,0,1,0,1] ], # 1344
  [ -1, [0,0,0,0,1,1,1,0,0,0,0,1,0,0,0,1,1,0,0,1,1,1,0,0,0,0,0] ], # 1345
  [ -1, [0,0,0,0,1,1,1,0,0,0,1,0,0,0,0,0,1,1,1,0,1,1,0,0,0,0,0] ], # 1346
  [ -1, [0,0,0,0,1,1,1,0,0,0,1,0,0,0,0,1,0,1,1,0,1,0,1,0,0,0,0] ], # 1347
  [ -1, [0,0,0,0,1,1,1,0,0,0,1,0,0,0,1,1,0,0,1,1,0,0,0,0,0,0,1] ], # 1348
  [ -1, [0,0,0,0,1,1,1,0,0,0,1,1,1,0,0,0,0,0,0,1,0,0,0,0,1,0,1] ], # 1349
  [ -1, [0,0,0,0,1,1,1,0,0,1,0,0,0,0,0,0,1,1,1,1,0,0,0,1,0,0,0] ], # 1350
  [ -1, [0,0,0,0,1,1,1,0,0,1,0,0,0,0,1,0,1,0,1,0,1,0,0,0,0,1,0] ], # 1351
  [ -1, [0,0,0,0,1,1,1,0,0,1,0,1,0,0,0,0,1,0,0,0,1,0,1,0,1,0,0] ], # 1352
  [ -1, [0,0,0,0,1,1,1,0,0,1,0,1,0,1,0,0,0,0,1,0,0,0,0,0,0,1,1] ], # 1353
  [ -1, [0,0,0,0,1,1,1,0,0,1,1,0,0,0,0,0,0,1,1,0,0,0,1,0,0,0,1] ], # 1354
  [ -1, [0,0,0,0,1,1,1,0,0,1,1,0,0,0,1,0,0,0,0,0,1,0,0,0,1,1,0] ], # 1355
  [ -1, [0,0,0,0,1,1,1,0,0,1,1,0,1,0,0,0,0,0,0,0,1,0,0,0,0,1,1] ], # 1356
  [ -1, [0,0,0,1,0,0,0,1,1,0,0,1,0,1,1,0,0,0,1,1,0,0,0,0,1,0,0] ], # 1357
  [ -1, [0,0,0,1,0,0,0,1,1,0,0,1,1,0,0,0,1,0,1,0,1,0,1,0,0,0,0] ], # 1358
  [ -1, [0,0,0,1,0,0,0,1,1,0,0,1,1,1,0,0,0,0,1,1,0,0,0,0,0,0,1] ], # 1359
  [ -1, [0,0,0,1,0,0,0,1,1,0,1,0,1,0,1,0,0,0,0,1,1,0,0,0,1,0,0] ], # 1360
  [ -1, [0,0,0,1,0,0,0,1,1,0,1,1,0,0,0,1,0,0,0,0,1,1,1,0,0,0,0] ], # 1361
  [ -1, [0,0,0,1,0,0,0,1,1,1,0,0,0,0,1,0,1,0,1,1,0,0,0,1,0,0,0] ], # 1362
  [ -1, [0,0,0,1,0,0,0,1,1,1,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,1,0] ], # 1363
  [ -1, [0,0,0,1,0,0,0,1,1,1,0,1,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0] ], # 1364
  [ -1, [0,0,0,1,0,0,0,1,1,1,0,1,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0] ], # 1365
  [ -1, [0,0,0,1,0,0,0,1,1,1,0,1,0,1,0,0,0,0,1,0,0,0,1,0,0,0,1] ], # 1366
  [ -1, [0,0,0,1,0,0,0,1,1,1,1,0,0,0,0,0,0,1,1,0,0,0,1,1,0,0,0] ], # 1367
  [ -1, [0,0,0,1,0,0,0,1,1,1,1,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,1] ], # 1368
  [ -1, [0,0,0,1,0,0,1,0,1,0,0,1,0,0,1,0,1,0,1,1,0,0,1,0,0,0,0] ], # 1369
  [ -1, [0,0,0,1,0,0,1,0,1,0,1,0,0,1,1,0,0,0,1,0,1,0,0,0,0,1,0] ], # 1370
  [ -1, [0,0,0,1,0,0,1,0,1,0,1,1,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0] ], # 1371
  [ -1, [0,0,0,1,0,0,1,0,1,1,0,0,0,1,0,0,1,0,0,1,1,0,0,1,0,0,0] ], # 1372
  [ -1, [0,0,0,1,0,0,1,1,0,0,1,1,0,1,0,0,0,0,1,0,0,0,0,1,0,0,1] ], # 1373
  [ -1, [0,0,0,1,0,0,1,1,0,1,0,0,0,1,1,0,0,0,0,1,1,0,0,0,0,0,1] ], # 1374
  [ -1, [0,0,0,1,0,0,1,1,0,1,0,1,0,0,1,0,0,0,0,1,0,0,1,0,0,0,1] ], # 1375
  [ -1, [0,0,0,1,0,0,1,1,0,1,1,0,0,0,0,0,0,1,0,0,1,0,1,1,0,0,0] ], # 1376
  [ -1, [0,0,0,1,0,1,0,0,1,0,0,1,0,1,0,0,1,0,1,1,0,0,0,0,1,0,0] ], # 1377
  [ -1, [0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,1,0,1,0,1,0,1,0,0,0,0] ], # 1378
  [ -1, [0,0,0,1,0,1,0,0,1,1,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,1,0] ], # 1379
  [ -1, [0,0,0,1,0,1,0,0,1,1,1,0,0,1,0,0,0,0,0,0,1,0,0,0,1,1,0] ], # 1380
  [ -1, [0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,1,0,1,1,1,0,0,1,0,0,0,0] ], # 1381
  [ -1, [0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,1,1,0,1,1,0,0,0,1,0,0,0] ], # 1382
  [ -1, [0,0,0,1,0,1,0,1,0,0,0,1,1,0,0,0,1,0,0,1,1,0,0,0,1,0,0] ], # 1383
  [ -1, [0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,1,0,1,0,1,1,1,0,0,0,0,0] ], # 1384
  [ -1, [0,0,0,1,0,1,0,1,0,0,1,0,1,0,0,0,0,1,1,1,0,0,0,0,0,0,1] ], # 1385
  [ -1, [0,0,0,1,0,1,0,1,0,0,1,1,0,0,0,1,0,0,0,1,0,0,0,1,1,0,0] ], # 1386
  [ -1, [0,0,0,1,0,1,0,1,0,0,1,1,0,1,0,0,0,0,1,0,0,0,0,0,1,0,1] ], # 1387
  [ -1, [0,0,0,1,0,1,0,1,0,0,1,1,1,0,0,0,0,0,1,0,0,0,0,0,0,1,1] ], # 1388
  [ -1, [0,0,0,1,0,1,0,1,0,1,0,0,0,0,0,0,1,1,1,0,1,0,1,0,0,0,0] ], # 1389
  [ -1, [0,0,0,1,0,1,0,1,0,1,0,1,0,1,0,0,0,0,0,0,1,0,0,0,1,1,0] ], # 1390
  [ -1, [0,0,0,1,0,1,0,1,0,1,1,0,0,0,0,0,0,1,1,0,0,0,0,1,0,1,0] ], # 1391
  [ -1, [0,0,0,1,0,1,0,1,0,1,1,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,1] ], # 1392
  [ -1, [0,0,0,1,0,1,1,0,0,0,1,1,0,0,0,0,0,1,1,0,0,0,1,0,0,1,0] ], # 1393
  [ -1, [0,0,0,1,0,1,1,0,0,1,0,0,0,0,0,0,1,1,0,1,1,0,1,0,0,0,0] ], # 1394
  [ -1, [0,0,0,1,0,1,1,0,0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,0,0,1,1] ], # 1395
  [ -1, [0,0,0,1,0,1,1,0,0,1,1,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,1] ], # 1396
  [ -1, [0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,1,1,0,1,0,1,0,1,0,0,0,0] ], # 1397
  [ -1, [0,0,0,1,1,0,0,0,1,0,0,1,0,1,0,1,0,0,0,1,1,0,0,0,1,0,0] ], # 1398
  [ -1, [0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,1,0,1,1,1,0,0,0,1,0,0,0] ], # 1399
  [ -1, [0,0,0,1,1,0,0,0,1,0,1,1,0,0,0,1,0,0,0,1,0,1,0,0,0,0,1] ], # 1400
  [ -1, [0,0,0,1,1,0,0,0,1,0,1,1,1,0,0,0,0,0,0,0,1,0,0,0,1,1,0] ], # 1401
  [ -1, [0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,0,1,1,0,1,1,1,0,0,0,0,0] ], # 1402
  [ -1, [0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,1,1,0,0,1,1,0,0,1,0,0,0] ], # 1403
  [ -1, [0,0,0,1,1,0,0,0,1,1,0,0,0,1,0,0,0,1,1,0,1,0,0,0,0,1,0] ], # 1404
  [ -1, [0,0,0,1,1,0,0,0,1,1,0,1,0,0,0,0,1,0,0,0,1,1,0,0,0,1,0] ], # 1405
  [ -1, [0,0,0,1,1,0,0,0,1,1,0,1,0,0,1,0,0,0,0,1,0,0,0,0,1,1,0] ], # 1406
  [ -1, [0,0,0,1,1,0,0,0,1,1,0,1,0,1,0,0,0,0,0,1,0,0,0,0,1,0,1] ], # 1407
  [ -1, [0,0,0,1,1,0,0,0,1,1,1,0,0,0,1,0,0,0,1,0,0,0,0,0,0,1,1] ], # 1408
  [ -1, [0,0,0,1,1,0,0,1,0,0,1,0,0,0,0,1,0,1,1,0,1,0,0,1,0,0,0] ], # 1409
  [ -1, [0,0,0,1,1,0,0,1,0,0,1,1,0,0,0,0,0,1,1,0,0,0,0,1,1,0,0] ], # 1410
  [ -1, [0,0,0,1,1,0,0,1,0,1,0,1,0,0,0,1,0,0,0,1,0,0,0,1,0,0,1] ], # 1411
  [ -1, [0,0,0,1,1,0,0,1,0,1,1,0,0,0,1,0,0,0,0,0,1,0,0,0,1,0,1] ], # 1412
  [ -1, [0,0,0,1,1,0,1,0,0,0,0,1,0,0,0,0,1,1,1,1,0,0,0,1,0,0,0] ], # 1413
  [ -1, [0,0,0,1,1,0,1,0,0,0,1,0,0,0,1,0,1,0,1,0,1,0,0,0,0,0,1] ], # 1414
  [ -1, [0,0,0,1,1,0,1,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,0,0,0,1,1] ], # 1415
  [ -1, [0,0,0,1,1,0,1,0,0,1,0,0,0,0,1,0,0,1,0,1,1,0,0,0,0,1,0] ], # 1416
  [ -1, [0,0,1,0,0,0,0,1,1,0,0,0,0,1,1,1,0,0,1,1,0,1,0,0,0,0,0] ], # 1417
  [ -1, [0,0,1,0,0,0,0,1,1,0,1,0,1,1,0,0,0,0,1,0,0,0,0,1,1,0,0] ], # 1418
  [ -1, [0,0,1,0,0,0,0,1,1,1,0,0,1,0,1,0,0,0,0,1,0,0,1,0,1,0,0] ], # 1419
  [ -1, [0,0,1,0,0,0,0,1,1,1,1,0,0,0,1,0,0,0,0,0,0,1,1,0,1,0,0] ], # 1420
  [ -1, [0,0,1,0,0,0,1,0,1,0,0,0,1,1,0,0,1,0,1,1,0,0,0,1,0,0,0] ], # 1421
  [ -1, [0,0,1,0,0,0,1,0,1,0,1,0,0,0,1,0,1,0,1,0,0,1,1,0,0,0,0] ], # 1422
  [ -1, [0,0,1,0,0,0,1,0,1,1,0,0,1,0,0,0,1,0,0,1,0,0,1,1,0,0,0] ], # 1423
  [ -1, [0,0,1,0,0,0,1,0,1,1,1,0,0,1,0,0,0,0,0,0,0,1,0,1,0,1,0] ], # 1424
  [ -1, [0,0,1,0,0,0,1,1,0,0,0,0,0,1,1,1,0,0,1,1,0,0,0,1,0,0,0] ], # 1425
  [ -1, [0,0,1,0,0,0,1,1,0,0,0,0,1,0,1,0,0,1,1,1,0,0,1,0,0,0,0] ], # 1426
  [ -1, [0,0,1,0,0,0,1,1,0,0,0,0,1,0,1,0,1,0,1,0,1,0,1,0,0,0,0] ], # 1427
  [ -1, [0,0,1,0,0,0,1,1,0,0,0,0,1,1,0,0,0,1,0,1,1,1,0,0,0,0,0] ], # 1428
  [ -1, [0,0,1,0,0,0,1,1,0,0,0,1,1,0,0,0,1,0,0,1,0,1,0,1,0,0,0] ], # 1429
  [ -1, [0,0,1,0,0,0,1,1,0,0,1,0,1,0,1,0,0,0,0,1,0,0,0,1,1,0,0] ], # 1430
  [ -1, [0,0,1,0,0,0,1,1,0,0,1,1,1,0,0,0,0,0,0,0,0,0,1,1,1,0,0] ], # 1431
  [ -1, [0,0,1,0,0,0,1,1,0,1,0,0,0,0,1,0,1,0,1,0,0,0,1,1,0,0,0] ], # 1432
  [ -1, [0,0,1,0,0,0,1,1,0,1,0,0,0,1,1,0,0,0,0,0,1,0,1,0,1,0,0] ], # 1433
  [ -1, [0,0,1,0,0,0,1,1,0,1,0,1,0,1,0,0,0,0,0,0,0,1,1,0,0,0,1] ], # 1434
  [ -1, [0,0,1,0,0,0,1,1,0,1,1,0,0,0,1,0,0,0,0,0,0,1,0,1,0,1,0] ], # 1435
  [ -1, [0,0,1,0,0,0,1,1,0,1,1,0,1,0,0,0,0,0,0,0,0,0,1,1,0,0,1] ], # 1436
  [ -1, [0,0,1,0,0,1,0,1,0,0,0,1,1,0,0,1,0,0,0,1,0,0,1,0,1,0,0] ], # 1437
  [ -1, [0,0,1,0,0,1,0,1,0,0,1,0,0,0,1,1,0,0,0,1,0,1,0,0,1,0,0] ], # 1438
  [ -1, [0,0,1,0,0,1,0,1,0,0,1,0,0,1,0,1,0,0,1,0,0,0,0,1,1,0,0] ], # 1439
  [ -1, [0,0,1,0,0,1,0,1,0,0,1,0,1,0,0,0,1,0,1,0,0,1,0,0,0,0,1] ], # 1440
  [ -1, [0,0,1,0,0,1,0,1,0,0,1,0,1,0,0,1,0,0,0,0,1,1,0,0,0,1,0] ], # 1441
  [ -1, [0,0,1,0,0,1,0,1,0,1,0,0,0,0,0,1,0,1,0,1,0,1,1,0,0,0,0] ], # 1442
  [ -1, [0,0,1,0,0,1,0,1,0,1,0,0,0,0,1,0,1,0,1,0,0,0,1,0,1,0,0] ], # 1443
  [ -1, [0,0,1,0,0,1,0,1,0,1,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,1,0] ], # 1444
  [ -1, [0,0,1,0,0,1,0,1,0,1,0,0,0,1,0,0,1,0,0,0,1,1,0,0,1,0,0] ], # 1445
  [ -1, [0,0,1,0,0,1,0,1,0,1,0,0,0,1,0,1,0,0,0,0,1,0,1,0,1,0,0] ], # 1446
  [ -1, [0,0,1,0,0,1,0,1,0,1,0,0,1,0,0,0,0,1,1,0,0,0,1,0,0,1,0] ], # 1447
  [ -1, [0,0,1,0,0,1,0,1,0,1,1,0,0,1,0,0,0,0,0,0,0,1,0,0,1,0,1] ], # 1448
  [ -1, [0,0,1,0,0,1,1,0,0,0,0,0,0,1,0,0,1,1,1,1,0,1,0,0,0,0,0] ], # 1449
  [ -1, [0,0,1,0,0,1,1,0,0,0,0,1,0,1,0,0,1,0,0,1,0,1,0,0,1,0,0] ], # 1450
  [ -1, [0,0,1,0,0,1,1,0,0,0,0,1,0,1,0,1,0,0,1,0,0,0,1,0,0,1,0] ], # 1451
  [ -1, [0,0,1,0,0,1,1,0,0,0,0,1,1,0,0,0,1,0,0,1,0,1,0,0,0,1,0] ], # 1452
  [ -1, [0,0,1,0,0,1,1,0,0,0,1,0,0,0,1,0,1,0,1,0,0,1,0,0,0,1,0] ], # 1453
  [ -1, [0,0,1,0,0,1,1,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0,1,0,1,0,0] ], # 1454
  [ -1, [0,0,1,0,0,1,1,0,0,0,1,0,1,0,0,0,1,0,0,1,0,0,0,1,1,0,0] ], # 1455
  [ -1, [0,0,1,0,0,1,1,0,0,0,1,0,1,0,0,1,0,0,0,1,0,0,1,0,0,0,1] ], # 1456
  [ -1, [0,0,1,0,0,1,1,0,0,1,0,0,0,1,0,0,1,0,1,0,0,0,0,1,0,1,0] ], # 1457
  [ -1, [0,0,1,0,0,1,1,0,0,1,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,1,0] ], # 1458
  [ -1, [0,0,1,0,0,1,1,0,0,1,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,1,0] ], # 1459
  [ -1, [0,0,1,0,0,1,1,0,0,1,0,0,1,1,0,0,0,0,0,1,0,0,0,0,0,1,1] ], # 1460
  [ -1, [0,0,1,0,1,0,0,0,1,0,0,0,1,0,1,1,0,0,1,1,0,0,0,0,0,1,0] ], # 1461
  [ -1, [0,0,1,0,1,0,0,0,1,0,0,1,0,1,0,1,0,0,0,1,0,1,0,0,1,0,0] ], # 1462
  [ -1, [0,0,1,0,1,0,0,0,1,0,0,1,1,0,0,0,1,0,1,0,0,1,0,0,0,1,0] ], # 1463
  [ -1, [0,0,1,0,1,0,0,0,1,0,0,1,1,0,0,1,0,0,1,0,0,0,1,0,0,1,0] ], # 1464
  [ -1, [0,0,1,0,1,0,0,0,1,0,1,0,0,0,0,1,1,0,1,0,0,1,0,1,0,0,0] ], # 1465
  [ -1, [0,0,1,0,1,0,0,0,1,0,1,0,0,1,0,1,0,0,1,0,0,1,0,0,0,0,1] ], # 1466
  [ -1, [0,0,1,0,1,0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,1,1,0,0,1,0,0] ], # 1467
  [ -1, [0,0,1,0,1,0,0,0,1,0,1,0,1,0,0,1,0,0,0,1,0,1,0,0,0,0,1] ], # 1468
  [ -1, [0,0,1,0,1,0,0,0,1,1,0,0,0,0,1,1,0,0,0,1,0,0,1,0,1,0,0] ], # 1469
  [ -1, [0,0,1,0,1,0,0,0,1,1,0,0,0,1,0,0,1,0,1,0,0,0,0,1,1,0,0] ], # 1470
  [ -1, [0,0,1,0,1,0,0,0,1,1,0,0,1,0,0,0,0,1,0,1,0,1,0,0,0,1,0] ], # 1471
  [ -1, [0,0,1,0,1,0,0,0,1,1,0,0,1,0,0,0,1,0,1,0,0,0,1,0,0,0,1] ], # 1472
  [ -1, [0,0,1,0,1,0,0,1,0,0,0,0,0,0,1,1,0,1,1,1,0,1,0,0,0,0,0] ], # 1473
  [ -1, [0,0,1,0,1,0,0,1,0,0,0,1,0,0,1,1,0,0,1,0,0,1,0,0,0,1,0] ], # 1474
  [ -1, [0,0,1,0,1,0,0,1,0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,1,1,0,0] ], # 1475
  [ -1, [0,0,1,0,1,0,0,1,0,0,0,1,1,0,0,0,0,1,0,1,0,1,0,0,1,0,0] ], # 1476
  [ -1, [0,0,1,0,1,0,0,1,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,1,1,0,0] ], # 1477
  [ -1, [0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0,0,1,1,0,0,0,1,0,1,0,0] ], # 1478
  [ -1, [0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,1,0,0,1,0,0,0,0,1,0,1,0] ], # 1479
  [ -1, [0,0,1,0,1,0,0,1,0,1,0,0,0,1,0,0,0,1,1,0,0,1,0,0,0,0,1] ], # 1480
  [ -1, [0,0,1,0,1,0,0,1,0,1,0,0,0,1,0,1,0,0,0,0,1,1,0,0,0,0,1] ], # 1481
  [ -1, [0,0,1,0,1,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,1,1,0,0,0,1,0] ], # 1482
  [ -1, [0,0,1,0,1,0,0,1,0,1,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,1] ], # 1483
  [ -1, [0,0,1,0,1,0,0,1,0,1,1,0,0,0,0,1,0,0,0,0,0,1,0,1,0,0,1] ], # 1484
  [ -1, [0,0,1,0,1,0,1,0,0,0,0,0,0,1,0,1,0,1,0,1,1,1,0,0,0,0,0] ], # 1485
  [ -1, [0,0,1,0,1,0,1,0,0,0,0,0,0,1,1,1,0,0,1,0,1,0,0,0,0,1,0] ], # 1486
  [ -1, [0,0,1,0,1,0,1,0,0,0,0,1,0,0,0,1,1,0,1,0,0,0,1,1,0,0,0] ], # 1487
  [ -1, [0,0,1,0,1,0,1,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0,1,0,1,0,0] ], # 1488
  [ -1, [0,0,1,0,1,0,1,0,0,0,0,1,1,0,0,0,0,1,0,1,0,0,1,0,1,0,0] ], # 1489
  [ -1, [0,0,1,0,1,0,1,0,0,0,0,1,1,1,0,0,0,0,0,1,0,0,0,0,1,0,1] ], # 1490
  [ -1, [0,0,1,0,1,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,1,1,0,0,1,0,0] ], # 1491
  [ -1, [0,0,1,0,1,0,1,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,1,0,0,0,1] ], # 1492
  [ -1, [0,0,1,0,1,0,1,0,0,0,1,1,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1] ], # 1493
  [ -1, [0,0,1,0,1,0,1,0,0,1,0,0,0,0,1,1,0,0,0,0,1,0,1,0,0,1,0] ], # 1494
  [ -1, [0,0,1,0,1,0,1,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,1,1,0,0] ], # 1495
  [ -1, [0,0,1,0,1,0,1,0,0,1,0,1,0,1,0,0,0,0,0,0,0,0,0,1,1,1,0] ], # 1496
  [ -1, [0,0,1,0,1,1,0,0,0,0,0,0,1,0,0,1,1,0,1,1,0,0,0,0,0,0,1] ], # 1497
  [ -1, [0,0,1,0,1,1,0,0,0,0,1,0,1,0,0,0,1,0,1,0,0,0,0,0,1,0,1] ], # 1498
  [ -1, [0,0,1,0,1,1,0,0,0,1,0,0,1,0,0,0,0,1,0,1,0,0,0,0,1,1,0] ], # 1499
  [ -1, [0,0,1,0,1,1,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0,1,0,0,0,1,1] ], # 1500
  [ -1, [0,0,1,1,0,0,0,0,1,0,0,1,0,1,0,0,1,0,1,0,0,0,1,0,1,0,0] ], # 1501
  [ -1, [0,0,1,1,0,0,0,0,1,0,1,0,0,0,1,0,1,0,0,1,0,1,0,0,1,0,0] ], # 1502
  [ -1, [0,0,1,1,0,0,0,0,1,0,1,0,0,1,0,0,0,1,1,0,0,1,0,0,0,1,0] ], # 1503
  [ -1, [0,0,1,1,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0,1,0,1,0,0] ], # 1504
  [ -1, [0,0,1,1,0,0,0,0,1,0,1,0,0,1,1,0,0,0,1,0,0,0,0,0,1,1,0] ], # 1505
  [ -1, [0,0,1,1,0,0,0,0,1,0,1,0,1,0,0,0,0,1,0,1,0,0,1,0,1,0,0] ], # 1506
  [ -1, [0,0,1,1,0,0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,1,0,1,0,0,1,0] ], # 1507
  [ -1, [0,0,1,1,0,0,0,0,1,1,0,0,0,1,0,0,0,1,1,0,0,0,1,0,0,1,0] ], # 1508
  [ -1, [0,0,1,1,0,0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0,1,0] ], # 1509
  [ -1, [0,0,1,1,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,1,0,0,1,0,0,0,1] ], # 1510
  [ -1, [0,0,1,1,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,1,0] ], # 1511
  [ -1, [0,0,1,1,0,0,0,0,1,1,1,0,0,0,0,1,0,0,0,0,0,0,1,1,0,1,0] ], # 1512
  [ -1, [0,0,1,1,0,0,0,1,0,0,0,0,0,0,1,1,1,0,0,1,1,1,0,0,0,0,0] ], # 1513
  [ -1, [0,0,1,1,0,0,0,1,0,0,0,0,1,1,0,0,0,1,1,0,1,0,0,0,0,1,0] ], # 1514
  [ -1, [0,0,1,1,0,0,0,1,0,0,0,1,0,0,1,0,1,0,0,1,0,1,0,0,1,0,0] ], # 1515
  [ -1, [0,0,1,1,0,0,0,1,0,0,0,1,0,1,0,0,1,0,1,0,0,1,0,0,0,0,1] ], # 1516
  [ -1, [0,0,1,1,0,0,0,1,0,0,0,1,1,0,0,0,0,1,1,0,0,0,1,0,0,1,0] ], # 1517
  [ -1, [0,0,1,1,0,0,0,1,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,1,0,1,0] ], # 1518
  [ -1, [0,0,1,1,0,0,0,1,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,1,1,0,0] ], # 1519
  [ -1, [0,0,1,1,0,0,0,1,0,0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,1,1,0] ], # 1520
  [ -1, [0,0,1,1,0,0,0,1,0,0,1,1,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0] ], # 1521
  [ -1, [0,0,1,1,0,0,0,1,0,1,0,0,0,0,0,0,1,1,0,0,1,1,1,0,0,0,0] ], # 1522
  [ -1, [0,0,1,1,0,0,0,1,0,1,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,1] ], # 1523
  [ -1, [0,0,1,1,0,0,0,1,0,1,0,1,0,1,0,0,0,0,0,0,0,1,0,0,0,1,1] ], # 1524
  [ -1, [0,0,1,1,0,0,1,0,0,0,0,0,0,1,1,0,0,1,1,1,0,0,0,0,0,1,0] ], # 1525
  [ -1, [0,0,1,1,0,0,1,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0,1,0,0,1,0] ], # 1526
  [ -1, [0,0,1,1,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,1,0,1,0,0,0,1,0] ], # 1527
  [ -1, [0,0,1,1,0,0,1,0,0,0,0,1,0,1,0,1,0,0,0,1,0,0,1,0,0,0,1] ], # 1528
  [ -1, [0,0,1,1,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0,1,0,0,1,0,1,0,0] ], # 1529
  [ -1, [0,0,1,1,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,1,1,0,0,0,1,0] ], # 1530
  [ -1, [0,0,1,1,0,0,1,0,0,0,1,0,0,0,1,1,0,0,0,1,0,0,0,1,0,1,0] ], # 1531
  [ -1, [0,0,1,1,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,1,0,1,0,0,0,0,1] ], # 1532
  [ -1, [0,0,1,1,0,0,1,0,0,0,1,0,0,1,0,1,0,0,0,0,1,0,0,1,0,1,0] ], # 1533
  [ -1, [0,0,1,1,0,0,1,0,0,0,1,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,1] ], # 1534
  [ -1, [0,0,1,1,0,0,1,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,1,0,0,0,1] ], # 1535
  [ -1, [0,0,1,1,0,0,1,0,0,1,1,0,0,1,0,0,0,0,0,0,0,0,0,1,0,1,1] ], # 1536
  [ -1, [0,0,1,1,0,1,0,0,0,0,0,0,0,1,0,1,0,1,1,1,0,0,0,0,0,1,0] ], # 1537
  [ -1, [0,0,1,1,0,1,0,0,0,0,1,0,0,0,0,0,1,1,1,0,0,0,1,0,1,0,0] ], # 1538
  [ -1, [0,0,1,1,0,1,0,0,0,1,0,0,0,0,0,1,1,0,0,1,0,0,1,0,0,0,1] ], # 1539
  [ -1, [0,0,1,1,0,1,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,1,0,1,1,0] ], # 1540
  [ -1, [0,0,1,1,1,0,0,0,0,0,0,0,0,0,1,0,1,1,1,1,0,0,0,0,1,0,0] ], # 1541
  [ -1, [0,0,1,1,1,0,0,0,0,0,0,0,0,0,1,1,1,0,1,0,1,0,0,0,0,1,0] ], # 1542
  [ -1, [0,0,1,1,1,0,0,0,0,0,0,0,0,1,0,1,0,1,1,1,0,0,0,0,0,0,1] ], # 1543
  [ -1, [0,0,1,1,1,0,0,0,0,0,0,0,1,0,0,0,1,1,0,1,1,0,0,0,1,0,0] ], # 1544
  [ -1, [0,0,1,1,1,0,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,0,0,1,1] ], # 1545
  [ -1, [0,0,1,1,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,1,0,1,0,1,0,0] ], # 1546
  [ -1, [0,0,1,1,1,0,0,0,0,0,1,0,1,0,0,0,0,1,0,1,0,0,0,0,1,0,1] ], # 1547
  [ -1, [0,0,1,1,1,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,0,1,1,1,0] ], # 1548
  [ -1, [0,0,1,1,1,0,0,0,0,1,0,0,0,0,0,0,1,1,1,0,0,0,1,0,0,0,1] ], # 1549
  [ -1, [0,0,1,1,1,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,0,1,0,1] ], # 1550
  [ -1, [0,0,1,1,1,0,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,1,0,0,0,1,1] ], # 1551
  [ -1, [0,0,1,1,1,0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,0,0,1,1,0,1] ], # 1552
  [ -1, [0,1,0,0,0,0,0,1,1,0,0,0,1,0,1,1,0,0,1,0,1,0,1,0,0,0,0] ], # 1553
  [ -1, [0,1,0,0,0,0,0,1,1,0,0,1,0,0,1,1,0,0,1,0,0,1,1,0,0,0,0] ], # 1554
  [ -1, [0,1,0,0,0,0,0,1,1,1,0,0,0,1,0,1,0,0,0,0,1,1,0,1,0,0,0] ], # 1555
  [ -1, [0,1,0,0,0,0,0,1,1,1,0,1,1,0,0,0,0,0,0,0,0,0,1,1,1,0,0] ], # 1556
  [ -1, [0,1,0,0,0,0,1,0,1,0,0,0,0,1,1,0,1,0,1,0,1,1,0,0,0,0,0] ], # 1557
  [ -1, [0,1,0,0,0,0,1,0,1,0,0,0,0,1,1,1,0,0,0,1,1,1,0,0,0,0,0] ], # 1558
  [ -1, [0,1,0,0,0,0,1,0,1,0,0,0,1,0,1,0,1,0,1,1,0,0,0,1,0,0,0] ], # 1559
  [ -1, [0,1,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,1,1,0,1,0,1,0,0,0,0] ], # 1560
  [ -1, [0,1,0,0,0,0,1,0,1,0,0,1,0,1,0,1,0,0,0,0,1,1,1,0,0,0,0] ], # 1561
  [ -1, [0,1,0,0,0,0,1,0,1,0,0,1,1,1,0,0,0,0,0,1,0,1,0,0,0,0,1] ], # 1562
  [ -1, [0,1,0,0,0,0,1,0,1,0,1,0,0,0,1,1,0,0,1,0,0,0,1,1,0,0,0] ], # 1563
  [ -1, [0,1,0,0,0,0,1,0,1,0,1,1,1,0,0,0,0,0,0,0,0,1,0,1,0,1,0] ], # 1564
  [ -1, [0,1,0,0,0,0,1,0,1,1,0,0,0,1,1,0,0,0,1,0,0,0,1,0,0,0,1] ], # 1565
  [ -1, [0,1,0,0,0,0,1,0,1,1,0,1,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0] ], # 1566
  [ -1, [0,1,0,0,0,0,1,0,1,1,0,1,0,1,0,0,0,0,0,0,0,0,1,1,1,0,0] ], # 1567
  [ -1, [0,1,0,0,0,0,1,0,1,1,1,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,1] ], # 1568
  [ -1, [0,1,0,0,0,0,1,1,0,0,0,0,1,1,0,0,0,1,1,0,1,0,0,1,0,0,0] ], # 1569
  [ -1, [0,1,0,0,0,0,1,1,0,0,0,1,0,1,1,0,0,0,1,0,0,1,0,0,0,0,1] ], # 1570
  [ -1, [0,1,0,0,0,0,1,1,0,1,0,0,1,0,1,0,0,0,0,0,1,0,1,0,0,0,1] ], # 1571
  [ -1, [0,1,0,0,0,0,1,1,0,1,0,1,0,1,0,0,0,0,0,0,0,1,0,1,0,0,1] ], # 1572
  [ -1, [0,1,0,0,0,1,0,0,1,0,0,0,1,1,0,0,1,0,1,0,1,0,0,0,1,0,0] ], # 1573
  [ -1, [0,1,0,0,0,1,0,0,1,0,0,1,1,0,0,1,0,0,0,1,0,1,0,0,0,1,0] ], # 1574
  [ -1, [0,1,0,0,0,1,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,1,0,0,1,0,0] ], # 1575
  [ -1, [0,1,0,0,0,1,0,0,1,0,1,0,1,0,0,0,0,1,1,0,0,1,0,0,0,1,0] ], # 1576
  [ -1, [0,1,0,0,0,1,0,0,1,0,1,0,1,0,0,0,1,0,1,0,0,0,0,1,1,0,0] ], # 1577
  [ -1, [0,1,0,0,0,1,0,0,1,1,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,1,0] ], # 1578
  [ -1, [0,1,0,0,0,1,0,0,1,1,0,0,0,1,0,0,0,1,1,0,0,0,1,0,1,0,0] ], # 1579
  [ -1, [0,1,0,0,0,1,0,0,1,1,0,0,0,1,0,0,1,0,1,0,0,1,0,0,0,0,1] ], # 1580
  [ -1, [0,1,0,0,0,1,0,0,1,1,0,0,0,1,0,1,0,0,0,1,0,0,0,1,1,0,0] ], # 1581
  [ -1, [0,1,0,0,0,1,0,0,1,1,0,0,1,0,0,0,0,1,0,1,0,0,1,0,1,0,0] ], # 1582
  [ -1, [0,1,0,0,0,1,0,0,1,1,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,1,0] ], # 1583
  [ -1, [0,1,0,0,0,1,0,0,1,1,0,1,1,0,0,0,0,0,0,0,0,0,1,0,1,1,0] ], # 1584
  [ -1, [0,1,0,0,0,1,0,1,0,0,0,1,0,0,1,1,0,0,1,0,0,0,1,0,1,0,0] ], # 1585
  [ -1, [0,1,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,1,1,0,0,1,0,0,0,1,0] ], # 1586
  [ -1, [0,1,0,0,0,1,0,1,0,0,0,1,1,0,0,0,1,0,0,0,1,1,0,0,1,0,0] ], # 1587
  [ -1, [0,1,0,0,0,1,0,1,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,1,1,0,0] ], # 1588
  [ -1, [0,1,0,0,0,1,0,1,0,0,1,0,1,0,0,1,0,0,0,0,1,1,0,0,0,0,1] ], # 1589
  [ -1, [0,1,0,0,0,1,0,1,0,1,0,0,0,0,1,0,0,1,0,1,0,1,0,0,1,0,0] ], # 1590
  [ -1, [0,1,0,0,0,1,0,1,0,1,0,0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,1] ], # 1591
  [ -1, [0,1,0,0,0,1,0,1,0,1,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,1] ], # 1592
  [ -1, [0,1,0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,1,0,1,0,1,0,0,0,0,1] ], # 1593
  [ -1, [0,1,0,0,0,1,0,1,0,1,0,0,1,0,0,0,1,0,0,0,1,0,0,1,1,0,0] ], # 1594
  [ -1, [0,1,0,0,0,1,0,1,0,1,0,0,1,1,0,0,0,0,0,0,1,0,0,0,1,0,1] ], # 1595
  [ -1, [0,1,0,0,0,1,0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,1,1,0,1,0,0] ], # 1596
  [ -1, [0,1,0,0,0,1,1,0,0,0,0,0,0,1,0,1,0,1,1,1,0,0,0,1,0,0,0] ], # 1597
  [ -1, [0,1,0,0,0,1,1,0,0,0,0,0,1,0,1,0,1,0,0,1,1,0,0,0,1,0,0] ], # 1598
  [ -1, [0,1,0,0,0,1,1,0,0,0,0,1,0,0,0,1,1,0,0,1,0,1,0,1,0,0,0] ], # 1599
  [ -1, [0,1,0,0,0,1,1,0,0,0,0,1,0,0,1,1,0,0,0,1,0,1,0,0,0,1,0] ], # 1600
  [ -1, [0,1,0,0,0,1,1,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,1,0,1,0,0] ], # 1601
  [ -1, [0,1,0,0,0,1,1,0,0,0,1,0,0,0,1,0,1,0,0,0,1,1,0,0,1,0,0] ], # 1602
  [ -1, [0,1,0,0,0,1,1,0,0,0,1,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,1] ], # 1603
  [ -1, [0,1,0,0,0,1,1,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,1,0,1,0] ], # 1604
  [ -1, [0,1,0,0,0,1,1,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,1,1,1,0] ], # 1605
  [ -1, [0,1,0,0,0,1,1,0,0,1,0,0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,1] ], # 1606
  [ -1, [0,1,0,0,0,1,1,0,0,1,0,0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,1] ], # 1607
  [ -1, [0,1,0,0,0,1,1,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,1,1,1,0,0] ], # 1608
  [ -1, [0,1,0,0,1,0,0,0,1,0,0,0,1,0,0,1,1,0,1,0,1,0,0,1,0,0,0] ], # 1609
  [ -1, [0,1,0,0,1,0,0,0,1,0,0,1,0,0,1,1,0,0,0,1,0,1,0,0,1,0,0] ], # 1610
  [ -1, [0,1,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,1,1,0,0,0,1,0,1,0,0] ], # 1611
  [ -1, [0,1,0,0,1,0,0,0,1,0,0,1,1,0,0,1,0,0,0,0,1,0,1,0,1,0,0] ], # 1612
  [ -1, [0,1,0,0,1,0,0,0,1,0,0,1,1,0,1,0,0,0,1,0,0,0,0,0,1,1,0] ], # 1613
  [ -1, [0,1,0,0,1,0,0,0,1,0,1,0,0,0,1,1,0,0,1,0,0,0,0,1,1,0,0] ], # 1614
  [ -1, [0,1,0,0,1,0,0,0,1,0,1,0,1,0,0,0,0,1,0,0,1,1,0,0,1,0,0] ], # 1615
  [ -1, [0,1,0,0,1,0,0,0,1,0,1,0,1,0,0,1,0,0,1,0,0,0,0,1,0,0,1] ], # 1616
  [ -1, [0,1,0,0,1,0,0,0,1,1,0,0,0,0,1,0,0,1,1,0,0,1,0,0,0,1,0] ], # 1617
  [ -1, [0,1,0,0,1,0,0,0,1,1,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,1] ], # 1618
  [ -1, [0,1,0,0,1,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,1,0,0,1,1,0,0] ], # 1619
  [ -1, [0,1,0,0,1,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,1,1,0,0,0,0,1] ], # 1620
  [ -1, [0,1,0,0,1,0,1,0,0,0,0,1,0,0,0,0,1,1,1,0,0,1,0,1,0,0,0] ], # 1621
  [ -1, [0,1,0,0,1,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,1,1,0,0,1,0,0] ], # 1622
  [ -1, [0,1,0,0,1,0,1,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,1,1,0,0] ], # 1623
  [ -1, [0,1,0,0,1,0,1,0,0,0,0,1,0,1,0,1,0,0,0,0,1,1,0,0,0,0,1] ], # 1624
  [ -1, [0,1,0,0,1,0,1,0,0,0,0,1,1,0,0,0,0,1,0,1,0,1,0,0,0,0,1] ], # 1625
  [ -1, [0,1,0,0,1,0,1,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,1,0,0,1] ], # 1626
  [ -1, [0,1,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,1,1,0,0,1,0,0,0,0,1] ], # 1627
  [ -1, [0,1,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,1,1,0,0] ], # 1628
  [ -1, [0,1,0,0,1,0,1,0,0,1,0,0,0,0,1,1,0,0,0,0,1,0,0,1,0,1,0] ], # 1629
  [ -1, [0,1,0,0,1,0,1,0,0,1,0,0,0,1,0,0,0,1,1,0,0,0,0,1,0,0,1] ], # 1630
  [ -1, [0,1,0,0,1,0,1,0,0,1,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,1] ], # 1631
  [ -1, [0,1,0,0,1,0,1,0,0,1,0,1,1,0,0,0,0,0,0,0,0,0,0,1,0,1,1] ], # 1632
  [ -1, [0,1,0,0,1,1,0,0,0,0,0,0,1,0,0,0,1,1,1,0,1,0,0,0,1,0,0] ], # 1633
  [ -1, [0,1,0,0,1,1,0,0,0,0,0,1,0,0,0,1,0,1,1,0,0,1,0,0,0,1,0] ], # 1634
  [ -1, [0,1,0,0,1,1,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1,1,0,0,0,0,1] ], # 1635
  [ -1, [0,1,0,0,1,1,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,0,1,0,1] ], # 1636
  [ -1, [0,1,0,1,0,0,0,0,1,0,0,0,1,0,0,0,1,1,1,1,0,0,0,1,0,0,0] ], # 1637
  [ -1, [0,1,0,1,0,0,0,0,1,0,0,0,1,1,0,0,0,1,0,1,1,0,0,0,1,0,0] ], # 1638
  [ -1, [0,1,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,1,0,1,0,1,0,0,1,0,0] ], # 1639
  [ -1, [0,1,0,1,0,0,0,0,1,0,0,1,1,0,0,1,0,0,0,1,0,0,1,0,0,0,1] ], # 1640
  [ -1, [0,1,0,1,0,0,0,0,1,0,1,0,0,0,0,1,0,1,0,0,1,1,1,0,0,0,0] ], # 1641
  [ -1, [0,1,0,1,0,0,0,0,1,0,1,0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,1] ], # 1642
  [ -1, [0,1,0,1,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,1,0,0,0,0,1] ], # 1643
  [ -1, [0,1,0,1,0,0,0,0,1,0,1,0,1,0,1,0,0,0,1,0,0,0,0,0,0,1,1] ], # 1644
  [ -1, [0,1,0,1,0,0,0,0,1,0,1,1,1,0,0,0,0,0,0,0,0,0,1,0,1,0,1] ], # 1645
  [ -1, [0,1,0,1,0,0,0,0,1,1,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0,1,0] ], # 1646
  [ -1, [0,1,0,1,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,1] ], # 1647
  [ -1, [0,1,0,1,0,0,0,0,1,1,1,0,0,0,0,0,0,1,0,0,0,1,0,1,0,1,0] ], # 1648
  [ -1, [0,1,0,1,0,0,0,1,0,0,0,0,0,1,1,0,0,1,1,0,1,0,0,0,1,0,0] ], # 1649
  [ -1, [0,1,0,1,0,0,0,1,0,0,0,1,0,0,1,0,1,0,1,0,0,0,0,1,1,0,0] ], # 1650
  [ -1, [0,1,0,1,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,1,1,0,0,0,1,0] ], # 1651
  [ -1, [0,1,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,1,1,0,0,1,0,0,0,0,1] ], # 1652
  [ -1, [0,1,0,1,0,0,0,1,0,0,0,1,1,0,0,1,0,0,0,0,1,0,1,0,0,0,1] ], # 1653
  [ -1, [0,1,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,1,0,0,1,1,0,0,1,0,0] ], # 1654
  [ -1, [0,1,0,1,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0,0,1,0,0,1,1,0,0] ], # 1655
  [ -1, [0,1,0,1,0,0,0,1,0,0,1,0,1,0,0,0,0,1,1,0,0,0,0,1,0,0,1] ], # 1656
  [ -1, [0,1,0,1,0,0,0,1,0,1,0,0,0,0,0,1,0,1,0,0,1,0,1,1,0,0,0] ], # 1657
  [ -1, [0,1,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,1,1,0,0,0,0,1,0,1,0] ], # 1658
  [ -1, [0,1,0,1,0,0,0,1,0,1,0,0,0,0,1,1,0,0,0,1,0,0,0,1,0,0,1] ], # 1659
  [ -1, [0,1,0,1,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,1,0,0,1,0,1,0] ], # 1660
  [ -1, [0,1,0,1,0,0,1,0,0,0,0,0,0,1,0,0,1,1,1,0,1,0,0,1,0,0,0] ], # 1661
  [ -1, [0,1,0,1,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,1,0,0,0,1,1,0,0] ], # 1662
  [ -1, [0,1,0,1,0,0,1,0,0,0,0,1,0,0,1,1,0,0,0,0,1,0,1,0,0,1,0] ], # 1663
  [ -1, [0,1,0,1,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,1,0,1,0,1,0,0] ], # 1664
  [ -1, [0,1,0,1,0,0,1,0,0,0,0,1,0,1,0,0,1,0,0,0,1,1,0,0,0,0,1] ], # 1665
  [ -1, [0,1,0,1,0,0,1,0,0,0,0,1,1,0,0,0,0,1,0,1,0,0,0,1,0,1,0] ], # 1666
  [ -1, [0,1,0,1,0,0,1,0,0,0,0,1,1,0,0,0,1,0,0,0,1,0,0,1,0,1,0] ], # 1667
  [ -1, [0,1,0,1,0,0,1,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0,0,1,0,0,1] ], # 1668
  [ -1, [0,1,0,1,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,1,0,0,1,1,0,0] ], # 1669
  [ -1, [0,1,0,1,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,1] ], # 1670
  [ -1, [0,1,0,1,0,0,1,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,1,0,0,0,1] ], # 1671
  [ -1, [0,1,0,1,0,0,1,0,0,1,0,1,0,0,0,0,0,1,0,0,0,0,1,1,0,1,0] ], # 1672
  [ -1, [0,1,0,1,0,1,0,0,0,0,0,0,0,0,1,1,1,0,1,1,0,0,0,0,0,0,1] ], # 1673
  [ -1, [0,1,0,1,0,1,0,0,0,0,0,0,0,1,0,1,0,1,0,1,1,0,0,0,1,0,0] ], # 1674
  [ -1, [0,1,0,1,0,1,0,0,0,0,0,0,0,1,0,1,1,0,1,0,1,0,0,0,0,0,1] ], # 1675
  [ -1, [0,1,0,1,0,1,0,0,0,0,0,0,1,0,0,0,1,1,1,0,1,0,0,0,0,1,0] ], # 1676
  [ -1, [0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,1,1,0,0,0,1,1,0,0,0,1,0] ], # 1677
  [ -1, [0,1,0,1,0,1,0,0,0,0,1,0,0,0,1,1,0,0,0,0,1,0,0,0,1,1,0] ], # 1678
  [ -1, [0,1,0,1,0,1,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,1,0,0,0,1,1] ], # 1679
  [ -1, [0,1,0,1,0,1,0,0,0,1,0,0,0,0,0,0,1,1,0,1,0,1,0,0,0,0,1] ], # 1680
  [ -1, [0,1,0,1,0,1,0,0,0,1,0,0,0,0,1,0,1,0,1,0,0,0,0,0,0,1,1] ], # 1681
  [ -1, [0,1,0,1,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,0,1,1,1,0] ], # 1682
  [ -1, [0,1,0,1,0,1,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,1,0,0,1,1] ], # 1683
  [ -1, [0,1,0,1,0,1,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,1] ], # 1684
  [ -1, [0,1,0,1,1,0,0,0,0,0,0,0,0,0,1,1,0,1,1,0,1,0,0,0,0,1,0] ], # 1685
  [ -1, [0,1,0,1,1,0,0,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0,0,0,1,0,1] ], # 1686
  [ -1, [0,1,0,1,1,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,1,1] ], # 1687
  [ -1, [0,1,0,1,1,0,0,0,0,1,0,1,0,0,0,0,0,1,0,0,0,0,0,1,1,1,0] ], # 1688
  [ -1, [0,1,1,0,0,0,0,0,1,0,0,0,1,0,0,1,1,0,1,0,0,0,1,1,0,0,0] ], # 1689
  [ -1, [0,1,1,0,0,0,0,0,1,1,0,0,0,0,1,1,0,0,0,0,0,1,1,0,0,1,0] ], # 1690
  [ -1, [0,1,1,0,0,0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,0,1,0,1,1,0,0] ], # 1691
  [ -1, [0,1,1,0,0,0,0,0,1,1,0,0,1,1,0,0,0,0,0,0,0,0,0,1,1,1,0] ], # 1692
  [ -1, [0,1,1,0,0,0,0,1,0,0,0,0,0,1,0,1,0,1,1,0,0,1,0,1,0,0,0] ], # 1693
  [ -1, [0,1,1,0,0,0,0,1,0,0,0,0,1,0,1,0,0,1,1,0,0,0,1,0,1,0,0] ], # 1694
  [ -1, [0,1,1,0,0,0,0,1,0,0,0,0,1,1,0,1,0,0,1,0,0,0,0,1,0,0,1] ], # 1695
  [ -1, [0,1,1,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,0,1,0,0,1,0,1] ], # 1696
  [ -1, [0,1,1,0,0,0,1,0,0,0,0,0,0,0,1,0,1,1,1,0,0,1,1,0,0,0,0] ], # 1697
  [ -1, [0,1,1,0,0,0,1,0,0,0,0,0,0,0,1,1,1,0,0,0,1,1,1,0,0,0,0] ], # 1698
  [ -1, [0,1,1,0,0,0,1,0,0,0,0,0,0,1,0,1,0,1,1,0,0,0,1,1,0,0,0] ], # 1699
  [ -1, [0,1,1,0,0,0,1,0,0,0,0,0,1,0,0,0,1,1,0,1,0,1,0,1,0,0,0] ], # 1700
  [ -1, [0,1,1,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0,0,0,1,1,0,0,0,1,0] ], # 1701
  [ -1, [0,1,1,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1,0,0,1,0,1,0,1,0,0] ], # 1702
  [ -1, [0,1,1,0,0,0,1,0,0,0,0,1,1,1,0,0,0,0,0,0,0,1,0,0,0,1,1] ], # 1703
  [ -1, [0,1,1,0,0,0,1,0,0,0,1,0,0,0,1,1,0,0,0,0,0,1,0,1,0,1,0] ], # 1704
  [ -1, [0,1,1,0,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,0,1,1,0,0,0,1] ], # 1705
  [ -1, [0,1,1,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0,0,0,0,0,1,0,1,0,1] ], # 1706
  [ -1, [0,1,1,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0,0,0,0,0,0,1,1,1,0] ], # 1707
  [ -1, [0,1,1,0,0,0,1,0,0,1,0,0,1,0,1,0,0,0,0,0,0,0,1,0,0,1,1] ], # 1708
  [ -1, [0,1,1,0,0,1,0,0,0,0,0,0,0,1,0,1,1,0,1,0,0,1,0,0,0,0,1] ], # 1709
  [ -1, [0,1,1,0,0,1,0,0,0,0,0,0,1,0,0,1,0,1,1,0,0,0,1,0,0,1,0] ], # 1710
  [ -1, [0,1,1,0,0,1,0,0,0,0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,1,1,0] ], # 1711
  [ -1, [0,1,1,0,0,1,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,1,1,0,1,0,0] ], # 1712
  [ -1, [0,1,1,0,1,0,0,0,0,0,0,0,1,0,1,1,0,0,1,0,0,0,0,0,0,1,1] ], # 1713
  [ -1, [0,1,1,0,1,0,0,0,0,1,0,0,0,0,0,1,0,1,0,0,0,1,0,1,0,1,0] ], # 1714
  [ -1, [0,1,1,0,1,0,0,0,0,1,0,0,0,0,1,0,0,1,0,0,0,1,0,0,1,1,0] ], # 1715
  [ -1, [0,1,1,0,1,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,0,0,0,1,1,0,1] ], # 1716
  [ -1, [0,1,1,1,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,1,0,0,0,1,1,0,0] ], # 1717
  [ -1, [0,1,1,1,0,0,0,0,0,0,0,0,0,1,0,1,0,1,0,1,0,1,0,0,0,0,1] ], # 1718
  [ -1, [0,1,1,1,0,0,0,0,0,0,0,0,0,1,1,0,1,0,1,0,0,0,0,0,1,0,1] ], # 1719
  [ -1, [0,1,1,1,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,0,1,0,0,0,1,1,0] ], # 1720
  [ -1, [0,1,1,1,0,0,0,0,0,0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,1,0,1] ], # 1721
  [ -1, [0,1,1,1,0,0,0,0,0,0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,0,1,1] ], # 1722
  [ -1, [0,1,1,1,0,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,1,1,0,0,0,1] ], # 1723
  [ -1, [0,1,1,1,0,0,0,0,0,0,0,1,0,1,0,1,0,0,0,0,0,0,1,0,1,0,1] ], # 1724
  [ -1, [0,1,1,1,0,0,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,1,1,1,0] ], # 1725
  [ -1, [0,1,1,1,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,1,1,1,0,0] ], # 1726
  [ -1, [0,1,1,1,0,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,1,0,1,0,1,0] ], # 1727
  [ -1, [0,1,1,1,0,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0,0,1,1,0,0,1] ], # 1728
  [ -1, [1,0,0,0,0,0,0,1,1,0,0,0,0,1,1,1,0,0,1,0,1,0,1,0,0,0,0] ], # 1729
  [ -1, [1,0,0,0,0,0,0,1,1,0,0,0,1,0,1,0,1,0,0,1,1,1,0,0,0,0,0] ], # 1730
  [ -1, [1,0,0,0,0,0,0,1,1,0,0,0,1,1,0,0,0,1,1,1,0,0,0,1,0,0,0] ], # 1731
  [ -1, [1,0,0,0,0,0,0,1,1,0,0,0,1,1,0,1,0,0,0,1,1,0,0,1,0,0,0] ], # 1732
  [ -1, [1,0,0,0,0,0,0,1,1,0,0,1,1,1,0,0,0,0,0,0,1,1,0,0,0,1,0] ], # 1733
  [ -1, [1,0,0,0,0,0,0,1,1,0,1,0,1,0,0,0,0,1,0,1,0,1,0,1,0,0,0] ], # 1734
  [ -1, [1,0,0,0,0,0,0,1,1,0,1,0,1,0,1,0,0,0,1,0,0,0,0,1,0,1,0] ], # 1735
  [ -1, [1,0,0,0,0,0,0,1,1,0,1,1,0,1,0,0,0,0,0,0,0,1,0,1,1,0,0] ], # 1736
  [ -1, [1,0,0,0,0,0,0,1,1,0,1,1,1,0,0,0,0,0,0,0,0,1,1,0,0,0,1] ], # 1737
  [ -1, [1,0,0,0,0,0,0,1,1,1,0,0,0,1,0,0,0,1,0,0,1,1,1,0,0,0,0] ], # 1738
  [ -1, [1,0,0,0,0,0,0,1,1,1,0,1,0,1,0,0,0,0,0,0,0,1,0,1,0,1,0] ], # 1739
  [ -1, [1,0,0,0,0,0,0,1,1,1,1,0,0,0,1,0,0,0,0,0,0,0,1,1,1,0,0] ], # 1740
  [ -1, [1,0,0,0,0,0,1,0,1,0,0,0,1,0,1,0,1,0,0,1,1,0,1,0,0,0,0] ], # 1741
  [ -1, [1,0,0,0,0,0,1,0,1,0,0,1,0,1,1,0,0,0,0,1,0,1,0,0,0,1,0] ], # 1742
  [ -1, [1,0,0,0,0,0,1,0,1,0,1,0,1,1,0,0,0,0,0,0,1,0,0,1,0,1,0] ], # 1743
  [ -1, [1,0,0,0,0,0,1,0,1,0,1,1,1,0,0,0,0,0,0,0,0,0,1,1,0,1,0] ], # 1744
  [ -1, [1,0,0,0,0,0,1,1,0,0,0,0,0,1,1,0,0,1,0,1,1,1,0,0,0,0,0] ], # 1745
  [ -1, [1,0,0,0,0,0,1,1,0,0,0,1,1,0,0,0,0,1,0,1,0,0,1,1,0,0,0] ], # 1746
  [ -1, [1,0,0,0,0,0,1,1,0,0,1,0,0,1,0,0,0,1,0,0,1,1,0,1,0,0,0] ], # 1747
  [ -1, [1,0,0,0,0,0,1,1,0,0,1,1,0,0,1,0,0,0,0,0,0,1,1,0,0,0,1] ], # 1748
  [ -1, [1,0,0,0,0,1,0,0,1,0,0,0,1,0,0,1,1,0,0,1,1,0,1,0,0,0,0] ], # 1749
  [ -1, [1,0,0,0,0,1,0,0,1,0,0,1,0,1,0,0,1,0,1,0,0,1,0,0,0,1,0] ], # 1750
  [ -1, [1,0,0,0,0,1,0,0,1,0,1,0,0,0,1,0,1,0,1,0,0,0,1,0,1,0,0] ], # 1751
  [ -1, [1,0,0,0,0,1,0,0,1,0,1,0,0,0,1,1,0,0,0,1,0,0,1,0,1,0,0] ], # 1752
  [ -1, [1,0,0,0,0,1,0,0,1,0,1,0,0,1,0,0,0,1,0,1,0,1,0,0,1,0,0] ], # 1753
  [ -1, [1,0,0,0,0,1,0,0,1,0,1,0,0,1,0,1,0,0,1,0,0,0,1,0,0,0,1] ], # 1754
  [ -1, [1,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0,1,0,0,1,0,1,0,0,0,0,1] ], # 1755
  [ -1, [1,0,0,0,0,1,0,0,1,0,1,0,1,0,0,1,0,0,0,1,0,0,0,1,0,1,0] ], # 1756
  [ -1, [1,0,0,0,0,1,0,0,1,0,1,1,0,0,0,0,1,0,0,0,0,1,1,0,1,0,0] ], # 1757
  [ -1, [1,0,0,0,0,1,0,0,1,1,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,1,0] ], # 1758
  [ -1, [1,0,0,0,0,1,0,0,1,1,0,0,0,1,0,1,0,0,0,0,1,0,1,0,0,1,0] ], # 1759
  [ -1, [1,0,0,0,0,1,0,0,1,1,0,0,1,0,0,0,1,0,0,1,0,0,1,0,0,0,1] ], # 1760
  [ -1, [1,0,0,0,0,1,0,1,0,0,0,0,0,0,1,1,1,0,1,0,1,0,1,0,0,0,0] ], # 1761
  [ -1, [1,0,0,0,0,1,0,1,0,0,0,0,1,0,1,0,1,0,1,1,0,0,0,0,0,0,1] ], # 1762
  [ -1, [1,0,0,0,0,1,0,1,0,0,0,1,0,0,1,1,0,0,1,0,0,0,1,0,0,1,0] ], # 1763
  [ -1, [1,0,0,0,0,1,0,1,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,1,0,0] ], # 1764
  [ -1, [1,0,0,0,0,1,0,1,0,0,1,0,0,0,1,0,0,1,1,0,0,1,0,0,0,1,0] ], # 1765
  [ -1, [1,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,1] ], # 1766
  [ -1, [1,0,0,0,0,1,0,1,0,1,0,0,0,0,0,0,1,1,0,1,0,1,0,1,0,0,0] ], # 1767
  [ -1, [1,0,0,0,0,1,0,1,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,1,0,1,0] ], # 1768
  [ -1, [1,0,0,0,0,1,0,1,0,1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,1,1,0] ], # 1769
  [ -1, [1,0,0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,1,0] ], # 1770
  [ -1, [1,0,0,0,0,1,0,1,0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,1,1,0,0] ], # 1771
  [ -1, [1,0,0,0,0,1,0,1,0,1,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1,1] ], # 1772
  [ -1, [1,0,0,0,0,1,1,0,0,0,0,0,1,1,0,0,1,0,0,1,1,0,0,0,0,0,1] ], # 1773
  [ -1, [1,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,1,1,0,1,0,1,1,0,0,0,0] ], # 1774
  [ -1, [1,0,0,0,0,1,1,0,0,0,0,1,0,0,1,0,1,0,0,1,0,0,1,0,1,0,0] ], # 1775
  [ -1, [1,0,0,0,0,1,1,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,1,0,0,1,0] ], # 1776
  [ -1, [1,0,0,0,0,1,1,0,0,0,0,1,0,1,0,0,1,0,0,0,1,0,1,0,1,0,0] ], # 1777
  [ -1, [1,0,0,0,0,1,1,0,0,0,1,0,0,0,1,0,0,1,0,1,0,1,0,0,0,1,0] ], # 1778
  [ -1, [1,0,0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,1,0,1,0,0,0,1,1,0,0] ], # 1779
  [ -1, [1,0,0,0,0,1,1,0,0,0,1,0,0,1,0,1,0,0,0,0,1,0,1,0,0,0,1] ], # 1780
  [ -1, [1,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,1,0,1,0] ], # 1781
  [ -1, [1,0,0,0,0,1,1,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,1,0,0,1,0] ], # 1782
  [ -1, [1,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,1,0,0,0,1] ], # 1783
  [ -1, [1,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,1,0,0,1,0,0,0,1,0,0,1] ], # 1784
  [ -1, [1,0,0,0,1,0,0,0,1,0,0,0,0,1,1,1,0,0,1,1,0,0,0,0,0,0,1] ], # 1785
  [ -1, [1,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,1,1,1,0,1,0,1,0,0,0,0] ], # 1786
  [ -1, [1,0,0,0,1,0,0,0,1,0,0,1,0,1,0,0,0,1,1,0,0,1,0,0,0,1,0] ], # 1787
  [ -1, [1,0,0,0,1,0,0,0,1,0,0,1,1,1,0,0,0,0,1,0,0,0,0,0,0,1,1] ], # 1788
  [ -1, [1,0,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,1,1,0,0,0,1,1,0,0,0] ], # 1789
  [ -1, [1,0,0,0,1,0,0,0,1,0,1,0,0,1,0,0,0,1,1,0,0,0,0,1,1,0,0] ], # 1790
  [ -1, [1,0,0,0,1,0,0,0,1,1,0,0,0,0,1,0,0,1,0,1,0,0,1,0,1,0,0] ], # 1791
  [ -1, [1,0,0,0,1,0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0,0,1] ], # 1792
  [ -1, [1,0,0,0,1,0,0,0,1,1,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,1] ], # 1793
  [ -1, [1,0,0,0,1,0,0,0,1,1,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,1,0] ], # 1794
  [ -1, [1,0,0,0,1,0,0,0,1,1,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1] ], # 1795
  [ -1, [1,0,0,0,1,0,0,0,1,1,1,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0,1] ], # 1796
  [ -1, [1,0,0,0,1,0,0,1,0,0,0,0,1,0,1,1,0,0,0,1,1,0,0,0,0,0,1] ], # 1797
  [ -1, [1,0,0,0,1,0,0,1,0,0,0,1,0,0,1,0,1,0,1,0,0,1,0,0,0,0,1] ], # 1798
  [ -1, [1,0,0,0,1,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,1,0,1,0,1,0,0] ], # 1799
  [ -1, [1,0,0,0,1,0,0,1,0,0,0,1,0,1,0,0,0,1,0,0,1,1,0,0,1,0,0] ], # 1800
  [ -1, [1,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0,0,1,1,0,0,0,1,0,0,0,1] ], # 1801
  [ -1, [1,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0,1,0,0,0,1,1,0,0,0,0,1] ], # 1802
  [ -1, [1,0,0,0,1,0,0,1,0,0,0,1,1,0,0,1,0,0,0,0,1,0,0,1,0,1,0] ], # 1803
  [ -1, [1,0,0,0,1,0,0,1,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,1,1,0,0] ], # 1804
  [ -1, [1,0,0,0,1,0,0,1,0,0,1,1,0,0,1,0,0,0,0,0,0,1,0,0,1,0,1] ], # 1805
  [ -1, [1,0,0,0,1,0,0,1,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,1,1,0,0] ], # 1806
  [ -1, [1,0,0,0,1,0,0,1,0,1,0,0,0,0,1,1,0,0,0,0,1,0,1,0,0,0,1] ], # 1807
  [ -1, [1,0,0,0,1,0,0,1,0,1,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,1] ], # 1808
  [ -1, [1,0,0,0,1,0,1,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0,0,1,0,1,0] ], # 1809
  [ -1, [1,0,0,0,1,0,1,0,0,0,0,1,0,0,1,1,0,0,0,1,0,0,1,0,0,0,1] ], # 1810
  [ -1, [1,0,0,0,1,0,1,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0,0,1] ], # 1811
  [ -1, [1,0,0,0,1,0,1,0,0,0,0,1,0,1,0,1,0,0,0,0,1,0,0,1,0,1,0] ], # 1812
  [ -1, [1,0,0,0,1,0,1,0,0,0,0,1,1,0,0,0,0,1,0,0,1,0,1,0,0,1,0] ], # 1813
  [ -1, [1,0,0,0,1,0,1,0,0,0,0,1,1,0,1,0,0,0,0,1,0,0,0,0,0,1,1] ], # 1814
  [ -1, [1,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,1,0,0,0,1] ], # 1815
  [ -1, [1,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,1,0,0,1,1,0,0] ], # 1816
  [ -1, [1,0,0,0,1,0,1,0,0,0,1,0,0,0,1,1,0,0,0,1,0,0,0,1,0,0,1] ], # 1817
  [ -1, [1,0,0,0,1,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,1] ], # 1818
  [ -1, [1,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,1,0,0,1] ], # 1819
  [ -1, [1,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,1,0,1,0] ], # 1820
  [ -1, [1,0,0,0,1,1,0,0,0,0,0,0,0,0,1,1,1,0,0,1,1,0,0,0,1,0,0] ], # 1821
  [ -1, [1,0,0,0,1,1,0,0,0,0,0,0,0,1,0,1,0,1,1,0,1,0,0,0,0,1,0] ], # 1822
  [ -1, [1,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,1,1,1,1,0,0,0,0,0,0,1] ], # 1823
  [ -1, [1,0,0,0,1,1,0,0,0,0,0,0,1,0,0,1,0,1,0,1,1,0,0,0,0,1,0] ], # 1824
  [ -1, [1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,1,1,0,1,0,0,0,0,1,0,1,0] ], # 1825
  [ -1, [1,0,0,0,1,1,0,0,0,0,0,1,0,1,0,1,0,0,0,0,1,0,0,0,1,1,0] ], # 1826
  [ -1, [1,0,0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,1,0,1,0,0,0,1,1,0,0] ], # 1827
  [ -1, [1,0,0,0,1,1,0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,1,0,0,1,1,0] ], # 1828
  [ -1, [1,0,0,0,1,1,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,1,0,1,0,1] ], # 1829
  [ -1, [1,0,0,0,1,1,0,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,1] ], # 1830
  [ -1, [1,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,1,1] ], # 1831
  [ -1, [1,0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,0,1,1,1,0] ], # 1832
  [ -1, [1,0,0,1,0,0,0,0,1,0,0,1,0,0,1,0,1,0,0,1,0,1,0,0,0,1,0] ], # 1833
  [ -1, [1,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,1,0,1,0,0,1,0,1,0,0] ], # 1834
  [ -1, [1,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,1,0,1,0,0,0,1,0,0,0,1] ], # 1835
  [ -1, [1,0,0,1,0,0,0,0,1,0,0,1,1,0,0,0,1,0,0,0,1,0,1,0,0,1,0] ], # 1836
  [ -1, [1,0,0,1,0,0,0,0,1,0,1,0,0,0,0,1,1,0,0,0,1,0,1,1,0,0,0] ], # 1837
  [ -1, [1,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,1,1,0,0,0,1,0,0,1,0] ], # 1838
  [ -1, [1,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,1,0,1,0,0,0,0,1,0,1,0] ], # 1839
  [ -1, [1,0,0,1,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,1] ], # 1840
  [ -1, [1,0,0,1,0,0,0,0,1,0,1,0,1,0,0,0,0,1,0,1,0,0,0,1,0,1,0] ], # 1841
  [ -1, [1,0,0,1,0,0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,1] ], # 1842
  [ -1, [1,0,0,1,0,0,0,0,1,0,1,1,0,0,1,0,0,0,0,0,0,0,1,0,1,1,0] ], # 1843
  [ -1, [1,0,0,1,0,0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,1,0,0,1,0,1,0] ], # 1844
  [ -1, [1,0,0,1,0,0,0,1,0,0,0,0,0,0,1,1,0,1,0,1,1,0,1,0,0,0,0] ], # 1845
  [ -1, [1,0,0,1,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,1,0,0,0,1,0,1,0] ], # 1846
  [ -1, [1,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,1,0,0,1,1,0,0,0,1,0] ], # 1847
  [ -1, [1,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,1,0,0,0,1,0,0,1,1,0,0] ], # 1848
  [ -1, [1,0,0,1,0,0,0,1,0,0,0,1,1,0,0,0,0,1,0,1,0,0,1,0,0,0,1] ], # 1849
  [ -1, [1,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,1,0,1,0,1,0,0,0,0,1] ], # 1850
  [ -1, [1,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,1] ], # 1851
  [ -1, [1,0,0,1,0,0,0,1,0,0,1,0,0,1,0,0,0,1,1,0,0,0,0,1,0,0,1] ], # 1852
  [ -1, [1,0,0,1,0,0,0,1,0,0,1,0,0,1,1,0,0,0,0,0,1,0,0,0,1,0,1] ], # 1853
  [ -1, [1,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,1,0,0,1,0,1,0,0,1,0] ], # 1854
  [ -1, [1,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,1,0,0,1,0,0,0,1,0,0,1] ], # 1855
  [ -1, [1,0,0,1,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,1,0,1,0,0,0,1] ], # 1856
  [ -1, [1,0,0,1,0,1,0,0,0,0,0,0,0,1,0,0,1,1,0,1,1,0,0,0,1,0,0] ], # 1857
  [ -1, [1,0,0,1,0,1,0,0,0,0,0,1,0,1,0,0,0,1,0,1,0,0,0,0,1,1,0] ], # 1858
  [ -1, [1,0,0,1,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,0,1,0,0,0,0,1,1] ], # 1859
  [ -1, [1,0,0,1,0,1,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0,1,0,1,0,1] ], # 1860
  [ -1, [1,0,0,1,1,0,0,0,0,0,0,0,0,0,1,1,1,0,0,1,1,0,0,0,0,0,1] ], # 1861
  [ -1, [1,0,0,1,1,0,0,0,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0,1,0,1,0] ], # 1862
  [ -1, [1,0,0,1,1,0,0,0,0,0,1,0,0,0,0,0,1,1,0,0,1,0,0,1,1,0,0] ], # 1863
  [ -1, [1,0,0,1,1,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,0,1,0,1,1] ], # 1864
  [ -1, [1,0,1,0,0,0,0,0,1,0,0,0,0,0,1,1,1,0,0,1,0,1,1,0,0,0,0] ], # 1865
  [ -1, [1,0,1,0,0,0,0,0,1,0,0,0,0,1,1,0,1,0,0,1,0,1,0,0,1,0,0] ], # 1866
  [ -1, [1,0,1,0,0,0,0,0,1,0,0,0,1,1,0,1,0,0,0,1,0,0,0,1,0,1,0] ], # 1867
  [ -1, [1,0,1,0,0,0,0,0,1,0,1,0,1,0,1,0,0,0,0,0,0,0,1,0,1,1,0] ], # 1868
  [ -1, [1,0,1,0,0,0,0,1,0,0,0,0,0,0,1,1,1,0,0,1,0,1,0,1,0,0,0] ], # 1869
  [ -1, [1,0,1,0,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0,0,1,1,1,0,0,0,0] ], # 1870
  [ -1, [1,0,1,0,0,0,0,1,0,0,0,0,0,1,1,1,0,0,1,0,0,0,0,1,0,1,0] ], # 1871
  [ -1, [1,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,1,1,1,0,0,0,1,1,0,0,0] ], # 1872
  [ -1, [1,0,1,0,0,0,0,1,0,0,0,0,1,0,0,1,0,1,0,1,0,0,1,1,0,0,0] ], # 1873
  [ -1, [1,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1,1,0,0,0,1,0,0,0,1] ], # 1874
  [ -1, [1,0,1,0,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0,0,0,0,1,1,1,0,0] ], # 1875
  [ -1, [1,0,1,0,0,0,0,1,0,0,0,1,1,0,0,0,1,0,0,0,0,1,1,0,0,0,1] ], # 1876
  [ -1, [1,0,1,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,1,1,1,0] ], # 1877
  [ -1, [1,0,1,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0,0,0,0,1,0,0,0,1,1] ], # 1878
  [ -1, [1,0,1,0,0,0,0,1,0,0,1,0,1,1,0,0,0,0,0,0,0,0,0,1,1,0,1] ], # 1879
  [ -1, [1,0,1,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,0,0,1,0,1,0,1] ], # 1880
  [ -1, [1,0,1,0,0,0,1,0,0,0,0,0,0,1,0,0,1,1,0,1,0,1,0,1,0,0,0] ], # 1881
  [ -1, [1,0,1,0,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1,1,0,0,1,0] ], # 1882
  [ -1, [1,0,1,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,0,0,1,0,0,0,1,1] ], # 1883
  [ -1, [1,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,1,1,0,0,1] ], # 1884
  [ -1, [1,0,1,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,0,1,0,0,0,0,1,0,1] ], # 1885
  [ -1, [1,0,1,0,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,1,1,0,0,0,1] ], # 1886
  [ -1, [1,0,1,0,0,1,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,1,0,0,1,1,0] ], # 1887
  [ -1, [1,0,1,0,0,1,0,0,0,0,1,0,1,0,0,1,0,0,0,0,0,0,1,0,0,1,1] ], # 1888
  [ -1, [1,0,1,0,1,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,1,0,1,0,1,0,0] ], # 1889
  [ -1, [1,0,1,0,1,0,0,0,0,0,0,0,0,1,1,1,0,0,0,1,0,0,0,0,1,0,1] ], # 1890
  [ -1, [1,0,1,0,1,0,0,0,0,0,0,0,1,0,0,0,1,1,0,0,1,1,0,0,0,1,0] ], # 1891
  [ -1, [1,0,1,0,1,0,0,0,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,1,0] ], # 1892
  [ -1, [1,0,1,0,1,0,0,0,0,0,0,0,1,0,1,0,1,0,1,0,0,0,0,0,0,1,1] ], # 1893
  [ -1, [1,0,1,0,1,0,0,0,0,0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,1,1,0] ], # 1894
  [ -1, [1,0,1,0,1,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,1,0,1,0,1,0] ], # 1895
  [ -1, [1,0,1,0,1,0,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1,0,1,1,0,0] ], # 1896
  [ -1, [1,0,1,0,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,1] ], # 1897
  [ -1, [1,0,1,0,1,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,0,1,1,1,0,0] ], # 1898
  [ -1, [1,0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,0,0,1,1,1,0] ], # 1899
  [ -1, [1,0,1,0,1,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,1,1] ], # 1900
  [ -1, [1,0,1,1,0,0,0,0,0,0,0,0,0,0,1,0,1,1,0,1,0,0,1,0,1,0,0] ], # 1901
  [ -1, [1,0,1,1,0,0,0,0,0,0,0,0,0,1,0,1,1,0,0,1,0,0,0,1,0,0,1] ], # 1902
  [ -1, [1,0,1,1,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,1,0,0,0,0,0,1,1] ], # 1903
  [ -1, [1,0,1,1,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,1,1,0,1,0] ], # 1904
  [ -1, [1,1,0,0,0,0,0,0,1,0,0,0,0,0,1,1,1,0,1,0,0,0,1,1,0,0,0] ], # 1905
  [ -1, [1,1,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,1,0,1,0,1,0,1,0,0,0] ], # 1906
  [ -1, [1,1,0,0,0,0,0,0,1,0,0,0,0,1,0,1,1,0,0,0,1,1,0,1,0,0,0] ], # 1907
  [ -1, [1,1,0,0,0,0,0,0,1,0,0,0,0,1,1,1,0,0,0,1,0,0,0,1,1,0,0] ], # 1908
  [ -1, [1,1,0,0,0,0,0,0,1,0,0,0,1,0,0,0,1,1,0,0,1,1,1,0,0,0,0] ], # 1909
  [ -1, [1,1,0,0,0,0,0,0,1,0,0,0,1,0,1,0,1,0,0,1,0,1,0,0,0,0,1] ], # 1910
  [ -1, [1,1,0,0,0,0,0,0,1,0,0,1,0,1,1,0,0,0,0,0,0,1,0,0,1,1,0] ], # 1911
  [ -1, [1,1,0,0,0,0,0,0,1,0,0,1,1,1,0,0,0,0,0,0,0,0,1,0,1,0,1] ], # 1912
  [ -1, [1,1,0,0,0,0,0,0,1,0,1,0,1,0,1,0,0,0,0,0,0,0,0,1,1,1,0] ], # 1913
  [ -1, [1,1,0,0,0,0,0,0,1,1,0,0,0,0,1,0,1,0,0,0,0,1,0,1,0,1,0] ], # 1914
  [ -1, [1,1,0,0,0,0,0,0,1,1,0,0,0,1,0,0,0,1,0,0,0,0,1,1,1,0,0] ], # 1915
  [ -1, [1,1,0,0,0,0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,1,1] ], # 1916
  [ -1, [1,1,0,0,0,0,0,1,0,0,0,0,0,0,1,1,0,1,0,0,1,1,1,0,0,0,0] ], # 1917
  [ -1, [1,1,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,1,1,0,0] ], # 1918
  [ -1, [1,1,0,0,0,0,0,1,0,0,0,1,1,0,0,1,0,0,0,0,0,0,1,1,0,0,1] ], # 1919
  [ -1, [1,1,0,0,0,0,0,1,0,0,0,1,1,0,1,0,0,0,0,0,0,0,1,0,1,0,1] ], # 1920
  [ -1, [1,1,0,0,0,0,1,0,0,0,0,0,0,1,1,0,1,0,0,0,1,1,0,0,0,0,1] ], # 1921
  [ -1, [1,1,0,0,0,0,1,0,0,0,0,0,1,0,0,0,1,1,0,0,1,0,1,1,0,0,0] ], # 1922
  [ -1, [1,1,0,0,0,0,1,0,0,0,0,0,1,0,1,0,0,1,0,0,1,0,1,0,0,1,0] ], # 1923
  [ -1, [1,1,0,0,0,0,1,0,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,1,0,1,1] ], # 1924
  [ -1, [1,1,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0,1,1,0,0,0,1,0,0,0,1] ], # 1925
  [ -1, [1,1,0,0,0,1,0,0,0,0,0,0,0,1,1,1,0,0,1,0,0,0,0,0,0,1,1] ], # 1926
  [ -1, [1,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0,1,0,1,0] ], # 1927
  [ -1, [1,1,0,0,0,1,0,0,0,0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,1,1,0] ], # 1928
  [ -1, [1,1,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,1,0,1] ], # 1929
  [ -1, [1,1,0,0,0,1,0,0,0,0,0,0,1,1,0,1,0,0,0,0,1,0,0,0,0,1,1] ], # 1930
  [ -1, [1,1,0,0,0,1,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,1,1,0,0,1,0] ], # 1931
  [ -1, [1,1,0,0,0,1,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,1,1,1,0,0] ], # 1932
  [ -1, [1,1,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,1,0,1,0] ], # 1933
  [ -1, [1,1,0,0,0,1,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,0,1,0,1,0,1] ], # 1934
  [ -1, [1,1,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,1,0,0,0,1,1] ], # 1935
  [ -1, [1,1,0,0,0,1,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,1,1,0,0,0,1] ], # 1936
  [ -1, [1,1,0,0,1,0,0,0,0,0,0,0,0,0,1,0,1,1,0,0,1,1,0,0,1,0,0] ], # 1937
  [ -1, [1,1,0,0,1,0,0,0,0,0,0,0,1,0,0,1,0,1,0,0,1,0,0,1,0,1,0] ], # 1938
  [ -1, [1,1,0,0,1,0,0,0,0,0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,1,0,1] ], # 1939
  [ -1, [1,1,0,0,1,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,1,0,1,0,0,1] ], # 1940
  [ -1, [1,1,0,1,0,0,0,0,0,0,0,0,0,1,1,0,0,1,0,0,1,0,0,0,1,1,0] ], # 1941
  [ -1, [1,1,0,1,0,0,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,1,1,1,0,0] ], # 1942
  [ -1, [1,1,0,1,0,0,0,0,0,0,0,1,0,0,1,1,0,0,0,0,0,0,1,0,0,1,1] ], # 1943
  [ -1, [1,1,0,1,0,0,0,0,0,0,0,1,0,1,0,0,1,0,0,0,0,0,0,1,1,0,1] ], # 1944
  [  1, [0,0,0,0,0,1,0,1,1,0,0,1,1,1,0,0,0,0,1,1,0,0,0,0,1,0,0] ], # 1945
  [  1, [0,0,0,0,0,1,0,1,1,0,1,1,0,0,0,1,0,0,1,0,0,1,1,0,0,0,0] ], # 1946
  [  1, [0,0,0,0,0,1,0,1,1,1,0,1,1,0,0,0,0,0,0,1,0,0,1,0,1,0,0] ], # 1947
  [  1, [0,0,0,0,0,1,0,1,1,1,1,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,0] ], # 1948
  [  1, [0,0,0,0,0,1,1,0,1,0,0,1,0,1,0,0,1,0,1,1,0,1,0,0,0,0,0] ], # 1949
  [  1, [0,0,0,0,0,1,1,0,1,0,1,0,1,1,0,0,0,0,1,0,1,0,0,0,0,1,0] ], # 1950
  [  1, [0,0,0,0,0,1,1,0,1,1,0,0,1,0,0,0,1,0,0,1,1,0,1,0,0,0,0] ], # 1951
  [  1, [0,0,0,0,0,1,1,0,1,1,1,0,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0] ], # 1952
  [  1, [0,0,0,0,0,1,1,1,0,0,0,1,1,0,0,0,1,0,0,1,1,1,0,0,0,0,0] ], # 1953
  [  1, [0,0,0,0,0,1,1,1,0,0,0,1,1,1,0,0,0,0,1,0,1,0,0,0,0,1,0] ], # 1954
  [  1, [0,0,0,0,0,1,1,1,0,0,1,0,1,0,1,0,0,0,1,1,0,0,0,0,0,0,1] ], # 1955
  [  1, [0,0,0,0,0,1,1,1,0,0,1,1,0,0,0,1,0,0,0,0,1,1,1,0,0,0,0] ], # 1956
  [  1, [0,0,0,0,0,1,1,1,0,0,1,1,1,0,0,0,0,0,0,1,0,0,0,1,1,0,0] ], # 1957
  [  1, [0,0,0,0,0,1,1,1,0,1,0,0,0,0,1,0,1,0,1,0,1,0,1,0,0,0,0] ], # 1958
  [  1, [0,0,0,0,0,1,1,1,0,1,0,0,0,1,1,0,0,0,0,1,1,0,0,0,1,0,0] ], # 1959
  [  1, [0,0,0,0,0,1,1,1,0,1,0,0,1,1,0,0,0,0,0,1,1,0,0,0,0,0,1] ], # 1960
  [  1, [0,0,0,0,0,1,1,1,0,1,0,1,0,0,0,0,0,1,0,1,0,1,1,0,0,0,0] ], # 1961
  [  1, [0,0,0,0,0,1,1,1,0,1,0,1,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0] ], # 1962
  [  1, [0,0,0,0,0,1,1,1,0,1,0,1,0,1,0,0,0,0,0,0,1,0,1,0,1,0,0] ], # 1963
  [  1, [0,0,0,0,0,1,1,1,0,1,1,0,0,0,0,0,0,1,1,0,0,0,1,1,0,0,0] ], # 1964
  [  1, [0,0,0,0,1,0,0,1,1,0,0,1,0,0,1,1,0,0,1,1,0,1,0,0,0,0,0] ], # 1965
  [  1, [0,0,0,0,1,0,0,1,1,0,1,0,1,0,0,1,0,0,1,0,1,0,0,1,0,0,0] ], # 1966
  [  1, [0,0,0,0,1,0,0,1,1,1,0,0,1,0,1,0,0,0,0,1,1,0,0,0,1,0,0] ], # 1967
  [  1, [0,0,0,0,1,0,0,1,1,1,0,1,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0] ], # 1968
  [  1, [0,0,0,0,1,0,1,0,1,0,0,1,0,1,0,1,0,0,0,1,1,1,0,0,0,0,0] ], # 1969
  [  1, [0,0,0,0,1,0,1,0,1,0,0,1,1,0,1,0,0,0,1,1,0,0,0,0,0,1,0] ], # 1970
  [  1, [0,0,0,0,1,0,1,0,1,0,0,1,1,1,0,0,0,0,1,1,0,0,0,0,0,0,1] ], # 1971
  [  1, [0,0,0,0,1,0,1,0,1,0,1,0,0,0,1,1,0,0,1,1,0,0,0,1,0,0,0] ], # 1972
  [  1, [0,0,0,0,1,0,1,0,1,0,1,0,1,0,1,0,0,0,0,1,1,0,0,0,1,0,0] ], # 1973
  [  1, [0,0,0,0,1,0,1,0,1,0,1,1,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0] ], # 1974
  [  1, [0,0,0,0,1,0,1,0,1,0,1,1,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0] ], # 1975
  [  1, [0,0,0,0,1,0,1,0,1,0,1,1,1,0,0,0,0,0,0,1,0,1,0,0,0,0,1] ], # 1976
  [  1, [0,0,0,0,1,0,1,0,1,1,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,1,0] ], # 1977
  [  1, [0,0,0,0,1,0,1,0,1,1,0,1,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0] ], # 1978
  [  1, [0,0,0,0,1,0,1,0,1,1,1,0,0,0,0,0,0,1,0,1,0,1,0,1,0,0,0] ], # 1979
  [  1, [0,0,0,0,1,0,1,0,1,1,1,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,1] ], # 1980
  [  1, [0,0,0,0,1,0,1,1,0,0,1,0,1,0,1,0,0,0,1,0,1,0,0,0,0,0,1] ], # 1981
  [  1, [0,0,0,0,1,0,1,1,0,0,1,1,0,0,1,0,0,0,1,0,0,1,0,0,0,0,1] ], # 1982
  [  1, [0,0,0,0,1,0,1,1,0,1,0,1,1,0,0,0,0,0,0,1,0,0,0,1,0,0,1] ], # 1983
  [  1, [0,0,0,0,1,0,1,1,0,1,1,0,0,0,0,0,0,1,0,0,1,1,0,1,0,0,0] ], # 1984
  [  1, [0,0,0,0,1,1,0,0,1,0,0,1,1,0,0,1,0,0,1,1,0,0,0,0,0,1,0] ], # 1985
  [  1, [0,0,0,0,1,1,0,0,1,0,1,0,1,0,0,0,1,0,1,0,1,0,0,0,1,0,0] ], # 1986
  [  1, [0,0,0,0,1,1,0,0,1,1,0,0,0,0,0,1,1,0,0,1,1,1,0,0,0,0,0] ], # 1987
  [  1, [0,0,0,0,1,1,0,0,1,1,1,0,1,0,0,0,0,0,0,0,1,0,0,0,1,1,0] ], # 1988
  [  1, [0,0,0,0,1,1,0,1,0,0,1,0,0,0,0,1,0,1,1,0,1,1,0,0,0,0,0] ], # 1989
  [  1, [0,0,0,0,1,1,0,1,0,0,1,1,1,0,0,0,0,0,1,0,0,0,0,0,1,0,1] ], # 1990
  [  1, [0,0,0,0,1,1,0,1,0,1,0,1,0,0,0,0,0,1,0,1,0,1,0,0,1,0,0] ], # 1991
  [  1, [0,0,0,0,1,1,0,1,0,1,1,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,1] ], # 1992
  [  1, [0,0,0,0,1,1,1,0,0,0,0,1,0,0,0,0,1,1,1,1,0,1,0,0,0,0,0] ], # 1993
  [  1, [0,0,0,0,1,1,1,0,0,0,0,1,0,0,0,1,1,0,1,1,0,0,0,1,0,0,0] ], # 1994
  [  1, [0,0,0,0,1,1,1,0,0,0,0,1,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0] ], # 1995
  [  1, [0,0,0,0,1,1,1,0,0,0,1,0,0,0,0,1,0,1,0,1,1,1,0,0,0,0,0] ], # 1996
  [  1, [0,0,0,0,1,1,1,0,0,0,1,1,1,0,0,0,0,0,0,0,1,0,0,0,1,1,0] ], # 1997
  [  1, [0,0,0,0,1,1,1,0,0,1,0,0,0,0,0,0,1,1,1,0,1,0,1,0,0,0,0] ], # 1998
  [  1, [0,0,0,0,1,1,1,0,0,1,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,0,1] ], # 1999
  [  1, [0,0,0,0,1,1,1,0,0,1,0,1,0,0,0,0,1,0,1,0,0,0,0,1,0,1,0] ], # 2000
  [  1, [0,0,0,0,1,1,1,0,0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,0,1,0,1] ], # 2001
  [  1, [0,0,0,0,1,1,1,0,0,1,0,1,1,0,0,0,0,0,0,1,0,0,0,0,0,1,1] ], # 2002
  [  1, [0,0,0,0,1,1,1,0,0,1,1,0,0,0,0,0,0,1,0,1,0,0,0,1,1,0,0] ], # 2003
  [  1, [0,0,0,0,1,1,1,0,0,1,1,0,0,0,1,0,0,0,1,0,0,0,0,0,0,1,1] ], # 2004
  [  1, [0,0,0,1,0,0,0,1,1,0,0,1,1,1,0,0,0,0,0,1,1,0,0,0,1,0,0] ], # 2005
  [  1, [0,0,0,1,0,0,0,1,1,0,1,0,0,1,1,0,0,0,1,0,1,0,0,0,1,0,0] ], # 2006
  [  1, [0,0,0,1,0,0,0,1,1,0,1,0,1,0,0,0,0,1,1,1,0,0,0,1,0,0,0] ], # 2007
  [  1, [0,0,0,1,0,0,0,1,1,0,1,0,1,0,1,0,0,0,1,0,1,0,0,0,0,1,0] ], # 2008
  [  1, [0,0,0,1,0,0,0,1,1,0,1,1,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0] ], # 2009
  [  1, [0,0,0,1,0,0,0,1,1,1,0,0,0,1,0,0,0,1,1,0,1,0,1,0,0,0,0] ], # 2010
  [  1, [0,0,0,1,0,0,0,1,1,1,0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,0,1] ], # 2011
  [  1, [0,0,0,1,0,0,0,1,1,1,0,1,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0] ], # 2012
  [  1, [0,0,0,1,0,0,0,1,1,1,0,1,0,1,0,0,0,0,0,0,1,1,0,0,0,1,0] ], # 2013
  [  1, [0,0,0,1,0,0,0,1,1,1,1,0,0,0,0,0,0,1,0,0,1,1,1,0,0,0,0] ], # 2014
  [  1, [0,0,0,1,0,0,0,1,1,1,1,0,0,0,0,1,0,0,0,0,1,0,1,1,0,0,0] ], # 2015
  [  1, [0,0,0,1,0,0,0,1,1,1,1,0,0,0,1,0,0,0,1,0,0,0,0,1,0,1,0] ], # 2016
  [  1, [0,0,0,1,0,0,1,0,1,0,1,1,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0] ], # 2017
  [  1, [0,0,0,1,0,0,1,0,1,1,0,0,0,1,1,0,0,0,0,1,1,0,0,0,0,1,0] ], # 2018
  [  1, [0,0,0,1,0,0,1,0,1,1,0,1,0,0,0,0,1,0,0,1,0,0,1,1,0,0,0] ], # 2019
  [  1, [0,0,0,1,0,0,1,0,1,1,1,0,0,1,0,0,0,0,0,0,1,0,0,1,0,1,0] ], # 2020
  [  1, [0,0,0,1,0,0,1,1,0,0,0,1,0,1,1,0,0,0,1,1,0,0,0,0,0,0,1] ], # 2021
  [  1, [0,0,0,1,0,0,1,1,0,0,1,0,0,1,0,0,0,1,1,0,1,0,0,1,0,0,0] ], # 2022
  [  1, [0,0,0,1,0,0,1,1,0,0,1,1,0,0,0,0,0,1,1,0,0,0,1,1,0,0,0] ], # 2023
  [  1, [0,0,0,1,0,0,1,1,0,1,0,0,0,0,1,0,0,1,0,1,1,0,1,0,0,0,0] ], # 2024
  [  1, [0,0,0,1,0,1,0,0,1,0,0,1,0,0,0,1,1,0,1,1,0,0,1,0,0,0,0] ], # 2025
  [  1, [0,0,0,1,0,1,0,0,1,0,1,1,0,0,0,0,1,0,1,0,0,0,1,0,1,0,0] ], # 2026
  [  1, [0,0,0,1,0,1,0,0,1,1,0,1,0,1,0,0,0,0,0,1,0,0,0,0,1,1,0] ], # 2027
  [  1, [0,0,0,1,0,1,0,0,1,1,1,0,0,0,0,1,0,0,0,0,1,0,1,0,0,1,0] ], # 2028
  [  1, [0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,1,1,0,1,0,1,0,1,0,0,0,0] ], # 2029
  [  1, [0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,1,0,1,1,1,0,0,0,1,0,0,0] ], # 2030
  [  1, [0,0,0,1,0,1,0,1,0,0,1,0,0,0,1,1,0,0,0,1,1,0,0,0,1,0,0] ], # 2031
  [  1, [0,0,0,1,0,1,0,1,0,0,1,1,0,0,0,1,0,0,0,0,1,1,0,0,0,1,0] ], # 2032
  [  1, [0,0,0,1,0,1,0,1,0,0,1,1,1,0,0,0,0,0,0,1,0,0,0,0,1,0,1] ], # 2033
  [  1, [0,0,0,1,0,1,0,1,0,1,0,0,0,0,0,0,1,1,0,1,1,1,0,0,0,0,0] ], # 2034
  [  1, [0,0,0,1,0,1,0,1,0,1,0,0,0,0,0,1,0,1,0,1,1,0,1,0,0,0,0] ], # 2035
  [  1, [0,0,0,1,0,1,0,1,0,1,0,0,0,0,1,0,1,0,1,1,0,0,0,0,0,0,1] ], # 2036
  [  1, [0,0,0,1,0,1,0,1,0,1,0,1,0,1,0,0,0,0,1,0,0,0,0,0,0,1,1] ], # 2037
  [  1, [0,0,0,1,0,1,0,1,0,1,1,0,0,0,0,0,0,1,0,1,0,1,0,0,0,0,1] ], # 2038
  [  1, [0,0,0,1,0,1,0,1,0,1,1,0,0,0,1,0,0,0,0,0,1,0,0,0,1,1,0] ], # 2039
  [  1, [0,0,0,1,0,1,0,1,0,1,1,0,0,1,0,0,0,0,0,0,1,0,0,0,1,0,1] ], # 2040
  [  1, [0,0,0,1,0,1,1,0,0,0,0,1,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0] ], # 2041
  [  1, [0,0,0,1,0,1,1,0,0,0,1,0,0,0,0,0,1,1,1,0,1,0,1,0,0,0,0] ], # 2042
  [  1, [0,0,0,1,0,1,1,0,0,0,1,1,0,1,0,0,0,0,1,0,0,0,0,0,0,1,1] ], # 2043
  [  1, [0,0,0,1,0,1,1,0,0,1,0,0,0,1,0,0,1,0,0,1,1,0,0,0,0,0,1] ], # 2044
  [  1, [0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,1,1,0,0,1,1,1,0,0,0,0,0] ], # 2045
  [  1, [0,0,0,1,1,0,0,0,1,0,0,1,1,0,0,0,1,0,1,0,1,0,0,0,0,1,0] ], # 2046
  [  1, [0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,1,0,1,1,0,1,0,1,0,0,0,0] ], # 2047
  [  1, [0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,1,1,0,1,0,1,0,0,1,0,0,0] ], # 2048
  [  1, [0,0,0,1,1,0,0,0,1,0,1,0,1,0,0,0,0,1,0,1,1,0,0,0,1,0,0] ], # 2049
  [  1, [0,0,0,1,1,0,0,0,1,0,1,1,0,0,0,1,0,0,0,0,1,0,1,0,1,0,0] ], # 2050
  [  1, [0,0,0,1,1,0,0,0,1,0,1,1,0,0,1,0,0,0,1,0,0,0,0,0,1,1,0] ], # 2051
  [  1, [0,0,0,1,1,0,0,0,1,0,1,1,1,0,0,0,0,0,1,0,0,0,0,0,0,1,1] ], # 2052
  [  1, [0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,0,1,1,1,1,0,0,0,1,0,0,0] ], # 2053
  [  1, [0,0,0,1,1,0,0,0,1,1,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,0,1] ], # 2054
  [  1, [0,0,0,1,1,0,0,0,1,1,0,1,0,1,0,0,0,0,0,0,1,0,0,0,1,1,0] ], # 2055
  [  1, [0,0,0,1,1,0,0,0,1,1,1,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,1] ], # 2056
  [  1, [0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,1,0,1,1,1,0,0,0,1,0,0,0] ], # 2057
  [  1, [0,0,0,1,1,0,0,1,0,0,1,0,0,0,1,0,0,1,1,0,1,0,0,0,1,0,0] ], # 2058
  [  1, [0,0,0,1,1,0,0,1,0,1,0,0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,1] ], # 2059
  [  1, [0,0,0,1,1,0,0,1,0,1,0,1,0,0,1,0,0,0,0,1,0,0,0,0,1,0,1] ], # 2060
  [  1, [0,0,0,1,1,0,1,0,0,0,1,1,0,0,0,0,1,0,1,0,0,0,0,1,0,0,1] ], # 2061
  [  1, [0,0,0,1,1,0,1,0,0,1,0,0,0,0,0,0,1,1,0,1,1,0,0,1,0,0,0] ], # 2062
  [  1, [0,0,0,1,1,0,1,0,0,1,0,1,0,0,0,0,0,1,0,1,0,0,0,1,0,1,0] ], # 2063
  [  1, [0,0,0,1,1,0,1,0,0,1,1,0,0,0,1,0,0,0,0,0,1,0,0,0,0,1,1] ], # 2064
  [  1, [0,0,1,0,0,0,0,1,1,0,0,0,1,1,0,1,0,0,1,1,0,0,0,1,0,0,0] ], # 2065
  [  1, [0,0,1,0,0,0,0,1,1,0,1,0,0,1,0,1,0,0,1,0,0,1,0,1,0,0,0] ], # 2066
  [  1, [0,0,1,0,0,0,0,1,1,1,0,0,0,0,1,1,0,0,0,1,0,1,1,0,0,0,0] ], # 2067
  [  1, [0,0,1,0,0,0,0,1,1,1,1,0,1,0,0,0,0,0,0,0,0,0,1,1,1,0,0] ], # 2068
  [  1, [0,0,1,0,0,0,1,0,1,0,0,0,1,0,1,0,1,0,1,1,0,0,1,0,0,0,0] ], # 2069
  [  1, [0,0,1,0,0,0,1,0,1,0,1,0,0,1,1,0,0,0,1,0,0,1,0,0,0,1,0] ], # 2070
  [  1, [0,0,1,0,0,0,1,0,1,1,0,0,1,1,0,0,0,0,0,1,0,0,0,1,0,1,0] ], # 2071
  [  1, [0,0,1,0,0,0,1,0,1,1,1,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0] ], # 2072
  [  1, [0,0,1,0,0,0,1,1,0,0,0,0,0,1,1,0,0,1,1,1,0,1,0,0,0,0,0] ], # 2073
  [  1, [0,0,1,0,0,0,1,1,0,0,0,0,0,1,1,1,0,0,0,1,1,1,0,0,0,0,0] ], # 2074
  [  1, [0,0,1,0,0,0,1,1,0,0,0,0,1,0,1,0,1,0,1,1,0,0,0,1,0,0,0] ], # 2075
  [  1, [0,0,1,0,0,0,1,1,0,0,0,0,1,1,0,0,0,1,1,0,1,0,1,0,0,0,0] ], # 2076
  [  1, [0,0,1,0,0,0,1,1,0,0,0,1,0,1,0,1,0,0,1,0,0,0,1,1,0,0,0] ], # 2077
  [  1, [0,0,1,0,0,0,1,1,0,0,1,0,0,0,1,1,0,0,0,1,0,1,0,1,0,0,0] ], # 2078
  [  1, [0,0,1,0,0,0,1,1,0,0,1,0,1,0,1,0,0,0,0,0,1,1,0,0,0,1,0] ], # 2079
  [  1, [0,0,1,0,0,0,1,1,0,0,1,1,1,0,0,0,0,0,0,0,0,1,1,0,0,0,1] ], # 2080
  [  1, [0,0,1,0,0,0,1,1,0,1,0,0,0,1,1,0,0,0,1,0,0,0,0,1,0,1,0] ], # 2081
  [  1, [0,0,1,0,0,0,1,1,0,1,0,1,0,1,0,0,0,0,0,0,0,1,0,1,0,1,0] ], # 2082
  [  1, [0,0,1,0,0,0,1,1,0,1,1,0,0,0,1,0,0,0,0,0,0,0,1,1,1,0,0] ], # 2083
  [  1, [0,0,1,0,0,0,1,1,0,1,1,0,0,1,0,0,0,0,0,0,0,1,0,1,0,0,1] ], # 2084
  [  1, [0,0,1,0,0,1,0,1,0,0,0,0,1,0,0,1,0,1,1,1,0,0,1,0,0,0,0] ], # 2085
  [  1, [0,0,1,0,0,1,0,1,0,0,0,1,0,1,0,1,0,0,1,0,0,0,1,0,1,0,0] ], # 2086
  [  1, [0,0,1,0,0,1,0,1,0,0,0,1,1,0,0,0,1,0,0,1,0,1,0,0,1,0,0] ], # 2087
  [  1, [0,0,1,0,0,1,0,1,0,0,0,1,1,0,0,1,0,0,1,0,0,0,1,0,0,1,0] ], # 2088
  [  1, [0,0,1,0,0,1,0,1,0,0,1,0,0,1,0,1,0,0,0,0,1,1,0,0,1,0,0] ], # 2089
  [  1, [0,0,1,0,0,1,0,1,0,0,1,0,1,0,0,0,1,0,1,0,0,0,0,1,1,0,0] ], # 2090
  [  1, [0,0,1,0,0,1,0,1,0,0,1,0,1,0,0,1,0,0,0,1,0,0,0,1,1,0,0] ], # 2091
  [  1, [0,0,1,0,0,1,0,1,0,0,1,0,1,1,0,0,0,0,1,0,0,0,0,0,1,0,1] ], # 2092
  [  1, [0,0,1,0,0,1,0,1,0,1,0,0,0,0,1,1,0,0,0,1,0,0,1,0,1,0,0] ], # 2093
  [  1, [0,0,1,0,0,1,0,1,0,1,0,0,0,1,0,0,1,0,1,0,0,1,0,0,0,0,1] ], # 2094
  [  1, [0,0,1,0,0,1,0,1,0,1,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,1,0] ], # 2095
  [  1, [0,0,1,0,0,1,0,1,0,1,0,0,1,0,0,0,0,1,0,1,0,1,0,0,0,1,0] ], # 2096
  [  1, [0,0,1,0,0,1,1,0,0,0,0,1,0,1,0,0,1,0,1,0,0,1,0,0,0,1,0] ], # 2097
  [  1, [0,0,1,0,0,1,1,0,0,0,1,0,0,0,0,0,1,1,1,0,0,1,1,0,0,0,0] ], # 2098
  [  1, [0,0,1,0,0,1,1,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0,1,0,1,0,0] ], # 2099
  [  1, [0,0,1,0,0,1,1,0,0,0,1,0,0,0,1,1,0,0,0,1,0,1,0,0,0,1,0] ], # 2100
  [  1, [0,0,1,0,0,1,1,0,0,0,1,0,0,1,0,0,0,1,0,1,0,1,0,0,1,0,0] ], # 2101
  [  1, [0,0,1,0,0,1,1,0,0,0,1,0,1,0,0,0,1,0,0,0,1,1,0,0,0,1,0] ], # 2102
  [  1, [0,0,1,0,0,1,1,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,1,0,0,1,0] ], # 2103
  [  1, [0,0,1,0,0,1,1,0,0,1,0,0,0,0,1,0,1,0,1,0,0,0,1,0,0,1,0] ], # 2104
  [  1, [0,0,1,0,0,1,1,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,1,0,1,0,0] ], # 2105
  [  1, [0,0,1,0,0,1,1,0,0,1,0,0,0,1,0,1,0,0,0,1,0,0,1,0,0,0,1] ], # 2106
  [  1, [0,0,1,0,0,1,1,0,0,1,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,1,0] ], # 2107
  [  1, [0,0,1,0,0,1,1,0,0,1,1,0,1,0,0,0,0,0,0,0,0,0,1,0,0,1,1] ], # 2108
  [  1, [0,0,1,0,1,0,0,0,1,0,0,1,1,0,0,1,0,0,0,1,0,1,0,0,0,1,0] ], # 2109
  [  1, [0,0,1,0,1,0,0,0,1,0,1,0,0,1,0,1,0,0,1,0,0,0,0,1,1,0,0] ], # 2110
  [  1, [0,0,1,0,1,0,0,0,1,0,1,0,1,0,0,0,0,1,0,1,0,1,0,0,1,0,0] ], # 2111
  [  1, [0,0,1,0,1,0,0,0,1,0,1,0,1,0,0,0,1,0,1,0,0,1,0,0,0,0,1] ], # 2112
  [  1, [0,0,1,0,1,0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,1,0,1,0,1,0,0] ], # 2113
  [  1, [0,0,1,0,1,0,0,0,1,1,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,1,0] ], # 2114
  [  1, [0,0,1,0,1,0,0,0,1,1,0,0,0,1,0,0,0,1,1,0,0,1,0,0,0,1,0] ], # 2115
  [  1, [0,0,1,0,1,0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,1,1,0,0,1,0,0] ], # 2116
  [  1, [0,0,1,0,1,0,0,0,1,1,0,0,1,0,0,0,0,1,0,1,0,0,1,0,1,0,0] ], # 2117
  [  1, [0,0,1,0,1,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,1,1,0,0,0,1,0] ], # 2118
  [  1, [0,0,1,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0,0,1,0,0,0,0,1,1,0] ], # 2119
  [  1, [0,0,1,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0,0,0,0,1,0,1,1,0,0] ], # 2120
  [  1, [0,0,1,0,1,0,0,1,0,0,0,0,1,0,1,0,0,1,1,1,0,0,0,0,1,0,0] ], # 2121
  [  1, [0,0,1,0,1,0,0,1,0,0,0,1,0,0,1,1,0,0,0,1,0,1,0,0,1,0,0] ], # 2122
  [  1, [0,0,1,0,1,0,0,1,0,0,0,1,1,0,0,0,0,1,1,0,0,0,1,0,1,0,0] ], # 2123
  [  1, [0,0,1,0,1,0,0,1,0,0,0,1,1,0,0,0,1,0,1,0,0,1,0,0,0,0,1] ], # 2124
  [  1, [0,0,1,0,1,0,0,1,0,0,1,0,1,0,0,1,0,0,0,0,1,1,0,0,0,0,1] ], # 2125
  [  1, [0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0,0,1,1,0,0,1,0,0,0,1,0] ], # 2126
  [  1, [0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0,1,0,1,0,0,0,0,1,1,0,0] ], # 2127
  [  1, [0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,1,0,0,0,0,1,0,1,0,1,0,0] ], # 2128
  [  1, [0,0,1,0,1,0,0,1,0,1,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,1] ], # 2129
  [  1, [0,0,1,0,1,0,0,1,0,1,0,0,1,0,0,0,0,1,1,0,0,0,1,0,0,0,1] ], # 2130
  [  1, [0,0,1,0,1,0,0,1,0,1,0,0,1,0,0,0,1,0,0,0,1,0,0,1,1,0,0] ], # 2131
  [  1, [0,0,1,0,1,0,0,1,0,1,1,0,1,0,0,0,0,0,0,0,0,0,0,1,1,0,1] ], # 2132
  [  1, [0,0,1,0,1,0,1,0,0,0,0,0,0,0,1,1,1,0,1,0,1,0,1,0,0,0,0] ], # 2133
  [  1, [0,0,1,0,1,0,1,0,0,0,0,0,1,1,0,0,0,1,0,1,1,0,0,0,1,0,0] ], # 2134
  [  1, [0,0,1,0,1,0,1,0,0,0,0,1,0,0,1,1,0,0,1,0,0,0,1,0,0,1,0] ], # 2135
  [  1, [0,0,1,0,1,0,1,0,0,0,0,1,0,1,0,0,0,1,0,1,0,1,0,0,1,0,0] ], # 2136
  [  1, [0,0,1,0,1,0,1,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,1,0,0] ], # 2137
  [  1, [0,0,1,0,1,0,1,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,1,0,0,0,1] ], # 2138
  [  1, [0,0,1,0,1,0,1,0,0,0,1,0,0,0,0,1,0,1,0,0,1,1,1,0,0,0,0] ], # 2139
  [  1, [0,0,1,0,1,0,1,0,0,0,1,0,0,1,0,1,0,0,0,0,1,1,0,0,0,0,1] ], # 2140
  [  1, [0,0,1,0,1,0,1,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,1,0,1,0,1] ], # 2141
  [  1, [0,0,1,0,1,0,1,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,1,0,1,0] ], # 2142
  [  1, [0,0,1,0,1,0,1,0,0,1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,1,1,0] ], # 2143
  [  1, [0,0,1,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,1,1,0,0] ], # 2144
  [  1, [0,0,1,0,1,1,0,0,0,0,0,0,1,0,0,0,1,1,1,1,0,0,0,0,1,0,0] ], # 2145
  [  1, [0,0,1,0,1,1,0,0,0,0,1,0,0,0,0,1,1,0,1,0,0,1,0,0,0,0,1] ], # 2146
  [  1, [0,0,1,0,1,1,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0,1,0,0,0,1,0] ], # 2147
  [  1, [0,0,1,0,1,1,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,1,0,0,1,1,0] ], # 2148
  [  1, [0,0,1,1,0,0,0,0,1,0,0,0,0,1,1,0,1,0,1,1,0,0,0,0,1,0,0] ], # 2149
  [  1, [0,0,1,1,0,0,0,0,1,0,0,1,0,1,0,0,1,0,0,1,0,1,0,0,1,0,0] ], # 2150
  [  1, [0,0,1,1,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0,1,0,0,1,0,1,0,0] ], # 2151
  [  1, [0,0,1,1,0,0,0,0,1,0,0,1,1,0,0,0,1,0,1,0,0,0,1,0,0,1,0] ], # 2152
  [  1, [0,0,1,1,0,0,0,0,1,0,1,0,0,0,1,0,1,0,1,0,0,1,0,0,0,1,0] ], # 2153
  [  1, [0,0,1,1,0,0,0,0,1,0,1,0,0,1,0,0,0,1,1,0,0,0,1,0,1,0,0] ], # 2154
  [  1, [0,0,1,1,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,1,0,1,0,0,0,0,1] ], # 2155
  [  1, [0,0,1,1,0,0,0,0,1,0,1,0,1,0,0,1,0,0,0,1,0,0,0,1,0,1,0] ], # 2156
  [  1, [0,0,1,1,0,0,0,0,1,1,0,0,0,0,0,1,1,0,0,1,0,0,1,1,0,0,0] ], # 2157
  [  1, [0,0,1,1,0,0,0,0,1,1,0,0,0,1,0,0,1,0,1,0,0,0,1,0,0,0,1] ], # 2158
  [  1, [0,0,1,1,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,1,0,1,0,0,1,0] ], # 2159
  [  1, [0,0,1,1,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,1,0,0,1,0,0,0,1] ], # 2160
  [  1, [0,0,1,1,0,0,0,1,0,0,0,0,1,0,0,0,1,1,1,0,1,0,1,0,0,0,0] ], # 2161
  [  1, [0,0,1,1,0,0,0,1,0,0,0,0,1,0,1,0,1,0,0,1,1,0,0,0,1,0,0] ], # 2162
  [  1, [0,0,1,1,0,0,0,1,0,0,0,1,0,0,0,1,1,0,0,1,0,1,0,1,0,0,0] ], # 2163
  [  1, [0,0,1,1,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,1,0,1,0,0,0,1,0] ], # 2164
  [  1, [0,0,1,1,0,0,0,1,0,0,0,1,0,1,0,0,0,1,1,0,0,1,0,0,0,1,0] ], # 2165
  [  1, [0,0,1,1,0,0,0,1,0,0,0,1,1,1,0,0,0,0,1,0,0,0,0,0,0,1,1] ], # 2166
  [  1, [0,0,1,1,0,0,0,1,0,0,1,0,0,0,1,0,1,0,0,0,1,1,0,0,1,0,0] ], # 2167
  [  1, [0,0,1,1,0,0,0,1,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,1,0,1,0] ], # 2168
  [  1, [0,0,1,1,0,0,0,1,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,1,1,1,0] ], # 2169
  [  1, [0,0,1,1,0,0,0,1,0,1,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0,0,1] ], # 2170
  [  1, [0,0,1,1,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,1,0] ], # 2171
  [  1, [0,0,1,1,0,0,0,1,0,1,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1] ], # 2172
  [  1, [0,0,1,1,0,0,1,0,0,0,0,0,0,0,1,0,1,1,1,1,0,0,1,0,0,0,0] ], # 2173
  [  1, [0,0,1,1,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,1,0,0,1,0,1,0,0] ], # 2174
  [  1, [0,0,1,1,0,0,1,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,1,0,0,1,0] ], # 2175
  [  1, [0,0,1,1,0,0,1,0,0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,1,0,1,0] ], # 2176
  [  1, [0,0,1,1,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0,1,0,1,0,0,0,1,0] ], # 2177
  [  1, [0,0,1,1,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,1,0,0,0,1,1,0,0] ], # 2178
  [  1, [0,0,1,1,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,1,0,1,0,1,0,0] ], # 2179
  [  1, [0,0,1,1,0,0,1,0,0,0,1,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,1] ], # 2180
  [  1, [0,0,1,1,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,1,0,0,1,0,0,0,1] ], # 2181
  [  1, [0,0,1,1,0,0,1,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,1] ], # 2182
  [  1, [0,0,1,1,0,0,1,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,1,0,1,0] ], # 2183
  [  1, [0,0,1,1,0,0,1,0,0,1,1,0,0,0,0,0,1,0,0,0,0,0,1,1,0,0,1] ], # 2184
  [  1, [0,0,1,1,0,1,0,0,0,0,0,0,0,1,0,1,1,0,1,1,0,0,0,0,0,0,1] ], # 2185
  [  1, [0,0,1,1,0,1,0,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0,0,0,1,1,0] ], # 2186
  [  1, [0,0,1,1,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,1,1] ], # 2187
  [  1, [0,0,1,1,0,1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,0,1,0,1,0,1] ], # 2188
  [  1, [0,0,1,1,1,0,0,0,0,0,0,0,0,0,1,1,0,1,1,1,0,0,0,0,0,1,0] ], # 2189
  [  1, [0,0,1,1,1,0,0,0,0,0,0,0,0,0,1,1,1,0,0,1,1,0,0,0,1,0,0] ], # 2190
  [  1, [0,0,1,1,1,0,0,0,0,0,0,0,0,1,0,1,0,1,1,0,1,0,0,0,0,1,0] ], # 2191
  [  1, [0,0,1,1,1,0,0,0,0,0,0,0,1,0,0,0,1,1,1,1,0,0,0,0,0,0,1] ], # 2192
  [  1, [0,0,1,1,1,0,0,0,0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,0,1,0,1] ], # 2193
  [  1, [0,0,1,1,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0,1,0,1,0,0,0,0,1] ], # 2194
  [  1, [0,0,1,1,1,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,1,0,0,0,1,1] ], # 2195
  [  1, [0,0,1,1,1,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1,1,0,0,0,1,0] ], # 2196
  [  1, [0,0,1,1,1,0,0,0,0,1,0,0,0,1,0,0,0,1,1,0,0,0,0,0,0,1,1] ], # 2197
  [  1, [0,0,1,1,1,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,0,1,1,1,0] ], # 2198
  [  1, [0,0,1,1,1,0,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,1] ], # 2199
  [  1, [0,0,1,1,1,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0,0,0,1,0,1,1] ], # 2200
  [  1, [0,1,0,0,0,0,0,1,1,0,0,0,0,1,1,1,0,0,1,0,1,1,0,0,0,0,0] ], # 2201
  [  1, [0,1,0,0,0,0,0,1,1,0,0,1,1,0,1,0,0,0,1,0,0,0,1,0,1,0,0] ], # 2202
  [  1, [0,1,0,0,0,0,0,1,1,1,0,0,1,1,0,0,0,0,0,0,1,0,0,1,1,0,0] ], # 2203
  [  1, [0,1,0,0,0,0,0,1,1,1,0,1,0,1,0,0,0,0,0,0,0,1,0,1,1,0,0] ], # 2204
  [  1, [0,1,0,0,0,0,1,0,1,0,0,0,0,1,1,1,0,0,1,0,1,0,1,0,0,0,0] ], # 2205
  [  1, [0,1,0,0,0,0,1,0,1,0,0,0,1,0,1,0,1,0,0,1,1,1,0,0,0,0,0] ], # 2206
  [  1, [0,1,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,1,1,1,0,0,0,1,0,0,0] ], # 2207
  [  1, [0,1,0,0,0,0,1,0,1,0,0,0,1,1,0,0,1,0,1,0,1,0,0,1,0,0,0] ], # 2208
  [  1, [0,1,0,0,0,0,1,0,1,0,0,1,1,1,0,0,0,0,0,0,1,0,1,0,1,0,0] ], # 2209
  [  1, [0,1,0,0,0,0,1,0,1,0,1,0,1,0,0,0,0,1,0,0,1,1,1,0,0,0,0] ], # 2210
  [  1, [0,1,0,0,0,0,1,0,1,0,1,1,1,0,0,0,0,0,0,0,0,0,1,1,1,0,0] ], # 2211
  [  1, [0,1,0,0,0,0,1,0,1,1,0,0,0,1,0,0,0,1,1,0,0,0,1,1,0,0,0] ], # 2212
  [  1, [0,1,0,0,0,0,1,0,1,1,0,0,0,1,1,0,0,0,0,1,0,0,0,1,1,0,0] ], # 2213
  [  1, [0,1,0,0,0,0,1,0,1,1,0,1,0,1,0,0,0,0,0,0,0,1,1,0,0,0,1] ], # 2214
  [  1, [0,1,0,0,0,0,1,0,1,1,0,1,1,0,0,0,0,0,0,0,0,0,1,1,0,1,0] ], # 2215
  [  1, [0,1,0,0,0,0,1,0,1,1,1,0,0,0,1,0,0,0,0,0,0,1,0,1,0,1,0] ], # 2216
  [  1, [0,1,0,0,0,0,1,1,0,0,0,0,1,0,1,0,0,1,1,0,1,0,1,0,0,0,0] ], # 2217
  [  1, [0,1,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0] ], # 2218
  [  1, [0,1,0,0,0,0,1,1,0,1,0,0,1,0,0,0,0,1,0,0,1,0,1,1,0,0,0] ], # 2219
  [  1, [0,1,0,0,0,0,1,1,0,1,0,1,0,0,1,0,0,0,0,0,0,1,1,0,0,0,1] ], # 2220
  [  1, [0,1,0,0,0,1,0,0,1,0,0,0,0,1,0,1,1,0,1,0,1,1,0,0,0,0,0] ], # 2221
  [  1, [0,1,0,0,0,1,0,0,1,0,0,1,1,0,0,1,0,0,0,1,0,0,1,0,1,0,0] ], # 2222
  [  1, [0,1,0,0,0,1,0,0,1,0,1,0,0,0,1,1,0,0,1,0,0,0,1,0,1,0,0] ], # 2223
  [  1, [0,1,0,0,0,1,0,0,1,0,1,0,0,1,0,1,0,0,1,0,0,1,0,0,0,0,1] ], # 2224
  [  1, [0,1,0,0,0,1,0,0,1,0,1,0,1,0,0,0,1,0,0,0,1,1,0,0,1,0,0] ], # 2225
  [  1, [0,1,0,0,0,1,0,0,1,1,0,0,0,0,1,0,1,0,1,0,0,1,0,0,0,1,0] ], # 2226
  [  1, [0,1,0,0,0,1,0,0,1,1,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,1,0] ], # 2227
  [  1, [0,1,0,0,0,1,0,0,1,1,0,0,0,1,0,0,1,0,1,0,0,0,0,1,1,0,0] ], # 2228
  [  1, [0,1,0,0,0,1,0,0,1,1,0,0,0,1,0,1,0,0,1,0,0,0,1,0,0,0,1] ], # 2229
  [  1, [0,1,0,0,0,1,0,0,1,1,0,0,1,0,0,0,0,1,1,0,0,0,1,0,0,1,0] ], # 2230
  [  1, [0,1,0,0,0,1,0,0,1,1,0,0,1,0,0,0,1,0,0,1,0,1,0,0,0,0,1] ], # 2231
  [  1, [0,1,0,0,0,1,0,0,1,1,0,1,0,0,0,1,0,0,0,0,0,1,1,0,0,1,0] ], # 2232
  [  1, [0,1,0,0,0,1,0,1,0,0,0,0,1,1,0,1,0,0,1,0,1,0,0,0,0,0,1] ], # 2233
  [  1, [0,1,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,1,1,0,0,1,1,0,0,0,0] ], # 2234
  [  1, [0,1,0,0,0,1,0,1,0,0,0,1,0,0,1,1,0,0,1,0,0,1,0,0,0,1,0] ], # 2235
  [  1, [0,1,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,1,0,1,0,1,0,0,1,0,0] ], # 2236
  [  1, [0,1,0,0,0,1,0,1,0,0,0,1,1,0,0,1,0,0,0,0,1,1,0,0,0,1,0] ], # 2237
  [  1, [0,1,0,0,0,1,0,1,0,0,1,0,0,0,1,1,0,0,0,0,1,1,0,0,1,0,0] ], # 2238
  [  1, [0,1,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,1,0,0,1,0,0,0,0,1] ], # 2239
  [  1, [0,1,0,0,0,1,0,1,0,0,1,0,1,0,0,1,0,0,1,0,0,0,0,1,0,0,1] ], # 2240
  [  1, [0,1,0,0,0,1,0,1,0,1,0,0,0,0,1,0,0,1,1,0,0,0,1,0,1,0,0] ], # 2241
  [  1, [0,1,0,0,0,1,0,1,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,1,1,0,0] ], # 2242
  [  1, [0,1,0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,1,1,0,0,0,0,1,0,1,0] ], # 2243
  [  1, [0,1,0,0,0,1,0,1,0,1,0,0,1,0,0,0,1,0,0,0,1,1,0,0,0,0,1] ], # 2244
  [  1, [0,1,0,0,0,1,1,0,0,0,0,0,0,0,1,1,1,0,0,1,1,1,0,0,0,0,0] ], # 2245
  [  1, [0,1,0,0,0,1,1,0,0,0,0,0,0,1,1,1,0,0,1,1,0,0,0,0,0,0,1] ], # 2246
  [  1, [0,1,0,0,0,1,1,0,0,0,0,1,0,0,1,0,1,0,0,1,0,1,0,0,1,0,0] ], # 2247
  [  1, [0,1,0,0,0,1,1,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,1,0,1,0] ], # 2248
  [  1, [0,1,0,0,0,1,1,0,0,0,1,0,0,0,0,1,0,1,1,0,0,0,1,1,0,0,0] ], # 2249
  [  1, [0,1,0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0,0,1,1,0,0] ], # 2250
  [  1, [0,1,0,0,0,1,1,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,1,1,0,0] ], # 2251
  [  1, [0,1,0,0,0,1,1,0,0,0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,1,1,0] ], # 2252
  [  1, [0,1,0,0,0,1,1,0,0,0,1,1,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0] ], # 2253
  [  1, [0,1,0,0,0,1,1,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,1,0,1,0,0] ], # 2254
  [  1, [0,1,0,0,0,1,1,0,0,1,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,1] ], # 2255
  [  1, [0,1,0,0,0,1,1,0,0,1,1,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0,1] ], # 2256
  [  1, [0,1,0,0,1,0,0,0,1,0,0,1,0,0,1,1,0,0,1,0,0,0,1,0,1,0,0] ], # 2257
  [  1, [0,1,0,0,1,0,0,0,1,0,0,1,0,1,0,1,0,0,0,0,1,1,0,0,1,0,0] ], # 2258
  [  1, [0,1,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,1,1,0,0,1,0,0,0,1,0] ], # 2259
  [  1, [0,1,0,0,1,0,0,0,1,0,0,1,1,0,0,1,0,0,0,1,0,1,0,0,0,0,1] ], # 2260
  [  1, [0,1,0,0,1,0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,1,0,0,1,1,0,0] ], # 2261
  [  1, [0,1,0,0,1,0,0,0,1,1,0,0,0,0,0,1,1,0,0,0,1,1,0,1,0,0,0] ], # 2262
  [  1, [0,1,0,0,1,0,0,0,1,1,0,0,0,0,1,0,0,1,0,1,0,1,0,0,1,0,0] ], # 2263
  [  1, [0,1,0,0,1,0,0,0,1,1,0,0,0,0,1,1,0,0,0,1,0,0,0,1,1,0,0] ], # 2264
  [  1, [0,1,0,0,1,0,0,0,1,1,0,0,0,1,0,0,0,1,1,0,0,0,0,1,1,0,0] ], # 2265
  [  1, [0,1,0,0,1,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,1,1,0,0,0,0,1] ], # 2266
  [  1, [0,1,0,0,1,0,0,0,1,1,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,1] ], # 2267
  [  1, [0,1,0,0,1,0,0,0,1,1,0,1,0,0,1,0,0,0,0,0,0,1,0,0,1,1,0] ], # 2268
  [  1, [0,1,0,0,1,0,1,0,0,0,0,0,0,0,1,0,1,1,1,0,1,1,0,0,0,0,0] ], # 2269
  [  1, [0,1,0,0,1,0,1,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0,0,1,1,0,0] ], # 2270
  [  1, [0,1,0,0,1,0,1,0,0,0,0,1,0,1,0,0,0,1,1,0,0,1,0,0,0,0,1] ], # 2271
  [  1, [0,1,0,0,1,0,1,0,0,0,0,1,1,0,0,0,0,1,0,0,1,0,1,0,1,0,0] ], # 2272
  [  1, [0,1,0,0,1,0,1,0,0,0,0,1,1,0,0,1,0,0,0,0,1,0,0,1,0,1,0] ], # 2273
  [  1, [0,1,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,1,0,0,1,1,0,0,1,0,0] ], # 2274
  [  1, [0,1,0,0,1,0,1,0,0,0,1,0,0,0,1,1,0,0,1,0,0,0,0,1,0,0,1] ], # 2275
  [  1, [0,1,0,0,1,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,1,1,0,0,0,0,1] ], # 2276
  [  1, [0,1,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,1,1,0,0,0,1,0,0,0,1] ], # 2277
  [  1, [0,1,0,0,1,0,1,0,0,1,0,0,0,0,1,1,0,0,0,0,1,0,1,0,0,0,1] ], # 2278
  [  1, [0,1,0,0,1,0,1,0,0,1,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,1] ], # 2279
  [  1, [0,1,0,0,1,0,1,0,0,1,0,0,1,0,1,0,0,0,0,0,1,0,0,0,0,1,1] ], # 2280
  [  1, [0,1,0,0,1,1,0,0,0,0,0,0,1,0,0,1,0,1,1,0,1,0,0,0,0,1,0] ], # 2281
  [  1, [0,1,0,0,1,1,0,0,0,0,0,1,1,0,0,0,0,1,1,0,0,0,0,0,1,1,0] ], # 2282
  [  1, [0,1,0,0,1,1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,1,0,0,0,1,0,1] ], # 2283
  [  1, [0,1,0,0,1,1,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,1,0,0,0,1,1] ], # 2284
  [  1, [0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,1,0,1,0,1,1,1,0,0,0,0,0] ], # 2285
  [  1, [0,1,0,1,0,0,0,0,1,0,0,0,1,0,1,0,1,0,1,1,0,0,0,0,0,0,1] ], # 2286
  [  1, [0,1,0,1,0,0,0,0,1,0,0,1,1,0,0,0,0,1,0,1,0,0,1,0,1,0,0] ], # 2287
  [  1, [0,1,0,1,0,0,0,0,1,0,0,1,1,1,0,0,0,0,0,1,0,0,0,0,1,0,1] ], # 2288
  [  1, [0,1,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,1,1,0,0,1,0,0,0,1,0] ], # 2289
  [  1, [0,1,0,1,0,0,0,0,1,0,1,0,0,1,0,0,0,1,0,0,1,1,0,0,1,0,0] ], # 2290
  [  1, [0,1,0,1,0,0,0,0,1,0,1,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,1] ], # 2291
  [  1, [0,1,0,1,0,0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,1,0,1,0,0,0,1] ], # 2292
  [  1, [0,1,0,1,0,0,0,0,1,0,1,1,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1] ], # 2293
  [  1, [0,1,0,1,0,0,0,0,1,1,0,0,0,0,0,0,1,1,0,1,0,1,0,1,0,0,0] ], # 2294
  [  1, [0,1,0,1,0,0,0,0,1,1,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,1,0] ], # 2295
  [  1, [0,1,0,1,0,0,0,0,1,1,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1,1] ], # 2296
  [  1, [0,1,0,1,0,0,0,1,0,0,0,1,0,0,1,0,1,0,1,0,0,1,0,0,0,0,1] ], # 2297
  [  1, [0,1,0,1,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,1,0,0,0,1,1,0,0] ], # 2298
  [  1, [0,1,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,1,0,0,1,1,0,0,1,0,0] ], # 2299
  [  1, [0,1,0,1,0,0,0,1,0,0,0,1,0,1,1,0,0,0,1,0,0,0,0,0,1,0,1] ], # 2300
  [  1, [0,1,0,1,0,0,0,1,0,0,0,1,1,0,0,0,1,0,0,0,1,0,0,1,1,0,0] ], # 2301
  [  1, [0,1,0,1,0,0,0,1,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,1,0,0,1] ], # 2302
  [  1, [0,1,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,1,1,0,0] ], # 2303
  [  1, [0,1,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0,0,1] ], # 2304
  [  1, [0,1,0,1,0,0,0,1,0,1,0,0,0,0,1,0,1,0,1,0,0,0,0,1,0,0,1] ], # 2305
  [  1, [0,1,0,1,0,0,0,1,0,1,0,0,0,0,1,1,0,0,0,0,1,0,0,1,0,1,0] ], # 2306
  [  1, [0,1,0,1,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,1] ], # 2307
  [  1, [0,1,0,1,0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1] ], # 2308
  [  1, [0,1,0,1,0,0,1,0,0,0,0,0,0,1,1,0,1,0,1,0,1,0,0,0,0,0,1] ], # 2309
  [  1, [0,1,0,1,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,1,1,0,0,0,1,0] ], # 2310
  [  1, [0,1,0,1,0,0,1,0,0,0,0,1,0,0,1,1,0,0,0,1,0,0,1,0,0,0,1] ], # 2311
  [  1, [0,1,0,1,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,1,0,1,0,0,0,0,1] ], # 2312
  [  1, [0,1,0,1,0,0,1,0,0,0,0,1,0,1,0,0,1,0,0,0,1,0,0,1,1,0,0] ], # 2313
  [  1, [0,1,0,1,0,0,1,0,0,0,0,1,0,1,0,1,0,0,0,0,1,0,1,0,0,0,1] ], # 2314
  [  1, [0,1,0,1,0,0,1,0,0,0,0,1,1,0,0,0,0,1,0,0,1,0,1,0,0,1,0] ], # 2315
  [  1, [0,1,0,1,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,1] ], # 2316
  [  1, [0,1,0,1,0,0,1,0,0,0,1,0,0,0,1,1,0,0,0,0,1,0,0,1,0,1,0] ], # 2317
  [  1, [0,1,0,1,0,0,1,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0,0,1,0,0,1] ], # 2318
  [  1, [0,1,0,1,0,0,1,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,1,0,1,0] ], # 2319
  [  1, [0,1,0,1,0,0,1,0,0,1,0,1,0,0,1,0,0,0,0,0,0,0,1,0,0,1,1] ], # 2320
  [  1, [0,1,0,1,0,1,0,0,0,0,0,0,0,0,1,1,1,0,1,0,1,0,0,0,0,1,0] ], # 2321
  [  1, [0,1,0,1,0,1,0,0,0,0,0,0,0,1,0,0,1,1,1,0,1,0,0,0,1,0,0] ], # 2322
  [  1, [0,1,0,1,0,1,0,0,0,0,0,0,0,1,0,1,0,1,1,1,0,0,0,0,0,0,1] ], # 2323
  [  1, [0,1,0,1,0,1,0,0,0,0,0,0,1,0,0,0,1,1,0,1,1,0,0,0,1,0,0] ], # 2324
  [  1, [0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,1,1,0,0,1,0,0,0,1,1,0,0] ], # 2325
  [  1, [0,1,0,1,0,1,0,0,0,0,0,1,1,0,0,0,1,0,0,0,1,0,0,0,1,1,0] ], # 2326
  [  1, [0,1,0,1,0,1,0,0,0,0,1,0,1,0,0,0,0,1,1,0,0,0,0,0,0,1,1] ], # 2327
  [  1, [0,1,0,1,0,1,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,1,0,1,0,1] ], # 2328
  [  1, [0,1,0,1,0,1,0,0,0,1,0,0,0,0,0,0,1,1,1,0,0,0,0,1,0,1,0] ], # 2329
  [  1, [0,1,0,1,0,1,0,0,0,1,0,1,0,0,0,0,0,1,0,0,0,0,1,0,1,1,0] ], # 2330
  [  1, [0,1,0,1,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,1,1] ], # 2331
  [  1, [0,1,0,1,0,1,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,0,1,1,1,0] ], # 2332
  [  1, [0,1,0,1,1,0,0,0,0,0,0,0,0,0,1,1,1,0,1,0,1,0,0,0,0,0,1] ], # 2333
  [  1, [0,1,0,1,1,0,0,0,0,0,0,1,0,0,0,0,1,1,1,0,0,0,0,1,1,0,0] ], # 2334
  [  1, [0,1,0,1,1,0,0,0,0,1,0,0,0,0,0,1,0,1,0,0,1,0,0,1,0,1,0] ], # 2335
  [  1, [0,1,0,1,1,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,0,1,1,0,1] ], # 2336
  [  1, [0,1,1,0,0,0,0,0,1,0,0,0,0,0,1,1,1,0,1,0,0,1,1,0,0,0,0] ], # 2337
  [  1, [0,1,1,0,0,0,0,0,1,0,0,0,1,0,1,1,0,0,1,0,0,0,1,0,0,1,0] ], # 2338
  [  1, [0,1,1,0,0,0,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0,0,1,1,0,0] ], # 2339
  [  1, [0,1,1,0,0,0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,0,1,0,0,1,1,0] ], # 2340
  [  1, [0,1,1,0,0,0,0,1,0,0,0,0,1,0,0,1,0,1,1,0,0,0,1,1,0,0,0] ], # 2341
  [  1, [0,1,1,0,0,0,0,1,0,1,0,0,0,0,1,0,0,1,0,0,0,1,1,0,1,0,0] ], # 2342
  [  1, [0,1,1,0,0,0,0,1,0,1,0,0,0,1,0,1,0,0,0,0,0,1,0,1,0,0,1] ], # 2343
  [  1, [0,1,1,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,0,0,0,1,0,1,0,1] ], # 2344
  [  1, [0,1,1,0,0,0,1,0,0,0,0,0,0,0,1,1,1,0,1,0,0,0,1,1,0,0,0] ], # 2345
  [  1, [0,1,1,0,0,0,1,0,0,0,0,0,0,1,0,0,1,1,1,0,0,1,0,1,0,0,0] ], # 2346
  [  1, [0,1,1,0,0,0,1,0,0,0,0,0,0,1,0,1,0,1,0,1,0,1,0,1,0,0,0] ], # 2347
  [  1, [0,1,1,0,0,0,1,0,0,0,0,0,1,0,0,0,1,1,0,0,1,1,1,0,0,0,0] ], # 2348
  [  1, [0,1,1,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0,0,1,0,0,0,1,1,0,0] ], # 2349
  [  1, [0,1,1,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1,0,1,0,1,0,0,0,0,1] ], # 2350
  [  1, [0,1,1,0,0,0,1,0,0,0,0,1,0,1,0,1,0,0,0,0,0,1,1,0,0,0,1] ], # 2351
  [  1, [0,1,1,0,0,0,1,0,0,0,0,1,1,0,0,0,1,0,0,0,0,1,0,1,0,1,0] ], # 2352
  [  1, [0,1,1,0,0,0,1,0,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,1,1,1,0] ], # 2353
  [  1, [0,1,1,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0,0,0,0,1,0,0,0,1,1] ], # 2354
  [  1, [0,1,1,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0,0,0,0,0,1,0,1,0,1] ], # 2355
  [  1, [0,1,1,0,0,0,1,0,0,1,0,0,1,1,0,0,0,0,0,0,0,0,0,1,0,1,1] ], # 2356
  [  1, [0,1,1,0,0,1,0,0,0,0,0,0,1,1,0,1,0,0,1,0,0,0,0,0,0,1,1] ], # 2357
  [  1, [0,1,1,0,0,1,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0,1,1,0,0,0,1] ], # 2358
  [  1, [0,1,1,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,1,0,0,1,0,1] ], # 2359
  [  1, [0,1,1,0,0,1,0,0,0,1,0,0,1,0,0,0,0,1,0,0,0,0,1,0,1,1,0] ], # 2360
  [  1, [0,1,1,0,1,0,0,0,0,0,0,0,0,0,1,1,0,1,1,0,0,1,0,0,0,1,0] ], # 2361
  [  1, [0,1,1,0,1,0,0,0,0,0,0,0,1,0,0,1,1,0,1,0,0,0,0,1,0,0,1] ], # 2362
  [  1, [0,1,1,0,1,0,0,0,0,0,0,0,1,0,1,0,1,0,1,0,0,0,0,0,1,0,1] ], # 2363
  [  1, [0,1,1,0,1,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,1,0,1,1,0,0] ], # 2364
  [  1, [0,1,1,1,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,1,1,0,0,0,1,0] ], # 2365
  [  1, [0,1,1,1,0,0,0,0,0,0,0,0,0,1,0,1,0,1,0,0,1,0,1,0,1,0,0] ], # 2366
  [  1, [0,1,1,1,0,0,0,0,0,0,0,0,0,1,1,0,0,1,1,0,0,0,0,0,1,1,0] ], # 2367
  [  1, [0,1,1,1,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,1,0,0,0,0,1,0,1] ], # 2368
  [  1, [0,1,1,1,0,0,0,0,0,0,0,0,1,0,1,0,1,0,1,0,0,0,0,0,0,1,1] ], # 2369
  [  1, [0,1,1,1,0,0,0,0,0,0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,1,1,0] ], # 2370
  [  1, [0,1,1,1,0,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,1,1,1,0,0] ], # 2371
  [  1, [0,1,1,1,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,1,0,1,0] ], # 2372
  [  1, [0,1,1,1,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,0,0,1,1,1,0] ], # 2373
  [  1, [0,1,1,1,0,0,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,1,0,1] ], # 2374
  [  1, [0,1,1,1,0,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,1,1,0,0,0,1] ], # 2375
  [  1, [0,1,1,1,0,0,0,0,0,1,0,0,0,0,0,1,0,1,0,0,0,0,1,1,0,1,0] ], # 2376
  [  1, [1,0,0,0,0,0,0,1,1,0,0,0,0,1,1,1,0,0,1,1,0,0,0,1,0,0,0] ], # 2377
  [  1, [1,0,0,0,0,0,0,1,1,0,0,0,1,0,1,0,1,0,1,0,1,0,1,0,0,0,0] ], # 2378
  [  1, [1,0,0,0,0,0,0,1,1,0,0,0,1,0,1,1,0,0,0,1,1,0,1,0,0,0,0] ], # 2379
  [  1, [1,0,0,0,0,0,0,1,1,0,0,0,1,1,0,0,0,1,0,1,1,1,0,0,0,0,0] ], # 2380
  [  1, [1,0,0,0,0,0,0,1,1,0,0,1,1,0,0,0,1,0,0,0,1,1,1,0,0,0,0] ], # 2381
  [  1, [1,0,0,0,0,0,0,1,1,0,0,1,1,1,0,0,0,0,1,0,0,0,1,0,0,0,1] ], # 2382
  [  1, [1,0,0,0,0,0,0,1,1,0,1,0,1,0,1,0,0,0,0,1,0,1,0,0,0,0,1] ], # 2383
  [  1, [1,0,0,0,0,0,0,1,1,0,1,1,0,0,1,0,0,0,0,0,0,1,1,0,1,0,0] ], # 2384
  [  1, [1,0,0,0,0,0,0,1,1,0,1,1,1,0,0,0,0,0,0,0,0,1,0,1,0,1,0] ], # 2385
  [  1, [1,0,0,0,0,0,0,1,1,1,0,0,0,0,1,0,1,0,0,1,0,1,0,1,0,0,0] ], # 2386
  [  1, [1,0,0,0,0,0,0,1,1,1,0,1,0,1,0,0,0,0,0,0,0,0,1,1,1,0,0] ], # 2387
  [  1, [1,0,0,0,0,0,0,1,1,1,1,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,1] ], # 2388
  [  1, [1,0,0,0,0,0,1,0,1,0,0,0,0,1,1,0,1,0,0,1,1,1,0,0,0,0,0] ], # 2389
  [  1, [1,0,0,0,0,0,1,0,1,0,0,1,0,0,1,0,1,0,0,1,0,1,1,0,0,0,0] ], # 2390
  [  1, [1,0,0,0,0,0,1,0,1,0,1,0,1,0,0,0,1,0,0,0,1,0,1,1,0,0,0] ], # 2391
  [  1, [1,0,0,0,0,0,1,0,1,0,1,1,0,1,0,0,0,0,0,0,0,1,0,1,0,1,0] ], # 2392
  [  1, [1,0,0,0,0,0,1,1,0,0,0,0,1,1,0,0,0,1,0,1,1,0,0,1,0,0,0] ], # 2393
  [  1, [1,0,0,0,0,0,1,1,0,0,0,1,1,0,1,0,0,0,0,1,0,0,1,0,0,0,1] ], # 2394
  [  1, [1,0,0,0,0,0,1,1,0,0,1,0,0,1,1,0,0,0,0,0,1,1,0,0,0,0,1] ], # 2395
  [  1, [1,0,0,0,0,0,1,1,0,0,1,1,1,0,0,0,0,0,0,0,0,0,1,1,0,0,1] ], # 2396
  [  1, [1,0,0,0,0,1,0,0,1,0,0,0,1,1,0,1,0,0,0,1,1,0,0,0,0,1,0] ], # 2397
  [  1, [1,0,0,0,0,1,0,0,1,0,0,1,0,1,0,0,1,0,1,0,0,0,1,0,1,0,0] ], # 2398
  [  1, [1,0,0,0,0,1,0,0,1,0,1,0,0,0,1,0,1,0,0,1,0,1,0,0,1,0,0] ], # 2399
  [  1, [1,0,0,0,0,1,0,0,1,0,1,0,0,1,0,0,0,1,1,0,0,1,0,0,0,1,0] ], # 2400
  [  1, [1,0,0,0,0,1,0,0,1,0,1,0,0,1,0,1,0,0,0,1,0,0,0,1,1,0,0] ], # 2401
  [  1, [1,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0,0,1,0,1,0,1,0,0,0,1,0] ], # 2402
  [  1, [1,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0,1,0,1,0,0,0,0,1,0,1,0] ], # 2403
  [  1, [1,0,0,0,0,1,0,0,1,0,1,0,1,0,0,1,0,0,0,1,0,0,1,0,0,0,1] ], # 2404
  [  1, [1,0,0,0,0,1,0,0,1,0,1,1,0,1,0,0,0,0,0,0,0,1,0,0,1,1,0] ], # 2405
  [  1, [1,0,0,0,0,1,0,0,1,1,0,0,0,1,0,0,0,1,0,1,0,0,1,0,1,0,0] ], # 2406
  [  1, [1,0,0,0,0,1,0,0,1,1,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,1,0] ], # 2407
  [  1, [1,0,0,0,0,1,0,0,1,1,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,1,0] ], # 2408
  [  1, [1,0,0,0,0,1,0,1,0,0,0,0,0,1,1,1,0,0,1,0,1,0,0,0,0,1,0] ], # 2409
  [  1, [1,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,1,1,1,1,0,0,0,1,0,0,0] ], # 2410
  [  1, [1,0,0,0,0,1,0,1,0,0,0,1,0,0,0,1,1,0,1,0,0,0,1,1,0,0,0] ], # 2411
  [  1, [1,0,0,0,0,1,0,1,0,0,0,1,0,0,1,0,1,0,1,0,0,0,1,0,1,0,0] ], # 2412
  [  1, [1,0,0,0,0,1,0,1,0,0,1,0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,1] ], # 2413
  [  1, [1,0,0,0,0,1,0,1,0,0,1,0,1,0,1,0,0,0,1,0,0,0,0,0,0,1,1] ], # 2414
  [  1, [1,0,0,0,0,1,0,1,0,1,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0,1,0] ], # 2415
  [  1, [1,0,0,0,0,1,0,1,0,1,0,0,0,0,1,1,0,0,0,0,1,0,1,0,0,1,0] ], # 2416
  [  1, [1,0,0,0,0,1,0,1,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,1,1,0,0] ], # 2417
  [  1, [1,0,0,0,0,1,0,1,0,1,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,1] ], # 2418
  [  1, [1,0,0,0,0,1,0,1,0,1,0,1,0,1,0,0,0,0,0,0,0,0,0,1,1,1,0] ], # 2419
  [  1, [1,0,0,0,0,1,0,1,0,1,1,0,0,0,0,0,0,1,0,0,0,1,0,1,0,1,0] ], # 2420
  [  1, [1,0,0,0,0,1,1,0,0,0,0,1,0,0,1,0,1,0,0,1,0,1,0,0,0,1,0] ], # 2421
  [  1, [1,0,0,0,0,1,1,0,0,0,0,1,0,1,0,0,0,1,0,1,0,0,1,0,1,0,0] ], # 2422
  [  1, [1,0,0,0,0,1,1,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0,1,0] ], # 2423
  [  1, [1,0,0,0,0,1,1,0,0,0,0,1,0,1,0,1,0,0,0,0,1,0,1,0,0,1,0] ], # 2424
  [  1, [1,0,0,0,0,1,1,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,1,0,0,1,0] ], # 2425
  [  1, [1,0,0,0,0,1,1,0,0,0,1,0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,1] ], # 2426
  [  1, [1,0,0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0,1,0,0,0,1] ], # 2427
  [  1, [1,0,0,0,0,1,1,0,0,0,1,0,0,1,0,1,0,0,0,0,1,0,0,1,0,1,0] ], # 2428
  [  1, [1,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,1] ], # 2429
  [  1, [1,0,0,0,0,1,1,0,0,0,1,0,1,1,0,0,0,0,0,0,1,0,0,0,0,1,1] ], # 2430
  [  1, [1,0,0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,1,1,0,0,1,0] ], # 2431
  [  1, [1,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,1,0,0,0,1] ], # 2432
  [  1, [1,0,0,0,1,0,0,0,1,0,0,0,0,1,0,1,0,1,1,1,0,0,0,1,0,0,0] ], # 2433
  [  1, [1,0,0,0,1,0,0,0,1,0,0,0,1,1,0,0,0,1,1,0,1,0,0,0,0,1,0] ], # 2434
  [  1, [1,0,0,0,1,0,0,0,1,0,0,1,0,1,0,0,1,0,1,0,0,1,0,0,0,0,1] ], # 2435
  [  1, [1,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,1,1,0,0,0,1,0,0,1,0] ], # 2436
  [  1, [1,0,0,0,1,0,0,0,1,0,1,0,0,0,1,0,0,1,1,0,0,0,1,0,1,0,0] ], # 2437
  [  1, [1,0,0,0,1,0,0,0,1,0,1,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,1] ], # 2438
  [  1, [1,0,0,0,1,0,0,0,1,1,0,0,0,0,0,0,1,1,0,0,1,1,1,0,0,0,0] ], # 2439
  [  1, [1,0,0,0,1,0,0,0,1,1,0,0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,1] ], # 2440
  [  1, [1,0,0,0,1,0,0,0,1,1,0,0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,1] ], # 2441
  [  1, [1,0,0,0,1,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,1] ], # 2442
  [  1, [1,0,0,0,1,0,0,0,1,1,0,1,0,1,0,0,0,0,0,0,0,1,0,0,0,1,1] ], # 2443
  [  1, [1,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,0,1,0,0,0,0,1,1,1,0,0] ], # 2444
  [  1, [1,0,0,0,1,0,0,1,0,0,0,0,1,0,0,1,0,1,0,1,1,0,0,1,0,0,0] ], # 2445
  [  1, [1,0,0,0,1,0,0,1,0,0,0,1,0,0,1,0,1,0,0,0,1,1,0,0,1,0,0] ], # 2446
  [  1, [1,0,0,0,1,0,0,1,0,0,0,1,0,0,1,1,0,0,1,0,0,0,0,1,0,1,0] ], # 2447
  [  1, [1,0,0,0,1,0,0,1,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,1,1,0,0] ], # 2448
  [  1, [1,0,0,0,1,0,0,1,0,0,0,1,0,1,0,1,0,0,0,0,1,0,0,1,1,0,0] ], # 2449
  [  1, [1,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0,0,1,0,0,1,1,0,0,0,1,0] ], # 2450
  [  1, [1,0,0,0,1,0,0,1,0,0,0,1,1,0,0,1,0,0,0,0,1,0,1,0,0,0,1] ], # 2451
  [  1, [1,0,0,0,1,0,0,1,0,0,1,0,0,0,1,0,0,1,1,0,0,1,0,0,0,0,1] ], # 2452
  [  1, [1,0,0,0,1,0,0,1,0,0,1,1,0,0,0,0,0,1,0,0,0,1,0,1,1,0,0] ], # 2453
  [  1, [1,0,0,0,1,0,0,1,0,1,0,0,0,0,1,1,0,0,0,1,0,0,0,1,0,0,1] ], # 2454
  [  1, [1,0,0,0,1,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,1] ], # 2455
  [  1, [1,0,0,0,1,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,1,0,0,1,0,1,0] ], # 2456
  [  1, [1,0,0,0,1,0,1,0,0,0,0,0,1,0,1,0,0,1,0,1,1,0,0,0,0,1,0] ], # 2457
  [  1, [1,0,0,0,1,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,1,0,1,0,1,0,0] ], # 2458
  [  1, [1,0,0,0,1,0,1,0,0,0,0,1,0,0,1,1,0,0,0,1,0,0,0,1,0,1,0] ], # 2459
  [  1, [1,0,0,0,1,0,1,0,0,0,0,1,0,1,0,0,1,0,0,0,1,1,0,0,0,0,1] ], # 2460
  [  1, [1,0,0,0,1,0,1,0,0,0,0,1,1,0,0,0,0,1,0,1,0,0,1,0,0,0,1] ], # 2461
  [  1, [1,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,1,1,0,0,1,1,0,1,0,0,0] ], # 2462
  [  1, [1,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,1,0,1,0,0,0,1,1,0,0] ], # 2463
  [  1, [1,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0,0,1,0,0,1] ], # 2464
  [  1, [1,0,0,0,1,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,1,0,0,1,1,0,0] ], # 2465
  [  1, [1,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,1,0,0,1,0,1,0,0,1,0] ], # 2466
  [  1, [1,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,1,0,1,0] ], # 2467
  [  1, [1,0,0,0,1,0,1,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,1,0,0,1] ], # 2468
  [  1, [1,0,0,0,1,1,0,0,0,0,0,0,0,0,1,1,1,0,1,1,0,0,0,0,0,0,1] ], # 2469
  [  1, [1,0,0,0,1,1,0,0,0,0,0,0,0,1,0,1,0,1,0,1,1,0,0,0,1,0,0] ], # 2470
  [  1, [1,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,1,1,1,0,1,0,0,0,0,1,0] ], # 2471
  [  1, [1,0,0,0,1,1,0,0,0,0,0,0,1,0,0,1,1,0,0,1,1,0,0,0,0,0,1] ], # 2472
  [  1, [1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,1,1,0,0,0,1,0,1,0,1,0,0] ], # 2473
  [  1, [1,0,0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,1,1,0,0,0,1,0,0,0,1] ], # 2474
  [  1, [1,0,0,0,1,1,0,0,0,0,1,0,0,0,1,1,0,0,0,1,0,0,0,0,1,0,1] ], # 2475
  [  1, [1,0,0,0,1,1,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,0,1,0,1] ], # 2476
  [  1, [1,0,0,0,1,1,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,0,1,1,1,0] ], # 2477
  [  1, [1,0,0,0,1,1,0,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,0,1,1,0] ], # 2478
  [  1, [1,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,0,1,0,1] ], # 2479
  [  1, [1,0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,1,0,0,0,1,1] ], # 2480
  [  1, [1,0,0,1,0,0,0,0,1,0,0,0,0,1,0,1,1,0,0,1,1,0,0,1,0,0,0] ], # 2481
  [  1, [1,0,0,1,0,0,0,0,1,0,0,1,0,0,1,0,1,0,1,0,0,0,1,0,0,1,0] ], # 2482
  [  1, [1,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,1,0,1,0,1,0,0,0,1,0] ], # 2483
  [  1, [1,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,1,0,0,0,1,1,0,0,0,1,0] ], # 2484
  [  1, [1,0,0,1,0,0,0,0,1,0,0,1,0,1,1,0,0,0,0,1,0,0,0,0,1,1,0] ], # 2485
  [  1, [1,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,1,0,1,0,0,1,0,1,0,0] ], # 2486
  [  1, [1,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1] ], # 2487
  [  1, [1,0,0,1,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0,1,0,0,0,1] ], # 2488
  [  1, [1,0,0,1,0,0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,1,0,0,1,0,1,0] ], # 2489
  [  1, [1,0,0,1,0,0,0,0,1,1,0,0,0,0,1,0,1,0,0,1,0,0,0,1,0,1,0] ], # 2490
  [  1, [1,0,0,1,0,0,0,0,1,1,0,0,0,1,0,0,0,1,0,0,1,0,1,0,0,1,0] ], # 2491
  [  1, [1,0,0,1,0,0,0,0,1,1,0,0,0,1,0,0,1,0,0,1,0,0,0,1,0,0,1] ], # 2492
  [  1, [1,0,0,1,0,0,0,1,0,0,0,1,0,0,0,1,0,1,0,1,0,0,1,1,0,0,0] ], # 2493
  [  1, [1,0,0,1,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,1,0,1,0,0,1,0] ], # 2494
  [  1, [1,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,1,1,0,0,0,1,0,0,0,1] ], # 2495
  [  1, [1,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0,0,1] ], # 2496
  [  1, [1,0,0,1,0,0,0,1,0,0,0,1,1,0,0,0,0,1,0,1,0,0,0,1,0,1,0] ], # 2497
  [  1, [1,0,0,1,0,0,0,1,0,0,0,1,1,0,0,0,1,0,0,0,1,0,1,0,0,0,1] ], # 2498
  [  1, [1,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,1,0,1,0] ], # 2499
  [  1, [1,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,1,0,0,0,1,0,0,1,1,0,0] ], # 2500
  [  1, [1,0,0,1,0,0,0,1,0,0,1,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,1] ], # 2501
  [  1, [1,0,0,1,0,0,0,1,0,0,1,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,1] ], # 2502
  [  1, [1,0,0,1,0,0,0,1,0,0,1,1,0,1,0,0,0,0,0,0,0,0,0,1,1,0,1] ], # 2503
  [  1, [1,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,1,0,1,0,0,1,0,0,0,1] ], # 2504
  [  1, [1,0,0,1,0,1,0,0,0,0,0,0,0,1,0,1,0,1,0,1,1,0,0,0,0,1,0] ], # 2505
  [  1, [1,0,0,1,0,1,0,0,0,0,0,1,0,0,0,0,1,1,0,1,0,0,1,0,1,0,0] ], # 2506
  [  1, [1,0,0,1,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,1] ], # 2507
  [  1, [1,0,0,1,0,1,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,1,0,0,1,1] ], # 2508
  [  1, [1,0,0,1,1,0,0,0,0,0,0,0,0,0,1,0,1,1,0,1,1,0,0,0,1,0,0] ], # 2509
  [  1, [1,0,0,1,1,0,0,0,0,0,0,1,0,0,1,1,0,0,0,1,0,0,0,0,0,1,1] ], # 2510
  [  1, [1,0,0,1,1,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,1] ], # 2511
  [  1, [1,0,0,1,1,0,0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,0,1,1,1,0] ], # 2512
  [  1, [1,0,1,0,0,0,0,0,1,0,0,0,0,1,0,1,1,0,0,1,0,1,0,1,0,0,0] ], # 2513
  [  1, [1,0,1,0,0,0,0,0,1,0,1,0,0,0,1,0,1,0,0,0,0,1,1,0,1,0,0] ], # 2514
  [  1, [1,0,1,0,0,0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,0,0,1,1,0,1,0] ], # 2515
  [  1, [1,0,1,0,0,0,0,0,1,0,1,0,1,1,0,0,0,0,0,0,0,0,0,1,1,1,0] ], # 2516
  [  1, [1,0,1,0,0,0,0,1,0,0,0,0,0,0,1,1,0,1,0,1,0,1,1,0,0,0,0] ], # 2517
  [  1, [1,0,1,0,0,0,0,1,0,0,0,0,0,0,1,1,1,0,0,0,1,1,1,0,0,0,0] ], # 2518
  [  1, [1,0,1,0,0,0,0,1,0,0,0,0,0,1,0,1,0,1,1,0,0,0,1,1,0,0,0] ], # 2519
  [  1, [1,0,1,0,0,0,0,1,0,0,0,0,0,1,1,1,0,0,0,0,1,0,1,0,1,0,0] ], # 2520
  [  1, [1,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,1,1,0,1,0,1,0,1,0,0,0] ], # 2521
  [  1, [1,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1,0,0,1,1,0,0,0,1,0] ], # 2522
  [  1, [1,0,1,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,0,0,0,1,0,1,0,1] ], # 2523
  [  1, [1,0,1,0,0,0,0,1,0,0,1,0,0,1,1,0,0,0,0,0,0,1,0,0,1,0,1] ], # 2524
  [  1, [1,0,1,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0,0,0,0,0,0,1,1,1,0] ], # 2525
  [  1, [1,0,1,0,0,0,0,1,0,1,0,0,0,0,1,0,1,0,0,0,0,0,1,1,1,0,0] ], # 2526
  [  1, [1,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,0,1,1,0,0,0,1] ], # 2527
  [  1, [1,0,1,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,1,1] ], # 2528
  [  1, [1,0,1,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1,0,1,0,0,0,1,0] ], # 2529
  [  1, [1,0,1,0,0,0,1,0,0,0,0,0,1,0,0,0,1,1,0,1,0,0,1,1,0,0,0] ], # 2530
  [  1, [1,0,1,0,0,0,1,0,0,0,0,0,1,1,0,0,1,0,0,1,0,0,0,1,0,0,1] ], # 2531
  [  1, [1,0,1,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0,0,0,0,0,1,0,0,1,1] ], # 2532
  [  1, [1,0,1,0,0,1,0,0,0,0,0,0,0,1,0,0,1,1,0,1,0,1,0,0,1,0,0] ], # 2533
  [  1, [1,0,1,0,0,1,0,0,0,0,0,0,1,0,0,1,1,0,0,1,0,0,1,0,0,0,1] ], # 2534
  [  1, [1,0,1,0,0,1,0,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,1,1,0] ], # 2535
  [  1, [1,0,1,0,0,1,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,1,1,0,0,1,0] ], # 2536
  [  1, [1,0,1,0,1,0,0,0,0,0,0,0,0,0,1,1,1,0,1,0,0,0,0,1,0,1,0] ], # 2537
  [  1, [1,0,1,0,1,0,0,0,0,0,0,0,0,1,1,1,0,0,1,0,0,0,0,0,0,1,1] ], # 2538
  [  1, [1,0,1,0,1,0,0,0,0,0,0,0,1,0,0,0,1,1,1,0,0,0,1,0,0,0,1] ], # 2539
  [  1, [1,0,1,0,1,0,0,0,0,0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,1,1,0] ], # 2540
  [  1, [1,0,1,0,1,0,0,0,0,0,0,0,1,0,1,1,0,0,0,1,0,0,0,0,0,1,1] ], # 2541
  [  1, [1,0,1,0,1,0,0,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,1,0,1] ], # 2542
  [  1, [1,0,1,0,1,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,1,1,0,0,0,1] ], # 2543
  [  1, [1,0,1,0,1,0,0,0,0,0,0,1,0,1,0,1,0,0,0,0,0,0,0,1,1,1,0] ], # 2544
  [  1, [1,0,1,0,1,0,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,1,0,0,0,1,1] ], # 2545
  [  1, [1,0,1,0,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,1,1,1,0,0] ], # 2546
  [  1, [1,0,1,0,1,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,1,0,1,0,0,1] ], # 2547
  [  1, [1,0,1,0,1,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,1,0,1,0,1,0] ], # 2548
  [  1, [1,0,1,1,0,0,0,0,0,0,0,0,0,1,1,0,1,0,0,1,0,0,0,0,1,0,1] ], # 2549
  [  1, [1,0,1,1,0,0,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0,1,1,1,0,0] ], # 2550
  [  1, [1,0,1,1,0,0,0,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,1,0,1,1,0] ], # 2551
  [  1, [1,0,1,1,0,0,0,0,0,0,1,0,0,1,0,1,0,0,0,0,0,0,0,1,0,1,1] ], # 2552
  [  1, [1,1,0,0,0,0,0,0,1,0,0,0,0,0,1,1,1,0,0,1,0,1,0,1,0,0,0] ], # 2553
  [  1, [1,1,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,1,0,0,1,1,1,0,0,0,0] ], # 2554
  [  1, [1,1,0,0,0,0,0,0,1,0,0,0,0,1,1,1,0,0,1,0,0,0,1,0,0,0,1] ], # 2555
  [  1, [1,1,0,0,0,0,0,0,1,0,0,0,1,0,0,0,1,1,1,0,0,0,1,1,0,0,0] ], # 2556
  [  1, [1,1,0,0,0,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,1,0,1,1,0,0,0] ], # 2557
  [  1, [1,1,0,0,0,0,0,0,1,0,0,0,1,0,1,0,1,0,1,0,0,0,0,1,0,1,0] ], # 2558
  [  1, [1,1,0,0,0,0,0,0,1,0,0,1,1,0,1,0,0,0,0,0,0,0,1,0,1,1,0] ], # 2559
  [  1, [1,1,0,0,0,0,0,0,1,0,0,1,1,1,0,0,0,0,0,0,0,1,0,0,0,1,1] ], # 2560
  [  1, [1,1,0,0,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,0,1,1,1,0,0] ], # 2561
  [  1, [1,1,0,0,0,0,0,0,1,0,1,0,1,0,0,0,0,1,0,0,0,1,0,1,0,1,0] ], # 2562
  [  1, [1,1,0,0,0,0,0,0,1,0,1,0,1,0,1,0,0,0,0,0,0,0,1,0,1,0,1] ], # 2563
  [  1, [1,1,0,0,0,0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,0,0,0,1,1,1,0] ], # 2564
  [  1, [1,1,0,0,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0,0,1,1,0,1,0,0,0] ], # 2565
  [  1, [1,1,0,0,0,0,0,1,0,0,0,0,0,1,1,0,0,1,0,0,1,1,0,0,1,0,0] ], # 2566
  [  1, [1,1,0,0,0,0,0,1,0,0,0,0,1,0,1,1,0,0,0,0,1,0,1,0,0,0,1] ], # 2567
  [  1, [1,1,0,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,1,1,0,1] ], # 2568
  [  1, [1,1,0,0,0,0,1,0,0,0,0,0,0,0,1,0,1,1,0,0,1,1,1,0,0,0,0] ], # 2569
  [  1, [1,1,0,0,0,0,1,0,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,1,0,0,1] ], # 2570
  [  1, [1,1,0,0,0,0,1,0,0,0,0,1,0,1,1,0,0,0,0,0,0,1,0,0,0,1,1] ], # 2571
  [  1, [1,1,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,1,1,0,1,0] ], # 2572
  [  1, [1,1,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0,1,0,1,0,0,0,1,1,0,0] ], # 2573
  [  1, [1,1,0,0,0,1,0,0,0,0,0,0,0,1,1,1,0,0,0,0,1,0,0,0,1,1,0] ], # 2574
  [  1, [1,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1,1,0,1,0,1,0,0,0,0,1] ], # 2575
  [  1, [1,1,0,0,0,1,0,0,0,0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,1,0,1] ], # 2576
  [  1, [1,1,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,0,1,1] ], # 2577
  [  1, [1,1,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,1,0,1] ], # 2578
  [  1, [1,1,0,0,0,1,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1,1,0,1,0,0] ], # 2579
  [  1, [1,1,0,0,0,1,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,1,0,1,0,1,0] ], # 2580
  [  1, [1,1,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,1] ], # 2581
  [  1, [1,1,0,0,0,1,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,0,1,1,1,0,0] ], # 2582
  [  1, [1,1,0,0,0,1,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,1,1] ], # 2583
  [  1, [1,1,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,1,0,1,0,1] ], # 2584
  [  1, [1,1,0,0,1,0,0,0,0,0,0,0,1,0,1,0,0,1,0,0,1,0,0,0,1,1,0] ], # 2585
  [  1, [1,1,0,0,1,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,1,0,1,0,1,0] ], # 2586
  [  1, [1,1,0,0,1,0,0,0,0,0,0,1,0,0,1,0,1,0,0,0,0,1,0,0,1,0,1] ], # 2587
  [  1, [1,1,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,0,0,0,0,0,0,1,0,1,1] ], # 2588
  [  1, [1,1,0,1,0,0,0,0,0,0,0,0,0,0,1,1,0,1,0,0,1,0,1,0,0,1,0] ], # 2589
  [  1, [1,1,0,1,0,0,0,0,0,0,0,0,0,1,0,0,1,1,0,0,1,0,0,1,1,0,0] ], # 2590
  [  1, [1,1,0,1,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,0,1,0,0,0,0,1,1] ], # 2591
  [  1, [1,1,0,1,0,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,1,1,0,0,1] ], # 2592
  [ -1, [0,0,0,0,0,1,0,1,1,0,1,0,1,0,0,0,1,0,2,0,0,0,0,1,0,0,0] ], # 2593
  [ -1, [0,0,0,0,0,1,0,1,1,0,2,0,0,0,0,1,0,0,1,0,0,1,0,1,0,0,0] ], # 2594
  [ -1, [0,0,0,0,0,1,0,1,1,1,1,0,0,0,0,0,1,0,0,0,1,2,0,0,0,0,0] ], # 2595
  [ -1, [0,0,0,0,0,1,0,1,1,2,0,0,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0] ], # 2596
  [ -1, [0,0,0,0,0,1,0,2,0,1,0,0,1,1,0,0,0,0,1,0,1,0,0,0,0,0,1] ], # 2597
  [ -1, [0,0,0,0,0,1,0,2,0,1,0,1,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0] ], # 2598
  [ -1, [0,0,0,0,0,1,0,2,0,1,1,0,0,0,0,0,0,1,1,0,0,1,0,1,0,0,0] ], # 2599
  [ -1, [0,0,0,0,0,1,1,0,1,0,0,1,0,2,0,0,0,0,1,1,0,0,0,0,1,0,0] ], # 2600
  [ -1, [0,0,0,0,0,1,1,0,1,0,1,0,0,1,1,0,0,0,2,0,0,0,0,0,0,1,0] ], # 2601
  [ -1, [0,0,0,0,0,1,1,0,1,0,2,0,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0] ], # 2602
  [ -1, [0,0,0,0,0,1,1,0,1,1,0,0,0,1,1,0,0,0,0,2,0,0,0,0,1,0,0] ], # 2603
  [ -1, [0,0,0,0,0,1,1,1,0,0,0,1,2,0,0,0,0,0,0,1,1,0,0,0,0,1,0] ], # 2604
  [ -1, [0,0,0,0,0,1,1,1,0,1,0,1,0,0,0,1,0,0,0,0,1,0,2,0,0,0,0] ], # 2605
  [ -1, [0,0,0,0,0,1,2,0,0,0,1,0,0,1,1,0,0,0,1,1,0,0,0,0,0,0,1] ], # 2606
  [ -1, [0,0,0,0,0,1,2,0,0,0,1,0,1,0,0,0,1,0,0,1,1,0,0,1,0,0,0] ], # 2607
  [ -1, [0,0,0,0,0,1,2,0,0,0,1,1,0,0,0,0,0,1,0,1,0,1,1,0,0,0,0] ], # 2608
  [ -1, [0,0,0,0,0,2,0,1,0,1,0,0,0,0,0,1,0,1,1,1,0,0,1,0,0,0,0] ], # 2609
  [ -1, [0,0,0,0,0,2,0,1,0,1,0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,1,0] ], # 2610
  [ -1, [0,0,0,0,0,2,0,1,0,1,1,0,0,0,0,0,1,0,1,0,0,1,0,0,0,0,1] ], # 2611
  [ -1, [0,0,0,0,0,2,1,0,0,0,1,0,0,0,0,1,1,0,0,1,1,1,0,0,0,0,0] ], # 2612
  [ -1, [0,0,0,0,0,2,1,0,0,0,1,0,0,1,0,0,0,1,1,1,0,0,0,0,1,0,0] ], # 2613
  [ -1, [0,0,0,0,0,2,1,0,0,1,1,0,1,0,0,0,0,0,0,1,0,0,0,0,0,1,1] ], # 2614
  [ -1, [0,0,0,0,1,0,0,0,2,1,0,0,0,0,1,1,0,0,1,1,0,0,1,0,0,0,0] ], # 2615
  [ -1, [0,0,0,0,1,0,0,0,2,1,0,0,1,1,0,0,0,0,1,0,1,0,0,0,0,1,0] ], # 2616
  [ -1, [0,0,0,0,1,0,0,0,2,1,1,0,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0] ], # 2617
  [ -1, [0,0,0,0,1,0,0,1,1,0,0,1,1,1,0,0,0,0,2,0,0,0,0,0,0,0,1] ], # 2618
  [ -1, [0,0,0,0,1,0,0,1,1,0,1,0,2,0,0,0,0,0,1,0,1,0,0,0,0,0,1] ], # 2619
  [ -1, [0,0,0,0,1,0,0,1,1,1,0,0,1,1,0,0,0,0,0,0,2,0,0,0,1,0,0] ], # 2620
  [ -1, [0,0,0,0,1,0,0,1,1,2,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,0,1] ], # 2621
  [ -1, [0,0,0,0,1,0,1,0,1,0,1,0,0,0,2,0,0,0,1,1,0,0,0,0,1,0,0] ], # 2622
  [ -1, [0,0,0,0,1,0,1,0,1,0,1,1,0,0,0,0,0,1,0,1,0,2,0,0,0,0,0] ], # 2623
  [ -1, [0,0,0,0,1,0,1,1,0,0,0,2,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0] ], # 2624
  [ -1, [0,0,0,0,1,0,1,1,0,1,0,0,0,0,1,1,0,0,0,0,2,0,1,0,0,0,0] ], # 2625
  [ -1, [0,0,0,0,1,0,1,1,0,1,0,1,0,0,0,1,0,0,0,1,0,0,0,2,0,0,0] ], # 2626
  [ -1, [0,0,0,0,1,0,1,1,0,2,0,0,0,0,0,0,0,1,0,0,1,0,1,1,0,0,0] ], # 2627
  [ -1, [0,0,0,0,1,0,2,0,0,0,0,1,1,0,1,0,0,0,0,1,1,0,0,0,0,1,0] ], # 2628
  [ -1, [0,0,0,0,1,0,2,0,0,0,1,1,0,1,0,0,0,0,0,0,1,1,0,0,0,0,1] ], # 2629
  [ -1, [0,0,0,0,1,0,2,0,0,1,0,1,0,0,0,0,1,0,0,0,1,0,1,1,0,0,0] ], # 2630
  [ -1, [0,0,0,0,1,1,0,0,1,0,0,1,0,0,0,2,0,0,1,1,0,0,1,0,0,0,0] ], # 2631
  [ -1, [0,0,0,0,1,1,0,0,1,0,1,0,0,0,0,1,0,1,2,0,0,0,1,0,0,0,0] ], # 2632
  [ -1, [0,0,0,0,1,1,0,0,1,1,0,0,0,0,0,1,0,1,0,2,0,1,0,0,0,0,0] ], # 2633
  [ -1, [0,0,0,0,1,1,0,0,1,2,0,0,0,0,0,0,0,1,0,1,0,0,1,0,1,0,0] ], # 2634
  [ -1, [0,0,0,0,1,1,0,1,0,0,0,1,0,0,1,1,0,0,2,0,0,0,0,0,0,1,0] ], # 2635
  [ -1, [0,0,0,0,1,1,0,1,0,0,0,2,1,0,0,0,0,0,1,0,0,0,0,0,1,1,0] ], # 2636
  [ -1, [0,0,0,0,1,1,0,1,0,1,0,1,0,0,1,0,0,0,0,1,0,0,0,0,2,0,0] ], # 2637
  [ -1, [0,0,0,0,1,1,0,1,0,2,0,0,0,0,1,0,0,0,0,0,1,0,0,0,1,1,0] ], # 2638
  [ -1, [0,0,0,0,1,1,1,0,0,1,0,0,0,0,0,0,0,2,1,1,0,0,1,0,0,0,0] ], # 2639
  [ -1, [0,0,0,0,1,1,1,0,0,1,0,1,0,0,1,0,0,0,1,0,0,0,0,0,0,2,0] ], # 2640
  [ -1, [0,0,0,0,2,0,0,0,1,1,0,0,0,0,0,1,0,1,1,1,0,0,0,1,0,0,0] ], # 2641
  [ -1, [0,0,0,0,2,0,0,0,1,1,0,0,1,0,0,0,1,0,1,0,1,0,0,0,0,0,1] ], # 2642
  [ -1, [0,0,0,0,2,0,0,0,1,1,0,1,0,0,1,0,0,0,1,0,0,0,0,0,1,1,0] ], # 2643
  [ -1, [0,0,0,0,2,0,1,0,0,0,0,1,0,0,0,0,1,1,1,0,1,1,0,0,0,0,0] ], # 2644
  [ -1, [0,0,0,0,2,0,1,0,0,0,1,1,1,0,0,0,0,0,0,0,1,0,0,0,1,0,1] ], # 2645
  [ -1, [0,0,0,0,2,0,1,0,0,1,0,1,0,0,0,1,0,0,0,0,1,0,0,1,0,1,0] ], # 2646
  [ -1, [0,0,0,1,0,0,0,0,2,0,1,0,0,1,1,0,0,0,1,1,0,0,0,0,1,0,0] ], # 2647
  [ -1, [0,0,0,1,0,0,0,0,2,0,1,1,0,0,0,1,0,0,0,1,0,1,1,0,0,0,0] ], # 2648
  [ -1, [0,0,0,1,0,0,0,0,2,1,1,0,1,0,0,0,0,0,0,1,0,0,0,1,0,1,0] ], # 2649
  [ -1, [0,0,0,1,0,0,0,1,1,1,0,0,0,2,0,0,0,0,1,0,1,0,0,0,0,0,1] ], # 2650
  [ -1, [0,0,0,1,0,0,0,1,1,1,1,0,0,0,0,0,1,0,1,0,0,0,0,2,0,0,0] ], # 2651
  [ -1, [0,0,0,1,0,0,0,2,0,0,0,1,0,1,0,0,0,1,1,0,1,1,0,0,0,0,0] ], # 2652
  [ -1, [0,0,0,1,0,0,0,2,0,0,0,1,1,0,1,0,0,0,0,1,1,0,0,0,1,0,0] ], # 2653
  [ -1, [0,0,0,1,0,0,0,2,0,1,0,1,0,0,0,1,0,0,0,0,1,0,1,1,0,0,0] ], # 2654
  [ -1, [0,0,0,1,0,0,1,0,1,0,0,1,0,1,0,0,0,1,0,2,0,1,0,0,0,0,0] ], # 2655
  [ -1, [0,0,0,1,0,0,1,0,1,0,0,2,0,0,0,0,1,0,0,1,0,1,1,0,0,0,0] ], # 2656
  [ -1, [0,0,0,1,0,0,1,0,1,0,1,1,0,0,0,0,0,1,1,0,0,0,2,0,0,0,0] ], # 2657
  [ -1, [0,0,0,1,0,0,1,0,1,0,2,0,0,0,0,0,0,1,0,0,1,1,1,0,0,0,0] ], # 2658
  [ -1, [0,0,0,1,0,0,1,1,0,0,0,1,1,0,1,0,0,0,0,2,0,0,0,0,0,0,1] ], # 2659
  [ -1, [0,0,0,1,0,0,1,1,0,0,0,2,1,0,0,0,0,0,0,1,0,0,0,1,0,1,0] ], # 2660
  [ -1, [0,0,0,1,0,0,1,1,0,0,1,0,1,0,1,0,0,0,0,0,2,0,0,0,0,1,0] ], # 2661
  [ -1, [0,0,0,1,0,0,1,1,0,1,0,0,0,0,2,0,0,0,0,1,1,0,0,0,0,1,0] ], # 2662
  [ -1, [0,0,0,1,0,1,0,0,1,0,2,0,1,0,0,0,0,0,1,0,0,0,0,0,0,1,1] ], # 2663
  [ -1, [0,0,0,1,0,1,0,0,1,1,0,0,1,0,0,0,1,0,0,2,0,0,0,0,0,0,1] ], # 2664
  [ -1, [0,0,0,1,0,1,0,0,1,1,1,0,1,0,0,0,0,0,0,0,1,0,0,0,0,2,0] ], # 2665
  [ -1, [0,0,0,1,0,1,0,0,1,2,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,1,1] ], # 2666
  [ -1, [0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,2,0,0,0,1,1,0,0,1,0,0,0] ], # 2667
  [ -1, [0,0,0,1,0,1,0,1,0,1,1,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,2] ], # 2668
  [ -1, [0,0,0,1,0,1,1,0,0,0,0,1,0,0,0,1,1,0,0,2,0,0,0,1,0,0,0] ], # 2669
  [ -1, [0,0,0,1,0,1,1,0,0,0,1,0,0,0,0,1,1,0,0,0,2,0,1,0,0,0,0] ], # 2670
  [ -1, [0,0,0,1,0,1,1,0,0,0,2,0,0,0,0,1,0,0,0,0,1,0,0,1,0,1,0] ], # 2671
  [ -1, [0,0,0,1,0,1,1,0,0,1,0,0,0,0,0,0,2,0,0,1,1,0,0,1,0,0,0] ], # 2672
  [ -1, [0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,0,2,0,1,0,1,1,0,0,0,0,0] ], # 2673
  [ -1, [0,0,0,1,1,0,0,0,1,0,1,1,0,1,0,0,0,0,0,0,1,0,0,0,2,0,0] ], # 2674
  [ -1, [0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,0,1,1,2,0,0,0,0,1,0,0,0] ], # 2675
  [ -1, [0,0,0,1,1,0,0,1,0,0,0,2,0,0,0,0,1,0,1,0,0,1,0,0,0,0,1] ], # 2676
  [ -1, [0,0,0,1,1,0,0,1,0,0,1,0,0,0,0,0,0,2,1,0,1,1,0,0,0,0,0] ], # 2677
  [ -1, [0,0,0,1,1,0,0,1,0,1,0,0,0,0,0,0,1,1,0,0,2,1,0,0,0,0,0] ], # 2678
  [ -1, [0,0,0,1,1,0,1,0,0,0,0,2,0,1,0,0,0,0,0,1,0,0,0,0,1,0,1] ], # 2679
  [ -1, [0,0,0,1,1,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,2,0,0,0,1,0,0] ], # 2680
  [ -1, [0,0,0,1,1,0,1,0,0,0,1,1,0,1,0,0,0,0,1,0,0,0,0,0,0,0,2] ], # 2681
  [ -1, [0,0,0,1,1,0,1,0,0,0,2,0,0,0,1,0,0,0,0,0,1,0,0,0,1,0,1] ], # 2682
  [ -1, [0,0,0,2,0,0,0,0,1,0,1,0,0,0,0,1,1,0,0,1,1,0,0,1,0,0,0] ], # 2683
  [ -1, [0,0,0,2,0,0,0,0,1,0,1,1,0,0,0,0,0,1,0,1,0,0,1,0,1,0,0] ], # 2684
  [ -1, [0,0,0,2,0,0,0,0,1,1,1,0,0,0,1,0,0,0,0,1,0,0,0,0,0,1,1] ], # 2685
  [ -1, [0,0,0,2,0,0,0,1,0,0,0,1,0,0,0,0,1,1,1,0,1,0,1,0,0,0,0] ], # 2686
  [ -1, [0,0,0,2,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,1,1,0,0,0,0,1,0] ], # 2687
  [ -1, [0,0,0,2,0,0,0,1,0,0,1,1,0,1,0,0,0,0,0,0,1,0,0,0,1,0,1] ], # 2688
  [ -1, [0,0,1,0,0,0,0,1,1,0,0,1,2,0,0,0,0,0,1,0,0,0,1,0,0,1,0] ], # 2689
  [ -1, [0,0,1,0,0,0,0,1,1,1,0,1,0,1,0,0,0,0,0,0,0,2,0,0,0,1,0] ], # 2690
  [ -1, [0,0,1,0,0,0,0,1,1,1,0,1,1,0,0,0,0,0,0,0,0,0,2,0,1,0,0] ], # 2691
  [ -1, [0,0,1,0,0,0,0,1,1,2,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0] ], # 2692
  [ -1, [0,0,1,0,0,0,0,2,0,0,0,0,1,0,1,0,0,1,1,1,0,1,0,0,0,0,0] ], # 2693
  [ -1, [0,0,1,0,0,0,0,2,0,0,1,0,1,0,0,1,0,0,0,0,1,1,0,1,0,0,0] ], # 2694
  [ -1, [0,0,1,0,0,0,0,2,0,1,0,1,1,0,0,0,0,0,0,0,0,1,1,0,0,0,1] ], # 2695
  [ -1, [0,0,1,0,0,0,1,0,1,0,0,0,0,2,0,1,0,0,0,1,1,1,0,0,0,0,0] ], # 2696
  [ -1, [0,0,1,0,0,0,1,0,1,0,0,0,1,1,0,1,0,0,0,2,0,0,0,1,0,0,0] ], # 2697
  [ -1, [0,0,1,0,0,0,1,0,1,0,0,0,2,0,0,0,1,0,0,1,1,0,1,0,0,0,0] ], # 2698
  [ -1, [0,0,1,0,0,0,1,0,1,0,1,0,1,0,0,1,0,0,0,0,1,0,2,0,0,0,0] ], # 2699
  [ -1, [0,0,1,0,0,0,1,1,0,0,0,0,0,1,1,0,1,0,2,0,0,0,0,1,0,0,0] ], # 2700
  [ -1, [0,0,1,0,0,0,1,1,0,0,2,0,0,0,1,0,0,0,0,0,0,1,0,1,1,0,0] ], # 2701
  [ -1, [0,0,1,0,0,0,2,0,0,0,0,0,1,1,0,0,0,1,0,1,1,0,1,0,0,0,0] ], # 2702
  [ -1, [0,0,1,0,0,0,2,0,0,0,0,1,0,1,1,0,0,0,1,0,0,0,1,0,0,1,0] ], # 2703
  [ -1, [0,0,1,0,0,0,2,0,0,1,1,0,0,1,0,0,0,0,0,0,0,0,1,1,0,0,1] ], # 2704
  [ -1, [0,0,1,0,0,1,0,1,0,0,0,0,0,2,0,1,0,0,1,0,1,0,0,0,1,0,0] ], # 2705
  [ -1, [0,0,1,0,0,1,0,1,0,0,0,0,1,0,1,1,0,0,0,2,0,0,0,0,1,0,0] ], # 2706
  [ -1, [0,0,1,0,0,1,1,0,0,0,1,1,0,0,0,0,1,0,0,0,0,2,0,0,0,1,0] ], # 2707
  [ -1, [0,0,1,0,0,1,1,0,0,2,0,0,0,0,0,0,1,0,0,0,0,0,1,1,0,1,0] ], # 2708
  [ -1, [0,0,1,0,1,0,0,0,1,0,2,0,1,0,0,0,0,0,0,0,0,1,0,0,1,0,1] ], # 2709
  [ -1, [0,0,1,0,1,0,0,0,1,1,0,1,1,0,0,0,0,0,0,0,0,1,0,0,0,2,0] ], # 2710
  [ -1, [0,0,1,0,1,0,0,1,0,1,0,0,0,0,2,0,0,0,1,0,0,0,0,0,1,1,0] ], # 2711
  [ -1, [0,0,1,0,1,0,0,1,0,1,0,0,1,1,0,0,0,0,1,0,0,0,0,0,0,0,2] ], # 2712
  [ -1, [0,0,1,0,1,1,0,0,0,0,0,0,0,1,0,1,1,0,2,0,0,0,0,0,0,0,1] ], # 2713
  [ -1, [0,0,1,0,1,1,0,0,0,0,0,0,0,1,0,2,0,0,1,0,1,0,0,0,0,1,0] ], # 2714
  [ -1, [0,0,1,0,1,1,0,0,0,0,0,0,1,0,0,0,2,0,1,0,1,0,0,0,1,0,0] ], # 2715
  [ -1, [0,0,1,0,1,1,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,2,0,0] ], # 2716
  [ -1, [0,0,1,0,2,0,0,0,0,0,0,0,0,0,1,1,1,0,1,0,1,0,0,0,1,0,0] ], # 2717
  [ -1, [0,0,1,0,2,0,0,0,0,0,0,1,0,0,0,1,0,1,0,1,0,1,0,0,1,0,0] ], # 2718
  [ -1, [0,0,1,0,2,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0,0,0,1,1,0,1] ], # 2719
  [ -1, [0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,0,1,1,2,0,0,0,1,0,0,0,0] ], # 2720
  [ -1, [0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,2,0,0,0,1,1,0,1,0,0,0,0] ], # 2721
  [ -1, [0,0,1,1,0,0,1,0,0,0,1,0,0,0,0,0,0,2,0,1,0,1,1,0,0,0,0] ], # 2722
  [ -1, [0,0,1,1,0,0,1,0,0,0,1,0,0,0,0,1,1,0,0,1,0,0,0,2,0,0,0] ], # 2723
  [ -1, [0,0,1,1,0,1,0,0,0,0,0,1,0,0,0,0,2,0,0,1,0,1,0,0,1,0,0] ], # 2724
  [ -1, [0,0,1,1,0,1,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0,1,0,2,0,0] ], # 2725
  [ -1, [0,0,1,1,0,1,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,1,0,0,0,2,0] ], # 2726
  [ -1, [0,0,1,1,0,1,0,0,0,0,2,0,0,0,0,0,0,1,0,0,0,1,0,0,1,1,0] ], # 2727
  [ -1, [0,0,1,1,1,0,0,0,0,0,0,0,1,0,0,1,0,1,0,2,0,0,0,0,0,0,1] ], # 2728
  [ -1, [0,0,1,1,1,0,0,0,0,2,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,1,1] ], # 2729
  [ -1, [0,0,1,2,0,0,0,0,0,0,0,0,0,0,1,0,1,1,1,1,0,0,0,0,0,1,0] ], # 2730
  [ -1, [0,0,1,2,0,0,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0,0,1,1,1,0] ], # 2731
  [ -1, [0,0,1,2,0,0,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,0,1,1] ], # 2732
  [ -1, [0,0,2,0,0,0,0,1,0,0,0,0,1,0,0,1,1,0,0,1,0,1,0,1,0,0,0] ], # 2733
  [ -1, [0,0,2,0,0,0,0,1,0,0,1,0,1,1,0,0,0,0,0,0,0,1,0,0,1,0,1] ], # 2734
  [ -1, [0,0,2,0,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,0,1,1,0,0,1,0] ], # 2735
  [ -1, [0,0,2,0,0,0,1,0,0,0,0,0,0,1,0,0,1,1,1,0,0,1,1,0,0,0,0] ], # 2736
  [ -1, [0,0,2,0,0,0,1,0,0,0,0,0,1,1,0,1,0,0,0,1,0,0,1,0,0,0,1] ], # 2737
  [ -1, [0,0,2,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0,0,0,0,0,1,0,1,1,0] ], # 2738
  [ -1, [0,0,2,0,1,0,0,0,0,0,0,0,0,1,0,1,1,0,1,0,0,0,0,1,1,0,0] ], # 2739
  [ -1, [0,0,2,0,1,0,0,0,0,0,0,0,1,0,1,1,0,0,0,1,0,0,0,0,1,1,0] ], # 2740
  [ -1, [0,0,2,0,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,1,1,0,1,0,0] ], # 2741
  [ -1, [0,0,2,1,0,0,0,0,0,0,0,0,1,1,0,0,1,0,1,0,0,0,0,0,0,1,1] ], # 2742
  [ -1, [0,0,2,1,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,1,1,0] ], # 2743
  [ -1, [0,0,2,1,0,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0,0,1,1,0,1,0] ], # 2744
  [ -1, [0,1,0,0,0,0,0,0,2,0,0,0,1,0,1,0,1,0,1,1,0,1,0,0,0,0,0] ], # 2745
  [ -1, [0,1,0,0,0,0,0,0,2,0,1,0,1,1,0,0,0,0,0,0,1,1,0,0,1,0,0] ], # 2746
  [ -1, [0,1,0,0,0,0,0,0,2,1,0,1,1,0,0,0,0,0,0,0,0,1,1,0,0,1,0] ], # 2747
  [ -1, [0,1,0,0,0,0,0,1,1,0,0,0,0,0,2,1,0,0,1,1,0,1,0,0,0,0,0] ], # 2748
  [ -1, [0,1,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0,1,2,0,0,0,1,0,0,0,0] ], # 2749
  [ -1, [0,1,0,0,0,0,0,1,1,0,0,0,2,0,0,0,0,1,1,1,0,0,0,1,0,0,0] ], # 2750
  [ -1, [0,1,0,0,0,0,0,1,1,1,0,0,0,0,1,0,0,1,0,1,0,2,0,0,0,0,0] ], # 2751
  [ -1, [0,1,0,0,0,0,1,0,1,0,0,0,1,1,0,1,0,0,0,0,2,0,1,0,0,0,0] ], # 2752
  [ -1, [0,1,0,0,0,0,1,0,1,2,0,0,0,1,0,0,0,0,0,0,0,0,1,1,0,0,1] ], # 2753
  [ -1, [0,1,0,0,0,0,1,1,0,0,0,2,0,1,0,0,0,0,0,0,0,1,0,1,1,0,0] ], # 2754
  [ -1, [0,1,0,0,0,0,1,1,0,0,1,0,0,0,2,0,0,0,0,0,1,1,0,0,1,0,0] ], # 2755
  [ -1, [0,1,0,0,0,0,1,1,0,0,1,1,0,0,1,0,0,0,0,0,0,2,0,0,0,0,1] ], # 2756
  [ -1, [0,1,0,0,0,0,1,1,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,2,1,0,0] ], # 2757
  [ -1, [0,1,0,0,0,0,2,0,0,0,0,0,0,1,1,0,1,0,1,0,1,0,0,1,0,0,0] ], # 2758
  [ -1, [0,1,0,0,0,0,2,0,0,0,1,1,0,0,1,0,0,0,0,0,0,1,0,1,0,1,0] ], # 2759
  [ -1, [0,1,0,0,0,0,2,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,1,1,0,0,0] ], # 2760
  [ -1, [0,1,0,0,0,1,0,0,1,1,0,0,0,0,0,0,2,0,1,0,0,1,0,1,0,0,0] ], # 2761
  [ -1, [0,1,0,0,0,1,0,0,1,1,0,0,0,0,0,1,0,1,1,0,0,0,2,0,0,0,0] ], # 2762
  [ -1, [0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,2,1,1,0,1,0,0,0,0,0] ], # 2763
  [ -1, [0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,1,1,0,0,0,2,1,0,0,0,0,0] ], # 2764
  [ -1, [0,1,0,0,0,2,0,0,0,0,0,0,0,1,0,1,1,0,1,0,1,0,0,0,1,0,0] ], # 2765
  [ -1, [0,1,0,0,0,2,0,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,0,1,1,0] ], # 2766
  [ -1, [0,1,0,0,0,2,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0,0,1,0,1,0,1] ], # 2767
  [ -1, [0,1,0,0,1,0,0,0,1,0,0,2,0,0,0,1,0,0,0,0,0,1,1,0,1,0,0] ], # 2768
  [ -1, [0,1,0,0,1,0,0,0,1,1,1,0,0,0,0,1,0,0,0,0,0,0,0,2,1,0,0] ], # 2769
  [ -1, [0,1,0,0,1,0,1,0,0,0,0,0,0,1,1,0,0,1,2,0,0,0,0,0,0,0,1] ], # 2770
  [ -1, [0,1,0,0,1,0,1,0,0,0,0,0,2,0,0,0,0,1,0,1,1,0,0,0,0,0,1] ], # 2771
  [ -1, [0,1,0,0,1,1,0,0,0,0,1,0,0,0,0,2,0,0,1,0,0,0,0,1,0,0,1] ], # 2772
  [ -1, [0,1,0,0,1,1,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,0,1,2,0,0] ], # 2773
  [ -1, [0,1,0,0,1,1,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,2] ], # 2774
  [ -1, [0,1,0,0,1,1,0,0,0,2,0,0,0,0,0,0,1,0,0,0,0,0,0,1,1,0,1] ], # 2775
  [ -1, [0,1,0,1,0,0,0,1,0,0,1,1,0,0,1,0,0,0,0,0,0,0,0,1,2,0,0] ], # 2776
  [ -1, [0,1,0,1,0,0,0,1,0,2,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,1,1] ], # 2777
  [ -1, [0,1,0,1,0,0,1,0,0,0,0,1,0,2,0,0,0,0,0,0,1,0,0,0,1,0,1] ], # 2778
  [ -1, [0,1,0,1,0,0,1,0,0,0,0,1,1,0,1,0,0,0,0,0,1,0,0,0,0,2,0] ], # 2779
  [ -1, [0,1,0,1,0,1,0,0,0,0,0,0,0,0,1,0,1,1,2,0,0,0,0,0,0,1,0] ], # 2780
  [ -1, [0,1,0,1,0,1,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,1,0,0,1,1,0] ], # 2781
  [ -1, [0,1,0,1,1,0,0,0,0,0,0,0,0,0,1,2,0,0,0,1,1,0,0,0,0,0,1] ], # 2782
  [ -1, [0,1,0,1,1,0,0,0,0,0,0,0,1,0,0,0,0,2,0,1,1,0,0,0,1,0,0] ], # 2783
  [ -1, [0,1,0,1,1,0,0,0,0,0,0,0,1,0,0,1,0,1,0,0,2,0,0,0,0,1,0] ], # 2784
  [ -1, [0,1,0,1,1,0,0,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,0,0,0,2] ], # 2785
  [ -1, [0,1,0,2,0,0,0,0,0,0,0,0,0,1,0,1,0,1,0,1,1,0,0,0,0,0,1] ], # 2786
  [ -1, [0,1,0,2,0,0,0,0,0,0,1,0,0,0,0,0,1,1,1,0,0,0,0,1,0,0,1] ], # 2787
  [ -1, [0,1,0,2,0,0,0,0,0,1,0,1,0,0,0,0,0,1,0,0,0,0,1,0,0,1,1] ], # 2788
  [ -1, [0,1,1,0,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,0,2,0,0,0,0,1] ], # 2789
  [ -1, [0,1,1,0,0,0,0,0,1,0,1,0,1,1,0,0,0,0,0,0,0,0,0,1,2,0,0] ], # 2790
  [ -1, [0,1,1,0,0,0,0,0,1,0,1,0,2,0,0,0,0,0,0,0,0,0,1,0,1,0,1] ], # 2791
  [ -1, [0,1,1,0,0,0,0,0,1,1,0,0,0,2,0,0,0,0,0,0,0,1,0,0,1,0,1] ], # 2792
  [ -1, [0,1,1,0,0,0,0,1,0,0,0,0,0,0,1,1,1,0,0,0,1,2,0,0,0,0,0] ], # 2793
  [ -1, [0,1,1,0,0,0,0,1,0,0,0,0,0,1,0,2,0,0,0,0,1,1,0,1,0,0,0] ], # 2794
  [ -1, [0,1,1,0,0,0,0,1,0,0,0,0,1,0,0,1,1,0,1,0,0,0,0,2,0,0,0] ], # 2795
  [ -1, [0,1,1,0,0,0,0,1,0,0,0,0,2,0,0,0,1,0,0,0,1,0,0,1,1,0,0] ], # 2796
  [ -1, [0,1,1,0,0,0,1,0,0,0,0,0,1,0,0,0,2,0,0,0,1,1,0,1,0,0,0] ], # 2797
  [ -1, [0,1,1,0,0,0,1,0,0,0,1,0,1,1,0,0,0,0,0,0,0,1,0,0,0,0,2] ], # 2798
  [ -1, [0,1,1,0,0,1,0,0,0,0,0,0,0,0,1,2,0,0,0,1,0,1,0,0,0,1,0] ], # 2799
  [ -1, [0,1,1,0,0,1,0,0,0,0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,2,0,0] ], # 2800
  [ -1, [0,1,1,0,0,1,0,0,0,0,0,0,1,0,1,1,0,0,1,0,0,0,0,0,0,2,0] ], # 2801
  [ -1, [0,1,1,0,0,1,0,0,0,0,0,0,2,0,0,0,0,1,0,1,0,0,0,0,1,1,0] ], # 2802
  [ -1, [0,1,1,0,1,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,2,0,0,0,1,0] ], # 2803
  [ -1, [0,1,1,0,1,0,0,0,0,0,0,1,0,0,0,2,0,0,0,0,0,1,1,0,0,0,1] ], # 2804
  [ -1, [0,1,1,0,1,0,0,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,2,0,0] ], # 2805
  [ -1, [0,1,1,0,1,0,0,0,0,1,0,0,0,0,0,0,0,2,0,0,0,1,1,0,1,0,0] ], # 2806
  [ -1, [0,1,1,1,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,1,0,0,0,0,1,1,0] ], # 2807
  [ -1, [0,1,1,1,0,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,2,0,1,0,0] ], # 2808
  [ -1, [0,2,0,0,0,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,1,1,0,1,0,0,0] ], # 2809
  [ -1, [0,2,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,1,1,0,0,1,0,0,0,1,0] ], # 2810
  [ -1, [0,2,0,0,0,0,0,0,1,0,0,1,1,1,0,0,0,0,0,0,0,1,0,0,1,0,1] ], # 2811
  [ -1, [0,2,0,0,0,0,1,0,0,0,0,0,0,0,1,1,0,1,1,0,0,0,1,1,0,0,0] ], # 2812
  [ -1, [0,2,0,0,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,0,1,0,1,1,0,0] ], # 2813
  [ -1, [0,2,0,0,0,0,1,0,0,1,0,0,1,0,1,0,0,0,0,0,0,0,0,1,0,1,1] ], # 2814
  [ -1, [0,2,0,0,0,1,0,0,0,0,0,0,1,0,1,1,0,0,0,0,1,0,0,0,1,1,0] ], # 2815
  [ -1, [0,2,0,0,0,1,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,1,1,0,1,0,0] ], # 2816
  [ -1, [0,2,0,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,0,0,0,0,1,1,0,1] ], # 2817
  [ -1, [0,2,0,1,0,0,0,0,0,0,0,0,0,1,1,0,0,1,1,0,0,0,0,0,1,0,1] ], # 2818
  [ -1, [0,2,0,1,0,0,0,0,0,0,0,0,1,0,0,1,0,1,0,0,1,0,1,0,0,0,1] ], # 2819
  [ -1, [0,2,0,1,0,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0,1] ], # 2820
  [ -1, [1,0,0,0,0,0,0,0,2,0,0,0,1,1,0,1,0,0,0,1,1,0,1,0,0,0,0] ], # 2821
  [ -1, [1,0,0,0,0,0,0,0,2,0,0,1,0,1,0,0,1,0,1,0,0,1,1,0,0,0,0] ], # 2822
  [ -1, [1,0,0,0,0,0,0,0,2,1,1,0,0,1,0,0,0,0,0,0,0,0,1,1,1,0,0] ], # 2823
  [ -1, [1,0,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0,1,0,2,0,1,0,0,0,0,0] ], # 2824
  [ -1, [1,0,0,0,0,0,0,1,1,0,0,2,1,0,0,0,0,0,0,0,0,1,1,0,0,1,0] ], # 2825
  [ -1, [1,0,0,0,0,0,0,2,0,0,0,0,0,1,1,1,0,0,1,0,1,0,0,1,0,0,0] ], # 2826
  [ -1, [1,0,0,0,0,0,0,2,0,0,1,1,0,0,1,0,0,0,0,0,0,1,0,1,1,0,0] ], # 2827
  [ -1, [1,0,0,0,0,0,0,2,0,1,0,0,1,0,1,0,0,0,0,1,0,0,0,1,0,0,1] ], # 2828
  [ -1, [1,0,0,0,0,0,1,0,1,0,2,0,1,0,0,0,0,0,0,0,0,0,1,1,0,0,1] ], # 2829
  [ -1, [1,0,0,0,0,0,1,0,1,1,0,0,0,2,0,0,0,0,0,1,0,0,0,1,0,0,1] ], # 2830
  [ -1, [1,0,0,0,0,0,1,0,1,1,1,0,0,0,1,0,0,0,0,0,0,0,2,0,0,0,1] ], # 2831
  [ -1, [1,0,0,0,0,0,1,0,1,1,1,0,0,1,0,0,0,0,0,0,0,0,0,2,0,1,0] ], # 2832
  [ -1, [1,0,0,0,0,0,1,1,0,0,0,0,0,0,2,0,1,0,1,0,1,0,1,0,0,0,0] ], # 2833
  [ -1, [1,0,0,0,0,0,1,1,0,0,0,0,0,1,1,0,1,0,0,0,2,1,0,0,0,0,0] ], # 2834
  [ -1, [1,0,0,0,0,0,1,1,0,0,0,0,0,2,0,0,0,1,1,0,1,0,0,1,0,0,0] ], # 2835
  [ -1, [1,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,2,0,0,0] ], # 2836
  [ -1, [1,0,0,0,0,1,0,0,1,0,1,0,0,1,1,0,0,0,0,1,0,0,0,0,2,0,0] ], # 2837
  [ -1, [1,0,0,0,0,1,0,0,1,0,1,0,2,0,0,0,0,0,0,1,0,0,0,0,0,1,1] ], # 2838
  [ -1, [1,0,0,0,0,1,1,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,1,0,1,1,0] ], # 2839
  [ -1, [1,0,0,0,0,1,1,0,0,1,1,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,2] ], # 2840
  [ -1, [1,0,0,0,0,2,0,0,0,0,0,0,1,0,0,0,1,1,1,1,0,0,0,0,0,1,0] ], # 2841
  [ -1, [1,0,0,0,0,2,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,0,1,1,0] ], # 2842
  [ -1, [1,0,0,0,0,2,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0,1,0] ], # 2843
  [ -1, [1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,0,1,1,0,0,1,2,0,0,0,0,0] ], # 2844
  [ -1, [1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,2,0,0,0,0,1,0,1,1,0,0,0] ], # 2845
  [ -1, [1,0,0,0,1,0,1,0,0,0,0,0,0,0,1,0,2,0,1,0,1,0,0,1,0,0,0] ], # 2846
  [ -1, [1,0,0,0,1,0,1,0,0,0,0,0,0,0,1,1,0,1,0,2,0,0,0,1,0,0,0] ], # 2847
  [ -1, [1,0,0,0,1,1,0,0,0,0,0,0,0,1,0,1,1,0,0,0,2,0,0,0,1,0,0] ], # 2848
  [ -1, [1,0,0,0,1,1,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,0,1,1,0,1] ], # 2849
  [ -1, [1,0,0,0,2,0,0,0,0,0,0,0,1,0,0,1,0,1,0,1,1,0,0,0,0,0,1] ], # 2850
  [ -1, [1,0,0,0,2,0,0,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,0,1,0,1] ], # 2851
  [ -1, [1,0,0,0,2,0,0,0,0,1,0,1,0,0,0,0,0,1,0,0,0,1,0,0,0,1,1] ], # 2852
  [ -1, [1,0,0,1,0,0,0,0,1,0,0,0,0,0,2,0,1,0,1,1,0,0,0,0,0,1,0] ], # 2853
  [ -1, [1,0,0,1,0,0,0,0,1,0,0,0,1,1,0,0,1,0,0,0,2,0,0,0,0,1,0] ], # 2854
  [ -1, [1,0,0,1,0,0,0,1,0,0,2,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,1] ], # 2855
  [ -1, [1,0,0,1,0,0,0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,0,2,0,0,0,1] ], # 2856
  [ -1, [1,0,0,1,0,1,0,0,0,0,0,0,0,0,1,0,1,1,0,2,0,0,0,0,1,0,0] ], # 2857
  [ -1, [1,0,0,1,0,1,0,0,0,0,0,0,0,0,1,0,2,0,1,1,0,0,0,0,0,0,1] ], # 2858
  [ -1, [1,0,0,1,0,1,0,0,0,0,0,0,0,1,0,0,0,2,1,1,0,0,0,0,0,1,0] ], # 2859
  [ -1, [1,0,0,1,0,1,0,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,0,0,2,0] ], # 2860
  [ -1, [1,0,0,1,1,0,0,0,0,0,0,2,0,0,0,1,0,0,0,0,0,0,1,0,0,1,1] ], # 2861
  [ -1, [1,0,0,1,1,0,0,0,0,1,0,0,0,0,0,0,0,2,0,0,1,0,1,0,0,1,0] ], # 2862
  [ -1, [1,0,0,1,1,0,0,0,0,1,0,1,0,0,0,0,0,1,0,0,0,0,0,1,0,2,0] ], # 2863
  [ -1, [1,0,0,1,1,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,0,0,0,2] ], # 2864
  [ -1, [1,0,1,0,0,0,0,0,1,0,0,0,0,0,1,0,2,0,1,0,0,1,1,0,0,0,0] ], # 2865
  [ -1, [1,0,1,0,0,0,0,0,1,0,0,0,0,1,0,0,1,1,0,1,0,2,0,0,0,0,0] ], # 2866
  [ -1, [1,0,1,0,0,0,0,0,1,0,0,0,0,2,0,0,0,1,1,0,0,1,0,0,0,1,0] ], # 2867
  [ -1, [1,0,1,0,0,0,0,0,1,0,0,0,1,0,0,0,1,1,1,0,0,0,2,0,0,0,0] ], # 2868
  [ -1, [1,0,1,0,0,0,0,1,0,0,0,0,0,1,0,0,0,2,1,0,0,1,1,0,0,0,0] ], # 2869
  [ -1, [1,0,1,0,0,0,0,1,0,0,0,1,0,1,1,0,0,0,0,0,0,0,1,0,2,0,0] ], # 2870
  [ -1, [1,0,1,0,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,0,0,2,0,1,0,0] ], # 2871
  [ -1, [1,0,1,0,0,0,1,0,0,0,0,1,0,1,1,0,0,0,0,0,0,1,0,0,0,2,0] ], # 2872
  [ -1, [1,0,1,0,0,0,1,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,1,1,1,0] ], # 2873
  [ -1, [1,0,1,0,0,0,1,0,0,0,1,0,0,0,2,0,0,0,0,0,0,0,1,0,1,1,0] ], # 2874
  [ -1, [1,0,1,0,0,1,0,0,0,0,1,0,0,0,0,2,0,0,0,0,0,0,1,1,0,1,0] ], # 2875
  [ -1, [1,0,1,0,0,1,0,0,0,1,0,0,0,0,0,0,2,0,0,0,0,0,1,1,1,0,0] ], # 2876
  [ -1, [1,0,1,0,0,1,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0,0,2,0,0,0,1] ], # 2877
  [ -1, [1,0,1,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,0,0,0,0,1,0,2,0] ], # 2878
  [ -1, [1,0,1,0,1,0,0,0,0,0,0,0,2,0,0,0,1,0,0,0,1,0,0,0,0,1,1] ], # 2879
  [ -1, [1,0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0,0,0,2,0,1,0] ], # 2880
  [ -1, [1,0,1,1,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,1,0,0,0,0,1,1] ], # 2881
  [ -1, [1,0,1,1,0,0,0,0,0,0,0,0,1,0,0,0,2,0,0,0,1,0,1,0,0,0,1] ], # 2882
  [ -1, [1,0,1,1,0,0,0,0,0,0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,0,2,0] ], # 2883
  [ -1, [1,0,1,1,0,0,0,0,0,0,0,0,1,1,0,0,1,0,0,1,0,0,0,0,0,0,2] ], # 2884
  [ -1, [1,1,0,0,0,0,0,0,1,0,0,0,0,0,1,2,0,0,0,1,0,0,1,1,0,0,0] ], # 2885
  [ -1, [1,1,0,0,0,0,0,0,1,1,0,0,1,0,1,0,0,0,0,0,0,0,0,1,0,2,0] ], # 2886
  [ -1, [1,1,0,0,0,0,0,1,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,1,0,1,1] ], # 2887
  [ -1, [1,1,0,0,0,0,0,1,0,1,0,0,0,0,2,0,0,0,0,0,0,1,0,0,0,1,1] ], # 2888
  [ -1, [1,1,0,0,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,0,0,0,2,0,1,0] ], # 2889
  [ -1, [1,1,0,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,0,0,0,1,0,0,0,2] ], # 2890
  [ -1, [1,1,0,0,0,0,1,0,0,0,0,0,0,0,1,1,0,1,0,0,1,0,2,0,0,0,0] ], # 2891
  [ -1, [1,1,0,0,0,0,1,0,0,0,0,0,0,0,2,1,0,0,0,1,0,0,1,0,0,0,1] ], # 2892
  [ -1, [1,1,0,0,0,0,1,0,0,0,0,0,0,1,0,1,0,1,0,1,0,0,0,2,0,0,0] ], # 2893
  [ -1, [1,1,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,2,0,1,0,0,1,1,0,0,0] ], # 2894
  [ -1, [1,1,0,0,0,1,0,0,0,0,0,0,0,2,0,0,0,1,1,0,0,0,0,0,1,0,1] ], # 2895
  [ -1, [1,1,0,0,0,1,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,2,0,0,0,0,1] ], # 2896
  [ -1, [1,1,0,0,1,0,0,0,0,0,0,0,0,0,2,0,1,0,1,0,0,0,0,0,1,0,1] ], # 2897
  [ -1, [1,1,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,2,1,0,0,0,0,1,1,0,0] ], # 2898
  [ -1, [1,1,0,0,1,0,0,0,0,0,0,0,0,1,1,0,0,1,0,0,1,0,0,0,2,0,0] ], # 2899
  [ -1, [1,1,0,0,1,0,0,0,0,0,0,0,0,1,1,1,0,0,1,0,0,0,0,0,0,0,2] ], # 2900
  [ -1, [1,1,0,1,0,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,1,0,1,0,0,1] ], # 2901
  [ -1, [1,1,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,2,0,0,0,1,0,1,0,1,0] ], # 2902
  [ -1, [1,1,0,1,0,0,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0,0,2,1,0,0] ], # 2903
  [ -1, [1,1,0,1,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,2] ], # 2904
  [ -1, [2,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,1,1,0,0,1,1,1,0,0,0,0] ], # 2905
  [ -1, [2,0,0,0,0,0,0,0,1,0,0,1,0,1,1,0,0,0,0,0,0,0,1,0,1,1,0] ], # 2906
  [ -1, [2,0,0,0,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,0,0,1,1,0,0,1] ], # 2907
  [ -1, [2,0,0,0,0,0,0,1,0,0,0,0,0,0,1,1,0,1,0,1,0,0,1,1,0,0,0] ], # 2908
  [ -1, [2,0,0,0,0,0,0,1,0,0,0,0,0,1,1,0,1,0,0,0,1,0,0,1,1,0,0] ], # 2909
  [ -1, [2,0,0,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0,0,0,0,0,0,1,0,1,1] ], # 2910
  [ -1, [2,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,1,1,0,1,0,1,0,0,0,1,0] ], # 2911
  [ -1, [2,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,0,1,1] ], # 2912
  [ -1, [2,0,0,0,0,1,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,1,1,0,1,0] ], # 2913
  [ -1, [2,0,0,0,1,0,0,0,0,0,0,0,0,1,1,0,0,1,0,1,0,0,0,0,1,0,1] ], # 2914
  [ -1, [2,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,0,1,1] ], # 2915
  [ -1, [2,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0,1] ], # 2916
  [  1, [0,0,0,0,0,1,0,1,1,0,0,1,2,0,0,0,0,0,1,1,0,0,0,0,0,1,0] ], # 2917
  [  1, [0,0,0,0,0,1,0,1,1,0,1,0,1,0,1,0,0,0,2,0,0,0,0,0,0,1,0] ], # 2918
  [  1, [0,0,0,0,0,1,0,1,1,1,0,0,1,0,1,0,0,0,0,2,0,0,0,0,1,0,0] ], # 2919
  [  1, [0,0,0,0,0,1,0,1,1,2,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0] ], # 2920
  [  1, [0,0,0,0,0,1,0,2,0,1,0,0,0,1,0,1,0,0,1,0,1,0,0,1,0,0,0] ], # 2921
  [  1, [0,0,0,0,0,1,0,2,0,1,0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,0,1] ], # 2922
  [  1, [0,0,0,0,0,1,0,2,0,1,0,1,0,0,0,0,0,1,1,0,0,1,1,0,0,0,0] ], # 2923
  [  1, [0,0,0,0,0,1,1,0,1,0,2,0,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0] ], # 2924
  [  1, [0,0,0,0,0,1,1,0,1,1,0,0,0,1,0,1,0,0,0,2,0,0,0,1,0,0,0] ], # 2925
  [  1, [0,0,0,0,0,1,1,0,1,1,1,0,0,0,0,1,0,0,0,0,1,0,2,0,0,0,0] ], # 2926
  [  1, [0,0,0,0,0,1,1,0,1,2,0,0,0,0,0,0,1,0,0,1,0,0,1,1,0,0,0] ], # 2927
  [  1, [0,0,0,0,0,1,1,1,0,0,0,1,0,2,0,0,0,0,1,0,1,0,0,0,1,0,0] ], # 2928
  [  1, [0,0,0,0,0,1,1,1,0,0,1,1,0,0,0,0,1,0,0,0,1,2,0,0,0,0,0] ], # 2929
  [  1, [0,0,0,0,0,1,2,0,0,0,1,0,1,1,0,0,0,0,0,1,1,0,0,0,0,0,1] ], # 2930
  [  1, [0,0,0,0,0,1,2,0,0,0,1,1,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0] ], # 2931
  [  1, [0,0,0,0,0,1,2,0,0,1,1,0,0,0,0,0,0,1,0,1,0,0,1,1,0,0,0] ], # 2932
  [  1, [0,0,0,0,0,2,0,1,0,1,0,0,0,0,0,1,1,0,1,0,1,0,1,0,0,0,0] ], # 2933
  [  1, [0,0,0,0,0,2,0,1,0,1,0,0,1,0,0,0,0,1,1,1,0,0,0,0,0,1,0] ], # 2934
  [  1, [0,0,0,0,0,2,0,1,0,1,1,0,0,1,0,0,0,0,1,0,0,0,0,0,1,0,1] ], # 2935
  [  1, [0,0,0,0,0,2,1,0,0,0,1,0,0,0,0,0,1,1,1,1,0,1,0,0,0,0,0] ], # 2936
  [  1, [0,0,0,0,0,2,1,0,0,0,1,1,1,0,0,0,0,0,0,1,0,0,0,0,1,1,0] ], # 2937
  [  1, [0,0,0,0,0,2,1,0,0,1,1,0,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1] ], # 2938
  [  1, [0,0,0,0,1,0,0,0,2,1,0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,1,0] ], # 2939
  [  1, [0,0,0,0,1,0,0,0,2,1,0,1,0,0,0,0,1,0,1,0,0,1,1,0,0,0,0] ], # 2940
  [  1, [0,0,0,0,1,0,0,0,2,1,1,0,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0] ], # 2941
  [  1, [0,0,0,0,1,0,0,1,1,0,0,1,1,0,0,0,0,1,2,0,0,0,1,0,0,0,0] ], # 2942
  [  1, [0,0,0,0,1,0,0,1,1,0,0,2,0,0,0,1,0,0,1,0,0,1,1,0,0,0,0] ], # 2943
  [  1, [0,0,0,0,1,0,0,1,1,1,0,1,0,0,0,0,0,1,0,1,0,2,0,0,0,0,0] ], # 2944
  [  1, [0,0,0,0,1,0,0,1,1,2,0,0,0,0,0,0,0,1,0,0,1,1,1,0,0,0,0] ], # 2945
  [  1, [0,0,0,0,1,0,1,0,1,0,1,0,2,0,0,0,0,0,0,1,1,0,0,0,0,0,1] ], # 2946
  [  1, [0,0,0,0,1,0,1,0,1,1,1,0,0,0,0,1,0,0,0,1,0,0,0,2,0,0,0] ], # 2947
  [  1, [0,0,0,0,1,0,1,1,0,0,0,1,0,1,1,0,0,0,2,0,0,0,0,0,0,0,1] ], # 2948
  [  1, [0,0,0,0,1,0,1,1,0,0,0,2,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0] ], # 2949
  [  1, [0,0,0,0,1,0,1,1,0,0,1,0,0,0,2,0,0,0,1,0,1,0,0,0,1,0,0] ], # 2950
  [  1, [0,0,0,0,1,0,1,1,0,1,0,0,0,1,1,0,0,0,0,0,2,0,0,0,1,0,0] ], # 2951
  [  1, [0,0,0,0,1,0,2,0,0,0,0,1,0,1,1,0,0,0,1,0,1,0,0,0,0,1,0] ], # 2952
  [  1, [0,0,0,0,1,0,2,0,0,0,0,1,1,0,0,0,0,1,0,1,1,0,1,0,0,0,0] ], # 2953
  [  1, [0,0,0,0,1,0,2,0,0,0,1,1,0,0,0,0,1,0,0,0,1,1,0,1,0,0,0] ], # 2954
  [  1, [0,0,0,0,1,1,0,0,1,0,1,0,0,1,0,1,0,0,2,0,0,0,0,0,0,0,1] ], # 2955
  [  1, [0,0,0,0,1,1,0,0,1,0,2,0,1,0,0,0,0,0,1,0,0,0,0,0,1,0,1] ], # 2956
  [  1, [0,0,0,0,1,1,0,0,1,1,1,0,0,1,0,0,0,0,0,0,1,0,0,0,2,0,0] ], # 2957
  [  1, [0,0,0,0,1,1,0,0,1,2,0,0,0,1,0,0,0,0,0,1,0,0,0,0,1,0,1] ], # 2958
  [  1, [0,0,0,0,1,1,0,1,0,0,0,1,0,0,0,1,1,0,2,0,0,0,0,1,0,0,0] ], # 2959
  [  1, [0,0,0,0,1,1,0,1,0,0,1,0,0,0,0,2,0,0,1,0,1,0,0,1,0,0,0] ], # 2960
  [  1, [0,0,0,0,1,1,0,1,0,1,0,0,0,0,0,1,1,0,0,0,2,1,0,0,0,0,0] ], # 2961
  [  1, [0,0,0,0,1,1,0,1,0,2,0,0,0,0,0,0,1,0,0,0,1,0,0,1,1,0,0] ], # 2962
  [  1, [0,0,0,0,1,1,1,0,0,1,0,0,0,0,0,0,2,0,1,0,1,0,0,1,0,0,0] ], # 2963
  [  1, [0,0,0,0,1,1,1,0,0,1,1,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,2] ], # 2964
  [  1, [0,0,0,0,2,0,0,0,1,1,0,0,0,0,0,1,1,0,1,0,1,0,0,1,0,0,0] ], # 2965
  [  1, [0,0,0,0,2,0,0,0,1,1,0,1,0,0,0,0,0,1,1,0,0,1,0,0,0,1,0] ], # 2966
  [  1, [0,0,0,0,2,0,0,0,1,1,1,0,0,0,1,0,0,0,1,0,0,0,0,0,1,0,1] ], # 2967
  [  1, [0,0,0,0,2,0,1,0,0,0,0,1,0,0,0,1,0,1,0,1,1,1,0,0,0,0,0] ], # 2968
  [  1, [0,0,0,0,2,0,1,0,0,0,0,1,0,0,1,0,1,0,1,0,1,0,0,0,1,0,0] ], # 2969
  [  1, [0,0,0,0,2,0,1,0,0,1,0,1,1,0,0,0,0,0,0,0,1,0,0,0,0,1,1] ], # 2970
  [  1, [0,0,0,1,0,0,0,0,2,0,1,0,0,0,1,0,1,0,1,1,0,1,0,0,0,0,0] ], # 2971
  [  1, [0,0,0,1,0,0,0,0,2,0,1,0,1,1,0,0,0,0,0,1,1,0,0,0,1,0,0] ], # 2972
  [  1, [0,0,0,1,0,0,0,0,2,1,1,0,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0] ], # 2973
  [  1, [0,0,0,1,0,0,0,1,1,1,0,0,0,0,2,0,0,0,1,1,0,0,0,0,0,1,0] ], # 2974
  [  1, [0,0,0,1,0,0,0,1,1,1,0,1,0,0,0,0,0,1,1,0,0,0,2,0,0,0,0] ], # 2975
  [  1, [0,0,0,1,0,0,0,2,0,0,0,1,0,1,1,0,0,0,1,0,1,0,0,0,1,0,0] ], # 2976
  [  1, [0,0,0,1,0,0,0,2,0,0,1,1,0,0,0,1,0,0,0,0,1,1,0,1,0,0,0] ], # 2977
  [  1, [0,0,0,1,0,0,0,2,0,1,0,1,1,0,0,0,0,0,0,0,1,0,1,0,0,0,1] ], # 2978
  [  1, [0,0,0,1,0,0,1,0,1,0,0,1,1,1,0,0,0,0,0,2,0,0,0,0,0,0,1] ], # 2979
  [  1, [0,0,0,1,0,0,1,0,1,0,1,0,1,1,0,0,0,0,0,0,2,0,0,0,0,1,0] ], # 2980
  [  1, [0,0,0,1,0,0,1,0,1,0,2,0,1,0,0,0,0,0,0,0,1,0,1,0,0,0,1] ], # 2981
  [  1, [0,0,0,1,0,0,1,0,1,1,0,0,0,2,0,0,0,0,0,1,1,0,0,0,0,0,1] ], # 2982
  [  1, [0,0,0,1,0,0,1,1,0,0,0,2,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0] ], # 2983
  [  1, [0,0,0,1,0,0,1,1,0,0,1,0,0,0,1,0,1,0,0,0,2,1,0,0,0,0,0] ], # 2984
  [  1, [0,0,0,1,0,0,1,1,0,0,1,1,0,0,0,0,1,0,1,0,0,0,0,2,0,0,0] ], # 2985
  [  1, [0,0,0,1,0,0,1,1,0,0,2,0,0,0,0,0,0,1,0,0,1,1,0,1,0,0,0] ], # 2986
  [  1, [0,0,0,1,0,1,0,0,1,0,0,1,0,0,0,0,2,0,1,1,0,1,0,0,0,0,0] ], # 2987
  [  1, [0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,0,1,1,2,0,0,0,1,0,0,0,0] ], # 2988
  [  1, [0,0,0,1,0,1,0,0,1,0,2,0,0,0,0,0,0,1,1,0,0,1,0,0,0,1,0] ], # 2989
  [  1, [0,0,0,1,0,1,0,0,1,1,0,0,0,0,0,0,1,1,0,2,0,1,0,0,0,0,0] ], # 2990
  [  1, [0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,0,0,2,1,1,0,1,0,0,0,0,0] ], # 2991
  [  1, [0,0,0,1,0,1,0,1,0,0,1,1,0,0,1,0,0,0,0,1,0,0,0,0,2,0,0] ], # 2992
  [  1, [0,0,0,1,0,1,1,0,0,0,0,1,0,0,1,0,1,0,0,2,0,0,0,0,1,0,0] ], # 2993
  [  1, [0,0,0,1,0,1,1,0,0,0,0,2,0,1,0,0,0,0,0,1,0,0,0,0,1,1,0] ], # 2994
  [  1, [0,0,0,1,0,1,1,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,0,0,0,2,0] ], # 2995
  [  1, [0,0,0,1,0,1,1,0,0,0,2,0,0,0,1,0,0,0,0,0,1,0,0,0,1,1,0] ], # 2996
  [  1, [0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,2,0,0,0,1,1,0,1,0,0,0,0] ], # 2997
  [  1, [0,0,0,1,1,0,0,0,1,1,0,1,1,0,0,0,0,0,0,0,1,0,0,0,0,2,0] ], # 2998
  [  1, [0,0,0,1,1,0,0,1,0,0,0,2,1,0,0,0,0,0,1,0,0,0,0,0,0,1,1] ], # 2999
  [  1, [0,0,0,1,1,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,2,0,0,0,0,1,0] ], # 3000
  [  1, [0,0,0,1,1,0,0,1,0,1,0,1,1,0,0,0,0,0,0,1,0,0,0,0,0,0,2] ], # 3001
  [  1, [0,0,0,1,1,0,0,1,0,2,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,1,1] ], # 3002
  [  1, [0,0,0,1,1,0,1,0,0,0,0,1,0,0,0,1,0,1,0,2,0,0,0,1,0,0,0] ], # 3003
  [  1, [0,0,0,1,1,0,1,0,0,0,0,2,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1] ], # 3004
  [  1, [0,0,0,1,1,0,1,0,0,0,1,0,0,0,0,1,0,1,0,0,2,0,1,0,0,0,0] ], # 3005
  [  1, [0,0,0,1,1,0,1,0,0,1,0,0,0,0,0,0,0,2,0,1,1,0,1,0,0,0,0] ], # 3006
  [  1, [0,0,0,2,0,0,0,0,1,0,1,0,0,0,0,0,1,1,1,1,0,0,0,1,0,0,0] ], # 3007
  [  1, [0,0,0,2,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,1] ], # 3008
  [  1, [0,0,0,2,0,0,0,0,1,0,1,1,0,0,1,0,0,0,0,1,0,0,0,0,1,1,0] ], # 3009
  [  1, [0,0,0,2,0,0,0,1,0,0,0,1,0,0,0,1,0,1,0,1,1,0,1,0,0,0,0] ], # 3010
  [  1, [0,0,0,2,0,0,0,1,0,0,1,1,0,0,0,0,1,0,0,0,1,0,0,1,1,0,0] ], # 3011
  [  1, [0,0,0,2,0,0,0,1,0,1,0,1,0,1,0,0,0,0,0,0,1,0,0,0,0,1,1] ], # 3012
  [  1, [0,0,1,0,0,0,0,1,1,0,0,0,0,2,0,1,0,0,1,0,1,1,0,0,0,0,0] ], # 3013
  [  1, [0,0,1,0,0,0,0,1,1,0,0,0,1,1,0,0,1,0,2,0,0,0,0,1,0,0,0] ], # 3014
  [  1, [0,0,1,0,0,0,0,1,1,0,0,0,2,0,0,0,1,0,1,0,1,0,1,0,0,0,0] ], # 3015
  [  1, [0,0,1,0,0,0,0,1,1,1,0,0,0,1,0,0,1,0,0,0,1,2,0,0,0,0,0] ], # 3016
  [  1, [0,0,1,0,0,0,0,2,0,0,0,0,1,1,0,0,0,1,1,0,1,1,0,0,0,0,0] ], # 3017
  [  1, [0,0,1,0,0,0,0,2,0,0,0,1,1,0,1,0,0,0,0,1,0,1,0,0,1,0,0] ], # 3018
  [  1, [0,0,1,0,0,0,0,2,0,1,1,0,1,0,0,0,0,0,0,0,0,1,0,1,0,0,1] ], # 3019
  [  1, [0,0,1,0,0,0,1,0,1,0,0,1,0,2,0,0,0,0,0,1,0,1,0,0,1,0,0] ], # 3020
  [  1, [0,0,1,0,0,0,1,0,1,0,1,1,0,1,0,0,0,0,0,0,0,2,0,0,0,1,0] ], # 3021
  [  1, [0,0,1,0,0,0,1,0,1,0,1,1,1,0,0,0,0,0,0,0,0,0,2,0,1,0,0] ], # 3022
  [  1, [0,0,1,0,0,0,1,0,1,0,2,0,0,0,1,0,0,0,0,0,0,1,1,0,1,0,0] ], # 3023
  [  1, [0,0,1,0,0,0,1,1,0,0,0,0,1,0,1,1,0,0,0,2,0,0,0,1,0,0,0] ], # 3024
  [  1, [0,0,1,0,0,0,1,1,0,2,0,0,0,0,1,0,0,0,0,0,0,0,1,1,0,1,0] ], # 3025
  [  1, [0,0,1,0,0,0,2,0,0,0,0,0,0,1,1,0,0,1,1,1,0,0,1,0,0,0,0] ], # 3026
  [  1, [0,0,1,0,0,0,2,0,0,0,1,1,0,1,0,0,0,0,0,0,0,1,1,0,0,0,1] ], # 3027
  [  1, [0,0,1,0,0,0,2,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,1,1,0,0,0] ], # 3028
  [  1, [0,0,1,0,0,1,0,1,0,0,2,0,0,0,0,1,0,0,0,0,0,1,0,1,1,0,0] ], # 3029
  [  1, [0,0,1,0,0,1,0,1,0,1,0,1,0,0,0,1,0,0,0,0,0,0,2,0,1,0,0] ], # 3030
  [  1, [0,0,1,0,0,1,1,0,0,0,0,0,0,1,1,0,1,0,2,0,0,0,0,0,0,1,0] ], # 3031
  [  1, [0,0,1,0,0,1,1,0,0,0,0,0,2,0,0,0,1,0,0,1,1,0,0,0,0,1,0] ], # 3032
  [  1, [0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,0,2,0,1,0,1,1,0,0,0,0,0] ], # 3033
  [  1, [0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,1,0,1,0,2,0,1,0,0,0,0,0] ], # 3034
  [  1, [0,0,1,0,1,0,0,1,0,1,0,0,0,0,0,0,0,2,1,0,0,1,1,0,0,0,0] ], # 3035
  [  1, [0,0,1,0,1,0,0,1,0,1,0,0,0,0,0,1,1,0,1,0,0,0,0,2,0,0,0] ], # 3036
  [  1, [0,0,1,0,1,1,0,0,0,0,0,1,0,0,0,2,0,0,1,0,0,0,1,0,0,1,0] ], # 3037
  [  1, [0,0,1,0,1,1,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,0,2,0,0] ], # 3038
  [  1, [0,0,1,0,1,1,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,1,0,0,0,2,0] ], # 3039
  [  1, [0,0,1,0,1,1,0,0,0,2,0,0,0,0,0,0,0,1,0,0,0,0,1,0,1,1,0] ], # 3040
  [  1, [0,0,1,0,2,0,0,0,0,0,0,0,0,0,1,1,0,1,1,1,0,0,0,0,1,0,0] ], # 3041
  [  1, [0,0,1,0,2,0,0,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,0,1,0,1] ], # 3042
  [  1, [0,0,1,0,2,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,0,1,1,1,0] ], # 3043
  [  1, [0,0,1,1,0,0,0,0,1,0,1,1,0,1,0,0,0,0,0,0,0,0,1,0,2,0,0] ], # 3044
  [  1, [0,0,1,1,0,0,0,0,1,2,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,1,1] ], # 3045
  [  1, [0,0,1,1,0,0,1,0,0,0,1,0,0,0,2,0,0,0,0,1,0,0,0,0,1,1,0] ], # 3046
  [  1, [0,0,1,1,0,0,1,0,0,0,1,0,1,1,0,0,0,0,0,1,0,0,0,0,0,0,2] ], # 3047
  [  1, [0,0,1,1,0,1,0,0,0,0,0,0,0,1,0,2,0,0,0,1,1,0,0,0,0,1,0] ], # 3048
  [  1, [0,0,1,1,0,1,0,0,0,0,0,0,1,0,0,0,2,0,0,1,1,0,0,0,1,0,0] ], # 3049
  [  1, [0,0,1,1,0,1,0,0,0,0,0,0,1,0,0,1,1,0,0,2,0,0,0,0,0,0,1] ], # 3050
  [  1, [0,0,1,1,0,1,0,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,0,0,2,0] ], # 3051
  [  1, [0,0,1,1,1,0,0,0,0,0,0,0,0,1,0,0,1,1,2,0,0,0,0,0,0,0,1] ], # 3052
  [  1, [0,0,1,1,1,0,0,0,0,0,2,0,0,0,0,0,0,1,0,0,0,1,0,0,1,0,1] ], # 3053
  [  1, [0,0,1,2,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,1,1,0,0,0,0,1,0] ], # 3054
  [  1, [0,0,1,2,0,0,0,0,0,0,0,1,0,0,0,0,1,1,1,0,0,0,1,0,0,1,0] ], # 3055
  [  1, [0,0,1,2,0,0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,0,0,1,0,1,1] ], # 3056
  [  1, [0,0,2,0,0,0,0,1,0,0,0,0,1,0,0,1,0,1,0,1,0,1,1,0,0,0,0] ], # 3057
  [  1, [0,0,2,0,0,0,0,1,0,0,0,0,1,1,0,0,1,0,1,0,0,1,0,0,0,0,1] ], # 3058
  [  1, [0,0,2,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0,0,0,0,1,0,0,1,1,0] ], # 3059
  [  1, [0,0,2,0,0,0,1,0,0,0,0,0,0,1,0,1,1,0,1,0,0,0,1,1,0,0,0] ], # 3060
  [  1, [0,0,2,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,1,1,0,1,0,0] ], # 3061
  [  1, [0,0,2,0,0,0,1,0,0,1,0,0,1,1,0,0,0,0,0,0,0,0,1,0,0,1,1] ], # 3062
  [  1, [0,0,2,0,1,0,0,0,0,0,0,0,1,1,0,1,0,0,0,1,0,0,0,0,1,0,1] ], # 3063
  [  1, [0,0,2,0,1,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,1,0,1,1,0,0] ], # 3064
  [  1, [0,0,2,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,0,0,1,0,1,1,0] ], # 3065
  [  1, [0,0,2,1,0,0,0,0,0,0,0,0,0,1,1,0,1,0,1,0,0,0,0,0,1,1,0] ], # 3066
  [  1, [0,0,2,1,0,0,0,0,0,0,0,0,1,0,0,1,1,0,0,1,0,0,0,1,0,1,0] ], # 3067
  [  1, [0,0,2,1,0,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,1,1,0,0,1,0] ], # 3068
  [  1, [0,1,0,0,0,0,0,0,2,0,0,0,1,1,0,0,1,0,1,0,1,1,0,0,0,0,0] ], # 3069
  [  1, [0,1,0,0,0,0,0,0,2,0,0,1,1,0,0,1,0,0,0,1,0,1,1,0,0,0,0] ], # 3070
  [  1, [0,1,0,0,0,0,0,0,2,1,1,0,1,0,0,0,0,0,0,0,0,1,0,1,0,1,0] ], # 3071
  [  1, [0,1,0,0,0,0,0,1,1,0,1,0,2,0,0,0,0,0,1,0,0,0,0,1,0,0,1] ], # 3072
  [  1, [0,1,0,0,0,0,0,1,1,1,1,0,0,0,1,0,0,0,0,0,0,2,0,0,0,0,1] ], # 3073
  [  1, [0,1,0,0,0,0,0,1,1,1,1,0,1,0,0,0,0,0,0,0,0,0,0,2,1,0,0] ], # 3074
  [  1, [0,1,0,0,0,0,0,1,1,2,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0,0,1] ], # 3075
  [  1, [0,1,0,0,0,0,1,0,1,0,0,0,0,1,1,0,0,1,2,0,0,0,1,0,0,0,0] ], # 3076
  [  1, [0,1,0,0,0,0,1,0,1,0,0,2,0,1,0,0,0,0,0,0,0,1,1,0,1,0,0] ], # 3077
  [  1, [0,1,0,0,0,0,1,1,0,0,0,0,0,0,2,1,0,0,0,1,1,1,0,0,0,0,0] ], # 3078
  [  1, [0,1,0,0,0,0,1,1,0,0,0,0,1,0,1,1,0,0,0,0,2,0,1,0,0,0,0] ], # 3079
  [  1, [0,1,0,0,0,0,1,1,0,0,0,0,2,0,0,0,0,1,0,1,1,0,0,1,0,0,0] ], # 3080
  [  1, [0,1,0,0,0,0,1,1,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,2,0,0,0] ], # 3081
  [  1, [0,1,0,0,0,0,2,0,0,0,0,0,1,0,1,0,1,0,0,1,1,0,0,1,0,0,0] ], # 3082
  [  1, [0,1,0,0,0,0,2,0,0,0,1,0,0,1,1,0,0,0,1,0,0,0,0,1,0,0,1] ], # 3083
  [  1, [0,1,0,0,0,0,2,0,0,1,0,1,0,0,1,0,0,0,0,0,0,0,1,1,0,1,0] ], # 3084
  [  1, [0,1,0,0,0,1,0,0,1,1,0,0,0,2,0,0,0,0,1,0,0,0,0,0,1,0,1] ], # 3085
  [  1, [0,1,0,0,0,1,0,0,1,1,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,2,0] ], # 3086
  [  1, [0,1,0,0,0,1,0,1,0,0,0,2,1,0,0,0,0,0,0,0,0,1,0,0,1,1,0] ], # 3087
  [  1, [0,1,0,0,0,1,0,1,0,1,1,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,2] ], # 3088
  [  1, [0,1,0,0,0,2,0,0,0,0,0,0,0,1,0,1,0,1,1,1,0,0,0,0,1,0,0] ], # 3089
  [  1, [0,1,0,0,0,2,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1,1,0,0,1,0,0] ], # 3090
  [  1, [0,1,0,0,0,2,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,1,0,1,1,0] ], # 3091
  [  1, [0,1,0,0,1,0,0,0,1,0,0,0,0,0,2,1,0,0,1,1,0,0,0,0,1,0,0] ], # 3092
  [  1, [0,1,0,0,1,0,0,0,1,0,0,0,1,1,0,1,0,0,0,0,2,0,0,0,1,0,0] ], # 3093
  [  1, [0,1,0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,2,0,0,0,0,1] ], # 3094
  [  1, [0,1,0,0,1,0,1,0,0,2,0,0,0,0,0,0,0,1,0,0,0,0,1,1,0,0,1] ], # 3095
  [  1, [0,1,0,0,1,1,0,0,0,0,0,0,0,0,1,1,0,1,2,0,0,0,0,0,0,1,0] ], # 3096
  [  1, [0,1,0,0,1,1,0,0,0,0,0,0,0,0,1,2,0,0,1,1,0,0,0,0,0,0,1] ], # 3097
  [  1, [0,1,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,2,1,1,0,0,0,0,1,0,0] ], # 3098
  [  1, [0,1,0,0,1,1,0,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,0,2,0,0] ], # 3099
  [  1, [0,1,0,1,0,0,0,1,0,0,0,0,0,0,1,0,1,1,2,0,0,0,0,1,0,0,0] ], # 3100
  [  1, [0,1,0,1,0,0,0,1,0,0,0,0,0,0,1,2,0,0,0,1,1,0,0,1,0,0,0] ], # 3101
  [  1, [0,1,0,1,0,0,1,0,0,0,0,1,0,0,0,0,2,0,0,0,1,1,0,1,0,0,0] ], # 3102
  [  1, [0,1,0,1,0,0,1,0,0,0,0,1,0,0,0,1,0,1,0,0,1,0,2,0,0,0,0] ], # 3103
  [  1, [0,1,0,1,0,1,0,0,0,0,0,0,1,0,0,1,1,0,0,0,2,0,0,0,0,1,0] ], # 3104
  [  1, [0,1,0,1,0,1,0,0,0,2,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,1,1] ], # 3105
  [  1, [0,1,0,1,1,0,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,1,0,0,1,0,1] ], # 3106
  [  1, [0,1,0,1,1,0,0,0,0,0,1,0,0,0,0,0,0,2,0,0,1,1,0,0,1,0,0] ], # 3107
  [  1, [0,1,0,1,1,0,0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,0,1,2,0,0] ], # 3108
  [  1, [0,1,0,1,1,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,1,0,0,0,0,2] ], # 3109
  [  1, [0,1,0,2,0,0,0,0,0,0,0,0,0,1,0,0,1,1,1,0,1,0,0,0,0,0,1] ], # 3110
  [  1, [0,1,0,2,0,0,0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0,1] ], # 3111
  [  1, [0,1,0,2,0,0,0,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,0,0,1,1] ], # 3112
  [  1, [0,1,1,0,0,0,0,0,1,0,0,0,0,0,1,2,0,0,0,1,0,1,1,0,0,0,0] ], # 3113
  [  1, [0,1,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0,1,0,1,0,2,0,0,0,0,0] ], # 3114
  [  1, [0,1,1,0,0,0,0,0,1,0,0,0,1,0,0,1,0,1,1,0,0,0,2,0,0,0,0] ], # 3115
  [  1, [0,1,1,0,0,0,0,0,1,0,0,0,2,0,0,0,0,1,0,1,0,0,1,0,1,0,0] ], # 3116
  [  1, [0,1,1,0,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,0,2,0,0,0,1,0] ], # 3117
  [  1, [0,1,1,0,0,0,0,1,0,0,0,1,1,0,1,0,0,0,0,0,0,0,1,0,2,0,0] ], # 3118
  [  1, [0,1,1,0,0,0,0,1,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,1,1,1,0] ], # 3119
  [  1, [0,1,1,0,0,0,0,1,0,1,0,0,0,0,2,0,0,0,0,0,0,1,0,0,1,1,0] ], # 3120
  [  1, [0,1,1,0,0,0,1,0,0,0,0,0,1,0,0,0,0,2,0,1,0,1,1,0,0,0,0] ], # 3121
  [  1, [0,1,1,0,0,0,1,0,0,0,0,1,1,0,1,0,0,0,0,0,0,1,0,0,0,2,0] ], # 3122
  [  1, [0,1,1,0,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,2,0,0,0,0,1] ], # 3123
  [  1, [0,1,1,0,0,1,0,0,0,0,1,0,0,0,0,2,0,0,0,0,0,1,0,1,0,1,0] ], # 3124
  [  1, [0,1,1,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,1,2,0,0] ], # 3125
  [  1, [0,1,1,0,0,1,0,0,0,1,0,0,0,0,0,0,2,0,0,0,0,1,0,1,1,0,0] ], # 3126
  [  1, [0,1,1,0,1,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,1,1,0,0,0,0,1] ], # 3127
  [  1, [0,1,1,0,1,0,0,0,0,0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,2,0,0] ], # 3128
  [  1, [0,1,1,0,1,0,0,0,0,0,0,0,1,1,0,1,0,0,1,0,0,0,0,0,0,0,2] ], # 3129
  [  1, [0,1,1,0,1,0,0,0,0,0,0,0,2,0,0,0,1,0,0,0,1,0,0,0,1,0,1] ], # 3130
  [  1, [0,1,1,1,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,1,0,0,0,1,0,1] ], # 3131
  [  1, [0,1,1,1,0,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,0,0,2,1,0,0] ], # 3132
  [  1, [0,2,0,0,0,0,0,0,1,0,0,0,1,0,0,1,0,1,0,0,1,1,1,0,0,0,0] ], # 3133
  [  1, [0,2,0,0,0,0,0,0,1,0,0,1,1,0,1,0,0,0,0,0,0,1,0,0,1,1,0] ], # 3134
  [  1, [0,2,0,0,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,0,1,0,1,0,0,1] ], # 3135
  [  1, [0,2,0,0,0,0,1,0,0,0,0,0,0,0,1,0,1,1,1,0,0,1,0,1,0,0,0] ], # 3136
  [  1, [0,2,0,0,0,0,1,0,0,0,0,0,1,0,1,1,0,0,0,0,1,0,0,1,0,1,0] ], # 3137
  [  1, [0,2,0,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0,0,0,0,0,0,1,1,0,1] ], # 3138
  [  1, [0,2,0,0,0,1,0,0,0,0,0,0,0,0,1,1,0,1,1,0,0,0,1,0,1,0,0] ], # 3139
  [  1, [0,2,0,0,0,1,0,0,0,0,0,0,1,1,0,1,0,0,0,0,1,0,0,0,1,0,1] ], # 3140
  [  1, [0,2,0,0,0,1,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,1,0,1,1,0,0] ], # 3141
  [  1, [0,2,0,1,0,0,0,0,0,0,0,0,1,0,1,0,0,1,1,0,0,0,0,0,0,1,1] ], # 3142
  [  1, [0,2,0,1,0,0,0,0,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,1,0,1] ], # 3143
  [  1, [0,2,0,1,0,0,0,0,0,1,0,0,0,0,0,1,0,1,0,0,0,0,1,1,0,0,1] ], # 3144
  [  1, [1,0,0,0,0,0,0,0,2,0,0,0,0,1,1,1,0,0,1,1,0,0,1,0,0,0,0] ], # 3145
  [  1, [1,0,0,0,0,0,0,0,2,0,1,1,0,1,0,0,0,0,0,0,0,1,1,0,1,0,0] ], # 3146
  [  1, [1,0,0,0,0,0,0,0,2,1,0,0,1,1,0,0,0,0,0,0,1,0,1,0,0,1,0] ], # 3147
  [  1, [1,0,0,0,0,0,0,1,1,0,0,0,1,1,0,0,1,0,0,0,2,1,0,0,0,0,0] ], # 3148
  [  1, [1,0,0,0,0,0,0,1,1,0,2,0,1,0,0,0,0,0,0,0,0,1,0,1,0,0,1] ], # 3149
  [  1, [1,0,0,0,0,0,0,2,0,0,0,0,1,0,1,1,0,0,0,1,1,0,0,1,0,0,0] ], # 3150
  [  1, [1,0,0,0,0,0,0,2,0,0,1,0,0,0,1,0,0,1,1,0,0,1,0,1,0,0,0] ], # 3151
  [  1, [1,0,0,0,0,0,0,2,0,1,0,1,0,0,1,0,0,0,0,0,0,0,1,1,1,0,0] ], # 3152
  [  1, [1,0,0,0,0,0,1,0,1,0,0,0,0,0,2,0,1,0,1,1,0,0,1,0,0,0,0] ], # 3153
  [  1, [1,0,0,0,0,0,1,0,1,0,0,0,0,1,1,0,0,1,0,2,0,1,0,0,0,0,0] ], # 3154
  [  1, [1,0,0,0,0,0,1,0,1,0,0,0,0,2,0,0,0,1,1,1,0,0,0,1,0,0,0] ], # 3155
  [  1, [1,0,0,0,0,0,1,0,1,0,1,0,0,0,1,0,0,1,1,0,0,0,2,0,0,0,0] ], # 3156
  [  1, [1,0,0,0,0,0,1,1,0,0,0,2,1,0,0,0,0,0,0,0,0,0,1,1,0,1,0] ], # 3157
  [  1, [1,0,0,0,0,0,1,1,0,1,0,0,0,0,2,0,0,0,0,0,1,0,1,0,0,1,0] ], # 3158
  [  1, [1,0,0,0,0,0,1,1,0,1,0,1,0,0,1,0,0,0,0,0,0,0,2,0,0,0,1] ], # 3159
  [  1, [1,0,0,0,0,0,1,1,0,1,0,1,0,1,0,0,0,0,0,0,0,0,0,2,0,1,0] ], # 3160
  [  1, [1,0,0,0,0,1,0,0,1,0,1,0,0,0,0,0,1,1,0,1,0,2,0,0,0,0,0] ], # 3161
  [  1, [1,0,0,0,0,1,0,0,1,0,1,0,0,0,0,2,0,0,0,1,0,0,1,1,0,0,0] ], # 3162
  [  1, [1,0,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,2,1,1,0,0,1,0,0,0,0] ], # 3163
  [  1, [1,0,0,0,0,1,1,0,0,0,0,0,0,1,0,1,1,0,0,0,2,0,1,0,0,0,0] ], # 3164
  [  1, [1,0,0,0,0,2,0,0,0,0,0,0,1,0,0,1,1,0,0,1,1,0,0,0,0,1,0] ], # 3165
  [  1, [1,0,0,0,0,2,0,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,0,1,1,0] ], # 3166
  [  1, [1,0,0,0,0,2,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,1,0,0,0,1,1] ], # 3167
  [  1, [1,0,0,0,1,0,0,1,0,0,0,1,0,1,1,0,0,0,0,0,1,0,0,0,2,0,0] ], # 3168
  [  1, [1,0,0,0,1,0,0,1,0,0,0,1,2,0,0,0,0,0,0,0,1,0,0,0,0,1,1] ], # 3169
  [  1, [1,0,0,0,1,0,1,0,0,0,2,0,0,0,1,0,0,0,0,0,0,0,0,1,1,0,1] ], # 3170
  [  1, [1,0,0,0,1,0,1,0,0,1,0,1,0,0,1,0,0,0,0,0,0,0,0,1,0,2,0] ], # 3171
  [  1, [1,0,0,0,1,1,0,0,0,0,0,0,0,0,1,1,0,1,0,2,0,0,0,0,1,0,0] ], # 3172
  [  1, [1,0,0,0,1,1,0,0,0,0,0,2,0,0,0,1,0,0,0,0,0,0,1,0,1,1,0] ], # 3173
  [  1, [1,0,0,0,2,0,0,0,0,0,0,0,1,0,0,0,1,1,1,0,1,0,0,0,0,0,1] ], # 3174
  [  1, [1,0,0,0,2,0,0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,1,0,0,1,0,1] ], # 3175
  [  1, [1,0,0,0,2,0,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0,0,0,1,0,0,1] ], # 3176
  [  1, [1,0,0,1,0,0,0,0,1,0,0,2,0,0,0,0,1,0,0,0,0,1,1,0,0,1,0] ], # 3177
  [  1, [1,0,0,1,0,0,0,0,1,1,1,0,0,0,0,0,1,0,0,0,0,0,0,2,0,1,0] ], # 3178
  [  1, [1,0,0,1,0,0,0,1,0,0,0,0,0,2,0,0,0,1,1,0,1,0,0,0,0,0,1] ], # 3179
  [  1, [1,0,0,1,0,0,0,1,0,0,0,0,1,0,1,0,0,1,0,2,0,0,0,0,0,0,1] ], # 3180
  [  1, [1,0,0,1,0,1,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,0,1,0,1,1] ], # 3181
  [  1, [1,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,2,0,0,1,0,0,0,1,0,0,1] ], # 3182
  [  1, [1,0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,0,1,0,2,0] ], # 3183
  [  1, [1,0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,2] ], # 3184
  [  1, [1,0,0,1,1,0,0,0,0,0,0,0,0,0,1,0,2,0,1,0,1,0,0,0,0,0,1] ], # 3185
  [  1, [1,0,0,1,1,0,0,0,0,0,0,0,0,1,0,0,0,2,1,0,1,0,0,0,0,1,0] ], # 3186
  [  1, [1,0,0,1,1,0,0,0,0,0,0,0,0,1,0,0,1,1,0,0,2,0,0,0,1,0,0] ], # 3187
  [  1, [1,0,0,1,1,0,0,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,0,0,0,2] ], # 3188
  [  1, [1,0,1,0,0,0,0,0,1,0,1,0,2,0,0,0,0,0,0,0,0,0,1,0,0,1,1] ], # 3189
  [  1, [1,0,1,0,0,0,0,0,1,1,0,0,0,2,0,0,0,0,0,0,0,1,0,0,0,1,1] ], # 3190
  [  1, [1,0,1,0,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,0,0,2,0,0,0,1] ], # 3191
  [  1, [1,0,1,0,0,0,0,0,1,1,0,0,1,1,0,0,0,0,0,0,0,0,0,1,0,2,0] ], # 3192
  [  1, [1,0,1,0,0,0,0,1,0,0,0,0,0,1,0,2,0,0,0,0,1,0,1,1,0,0,0] ], # 3193
  [  1, [1,0,1,0,0,0,0,1,0,1,0,0,1,1,0,0,0,0,0,0,0,0,1,0,0,0,2] ], # 3194
  [  1, [1,0,1,0,0,0,1,0,0,0,0,0,0,0,1,1,1,0,0,0,1,0,2,0,0,0,0] ], # 3195
  [  1, [1,0,1,0,0,0,1,0,0,0,0,0,0,1,0,1,1,0,0,1,0,0,0,2,0,0,0] ], # 3196
  [  1, [1,0,1,0,0,0,1,0,0,0,0,0,0,2,0,1,0,0,0,0,1,0,0,1,0,1,0] ], # 3197
  [  1, [1,0,1,0,0,0,1,0,0,0,0,0,1,0,0,0,2,0,0,0,1,0,1,1,0,0,0] ], # 3198
  [  1, [1,0,1,0,0,1,0,0,0,0,0,0,0,0,1,0,2,0,1,0,0,0,1,0,1,0,0] ], # 3199
  [  1, [1,0,1,0,0,1,0,0,0,0,0,0,0,1,1,0,1,0,0,1,0,0,0,0,2,0,0] ], # 3200
  [  1, [1,0,1,0,0,1,0,0,0,0,0,0,0,1,1,1,0,0,1,0,0,0,0,0,0,2,0] ], # 3201
  [  1, [1,0,1,0,0,1,0,0,0,0,0,0,0,2,0,0,0,1,1,0,0,0,0,0,1,1,0] ], # 3202
  [  1, [1,0,1,0,1,0,0,0,0,0,0,0,0,0,2,0,1,0,1,0,0,0,0,0,1,1,0] ], # 3203
  [  1, [1,0,1,0,1,0,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0,2,0,0,0,1,0] ], # 3204
  [  1, [1,0,1,1,0,0,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,2,0,1,0,0] ], # 3205
  [  1, [1,0,1,1,0,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,1,1,0,0,0,1] ], # 3206
  [  1, [1,0,1,1,0,0,0,0,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,0,2,0] ], # 3207
  [  1, [1,0,1,1,0,0,0,0,0,0,1,0,0,0,0,0,0,2,0,0,0,1,1,0,0,1,0] ], # 3208
  [  1, [1,1,0,0,0,0,0,0,1,0,0,0,0,0,1,0,2,0,1,0,0,1,0,1,0,0,0] ], # 3209
  [  1, [1,1,0,0,0,0,0,0,1,0,1,0,0,1,1,0,0,0,0,0,0,0,0,1,2,0,0] ], # 3210
  [  1, [1,1,0,0,0,0,0,1,0,0,0,0,0,0,1,0,1,1,0,0,1,2,0,0,0,0,0] ], # 3211
  [  1, [1,1,0,0,0,0,0,1,0,0,0,0,0,0,2,0,1,0,1,0,0,1,0,0,0,0,1] ], # 3212
  [  1, [1,1,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,2,1,0,0,1,0,1,0,0,0] ], # 3213
  [  1, [1,1,0,0,0,0,0,1,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0,2,0,0,0] ], # 3214
  [  1, [1,1,0,0,0,0,1,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,1,1,0,1] ], # 3215
  [  1, [1,1,0,0,0,0,1,0,0,0,1,0,0,0,2,0,0,0,0,0,0,0,1,0,1,0,1] ], # 3216
  [  1, [1,1,0,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,0,0,2,1,0,0] ], # 3217
  [  1, [1,1,0,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,2] ], # 3218
  [  1, [1,1,0,0,0,1,0,0,0,0,0,0,2,0,0,0,0,1,0,1,0,0,0,0,0,1,1] ], # 3219
  [  1, [1,1,0,0,0,1,0,0,0,1,0,0,0,0,0,1,0,1,0,0,0,0,2,0,0,0,1] ], # 3220
  [  1, [1,1,0,0,1,0,0,0,0,0,0,1,0,0,0,2,0,0,0,0,0,0,1,1,0,0,1] ], # 3221
  [  1, [1,1,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,2,0,0,0,0,1,1,1,0,0] ], # 3222
  [  1, [1,1,0,0,1,0,0,0,0,1,0,0,0,0,0,1,0,1,0,0,0,0,0,2,0,1,0] ], # 3223
  [  1, [1,1,0,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,2] ], # 3224
  [  1, [1,1,0,1,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,1,0,0,0,0,0,1,1] ], # 3225
  [  1, [1,1,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,2,0,1,0,0,0,1,0,1,0] ], # 3226
  [  1, [1,1,0,1,0,0,0,0,0,0,0,0,1,0,1,0,0,1,0,0,1,0,0,0,0,2,0] ], # 3227
  [  1, [1,1,0,1,0,0,0,0,0,0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,0,0,2] ], # 3228
  [  1, [2,0,0,0,0,0,0,0,1,0,0,0,0,1,0,1,1,0,0,0,1,0,1,1,0,0,0] ], # 3229
  [  1, [2,0,0,0,0,0,0,0,1,0,0,0,0,1,1,0,0,1,0,1,0,0,1,0,1,0,0] ], # 3230
  [  1, [2,0,0,0,0,0,0,0,1,0,0,1,1,1,0,0,0,0,0,0,0,0,1,0,0,1,1] ], # 3231
  [  1, [2,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,1,1,0,1,0,1,0,1,0,0,0] ], # 3232
  [  1, [2,0,0,0,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,0,0,1,1,0,1,0] ], # 3233
  [  1, [2,0,0,0,0,0,0,1,0,0,1,0,0,1,1,0,0,0,0,0,0,0,0,1,1,0,1] ], # 3234
  [  1, [2,0,0,0,0,1,0,0,0,0,0,0,0,1,1,0,1,0,0,0,1,0,0,0,1,1,0] ], # 3235
  [  1, [2,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1,1,0,0,1,0] ], # 3236
  [  1, [2,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,1,0,1,1] ], # 3237
  [  1, [2,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,1,1,0,0,1,1,0,0,0,0,1] ], # 3238
  [  1, [2,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,0,1,1] ], # 3239
  [  1, [2,0,0,0,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,1,1,0,0,1] ], # 3240
  [ -1, [0,0,0,0,0,1,0,1,1,0,0,1,1,0,0,0,1,0,1,1,0,1,0,0,0,0,0] ], # 3241
  [ -1, [0,0,0,0,0,1,0,1,1,1,0,0,0,1,0,1,0,0,1,1,0,0,0,1,0,0,0] ], # 3242
  [ -1, [0,0,0,0,0,1,0,1,1,1,0,0,1,0,0,0,1,0,1,0,1,0,1,0,0,0,0] ], # 3243
  [ -1, [0,0,0,0,0,1,0,1,1,1,1,0,1,0,0,0,0,0,0,1,0,0,0,1,1,0,0] ], # 3244
  [ -1, [0,0,0,0,0,1,1,0,1,0,1,1,1,0,0,0,0,0,0,1,0,0,1,0,1,0,0] ], # 3245
  [ -1, [0,0,0,0,0,1,1,0,1,1,0,0,0,0,1,0,1,0,1,1,0,0,1,0,0,0,0] ], # 3246
  [ -1, [0,0,0,0,0,1,1,0,1,1,1,0,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0] ], # 3247
  [ -1, [0,0,0,0,0,1,1,0,1,1,1,0,0,1,0,0,0,0,0,0,1,0,1,0,1,0,0] ], # 3248
  [ -1, [0,0,0,0,0,1,1,1,0,0,0,1,0,1,0,0,1,0,1,0,1,1,0,0,0,0,0] ], # 3249
  [ -1, [0,0,0,0,0,1,1,1,0,0,1,1,0,1,0,0,0,0,0,0,1,1,0,0,1,0,0] ], # 3250
  [ -1, [0,0,0,0,0,1,1,1,0,1,0,0,0,1,0,1,0,0,0,1,1,0,0,1,0,0,0] ], # 3251
  [ -1, [0,0,0,0,0,1,1,1,0,1,0,1,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0] ], # 3252
  [ -1, [0,0,0,0,1,0,0,1,1,0,0,1,0,1,0,1,0,0,1,0,1,1,0,0,0,0,0] ], # 3253
  [ -1, [0,0,0,0,1,0,0,1,1,1,0,1,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0] ], # 3254
  [ -1, [0,0,0,0,1,0,0,1,1,1,0,1,1,0,0,0,0,0,0,1,0,1,0,0,0,0,1] ], # 3255
  [ -1, [0,0,0,0,1,0,0,1,1,1,1,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,1] ], # 3256
  [ -1, [0,0,0,0,1,0,1,0,1,0,0,1,1,0,0,0,0,1,1,1,0,0,1,0,0,0,0] ], # 3257
  [ -1, [0,0,0,0,1,0,1,0,1,0,1,0,1,0,0,1,0,0,0,1,1,0,0,1,0,0,0] ], # 3258
  [ -1, [0,0,0,0,1,0,1,0,1,0,1,1,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0] ], # 3259
  [ -1, [0,0,0,0,1,0,1,0,1,1,1,0,1,0,0,0,0,0,0,1,0,0,0,1,0,0,1] ], # 3260
  [ -1, [0,0,0,0,1,0,1,1,0,0,0,1,0,0,1,1,0,0,0,1,1,1,0,0,0,0,0] ], # 3261
  [ -1, [0,0,0,0,1,0,1,1,0,0,0,1,1,0,0,0,0,1,1,0,1,0,1,0,0,0,0] ], # 3262
  [ -1, [0,0,0,0,1,0,1,1,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,1,0,0,0] ], # 3263
  [ -1, [0,0,0,0,1,0,1,1,0,1,0,1,0,0,1,0,0,0,1,0,0,0,1,0,0,0,1] ], # 3264
  [ -1, [0,0,0,0,1,1,0,0,1,0,1,0,1,0,0,0,0,1,1,1,0,0,0,0,1,0,0] ], # 3265
  [ -1, [0,0,0,0,1,1,0,0,1,1,0,1,0,0,0,0,1,0,1,0,0,0,1,0,1,0,0] ], # 3266
  [ -1, [0,0,0,0,1,1,0,0,1,1,1,0,0,0,0,0,0,1,1,0,0,1,0,0,0,1,0] ], # 3267
  [ -1, [0,0,0,0,1,1,0,0,1,1,1,0,0,0,0,1,0,0,0,0,1,0,1,0,1,0,0] ], # 3268
  [ -1, [0,0,0,0,1,1,0,1,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0,1,0,0] ], # 3269
  [ -1, [0,0,0,0,1,1,0,1,0,1,0,0,0,0,1,1,0,0,1,1,0,0,0,0,0,0,1] ], # 3270
  [ -1, [0,0,0,0,1,1,0,1,0,1,0,0,1,0,0,0,0,1,1,0,1,0,0,0,0,1,0] ], # 3271
  [ -1, [0,0,0,0,1,1,0,1,0,1,0,1,0,0,0,1,0,0,0,0,1,1,0,0,0,1,0] ], # 3272
  [ -1, [0,0,0,0,1,1,1,0,0,0,0,1,0,0,1,0,1,0,1,1,0,0,0,0,1,0,0] ], # 3273
  [ -1, [0,0,0,0,1,1,1,0,0,1,0,0,0,1,0,0,1,0,1,0,1,0,0,0,0,0,1] ], # 3274
  [ -1, [0,0,0,0,1,1,1,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1] ], # 3275
  [ -1, [0,0,0,0,1,1,1,0,0,1,1,0,0,0,0,0,1,0,1,0,0,0,0,1,0,0,1] ], # 3276
  [ -1, [0,0,0,1,0,0,0,1,1,0,1,0,0,0,1,0,1,0,1,0,1,1,0,0,0,0,0] ], # 3277
  [ -1, [0,0,0,1,0,0,0,1,1,1,0,0,0,0,1,0,0,1,1,1,0,0,1,0,0,0,0] ], # 3278
  [ -1, [0,0,0,1,0,0,0,1,1,1,0,1,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0] ], # 3279
  [ -1, [0,0,0,1,0,0,0,1,1,1,1,0,1,0,0,0,0,0,0,0,1,0,1,0,0,0,1] ], # 3280
  [ -1, [0,0,0,1,0,0,1,0,1,0,1,0,0,0,1,0,1,0,0,1,1,1,0,0,0,0,0] ], # 3281
  [ -1, [0,0,0,1,0,0,1,0,1,0,1,0,0,1,0,0,0,1,1,1,0,0,0,1,0,0,0] ], # 3282
  [ -1, [0,0,0,1,0,0,1,0,1,0,1,1,0,1,0,0,0,0,0,0,1,1,0,0,0,1,0] ], # 3283
  [ -1, [0,0,0,1,0,0,1,0,1,1,0,0,0,1,0,0,0,1,0,1,1,0,1,0,0,0,0] ], # 3284
  [ -1, [0,0,0,1,0,0,1,1,0,0,1,0,1,0,0,0,0,1,0,1,1,0,0,1,0,0,0] ], # 3285
  [ -1, [0,0,0,1,0,0,1,1,0,0,1,1,0,0,1,0,0,0,1,0,0,0,0,1,0,1,0] ], # 3286
  [ -1, [0,0,0,1,0,0,1,1,0,0,1,1,1,0,0,0,0,0,0,0,1,0,1,0,0,0,1] ], # 3287
  [ -1, [0,0,0,1,0,0,1,1,0,1,0,1,0,1,0,0,0,0,0,0,1,0,0,1,0,1,0] ], # 3288
  [ -1, [0,0,0,1,0,1,0,0,1,0,0,1,1,0,0,0,1,0,1,1,0,0,0,0,0,1,0] ], # 3289
  [ -1, [0,0,0,1,0,1,0,0,1,0,1,0,0,1,0,1,0,0,1,1,0,0,0,0,0,0,1] ], # 3290
  [ -1, [0,0,0,1,0,1,0,0,1,0,1,0,1,0,0,0,1,0,0,1,1,0,0,0,1,0,0] ], # 3291
  [ -1, [0,0,0,1,0,1,0,0,1,1,1,0,0,0,0,0,1,0,1,0,0,0,1,0,0,0,1] ], # 3292
  [ -1, [0,0,0,1,0,1,0,1,0,0,1,0,0,0,1,0,0,1,1,1,0,0,0,0,1,0,0] ], # 3293
  [ -1, [0,0,0,1,0,1,0,1,0,0,1,1,0,0,0,0,0,1,0,1,0,1,0,0,1,0,0] ], # 3294
  [ -1, [0,0,0,1,0,1,0,1,0,1,0,0,1,0,0,0,0,1,0,1,1,0,0,0,0,1,0] ], # 3295
  [ -1, [0,0,0,1,0,1,0,1,0,1,1,0,0,0,0,0,1,0,0,0,1,0,0,1,1,0,0] ], # 3296
  [ -1, [0,0,0,1,0,1,1,0,0,0,0,1,0,1,0,1,0,0,0,1,1,0,0,0,0,1,0] ], # 3297
  [ -1, [0,0,0,1,0,1,1,0,0,0,1,1,0,0,0,0,1,0,1,0,0,0,0,1,0,1,0] ], # 3298
  [ -1, [0,0,0,1,0,1,1,0,0,0,1,1,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1] ], # 3299
  [ -1, [0,0,0,1,0,1,1,0,0,1,1,0,0,0,0,0,0,1,0,1,0,0,0,1,0,1,0] ], # 3300
  [ -1, [0,0,0,1,1,0,0,0,1,0,0,1,1,0,0,1,0,0,0,1,1,0,0,0,0,1,0] ], # 3301
  [ -1, [0,0,0,1,1,0,0,0,1,0,1,0,0,1,0,1,0,0,1,0,1,0,0,0,0,0,1] ], # 3302
  [ -1, [0,0,0,1,1,0,0,0,1,0,1,1,0,0,0,0,0,1,1,0,0,1,0,0,0,1,0] ], # 3303
  [ -1, [0,0,0,1,1,0,0,0,1,1,0,1,0,0,0,1,0,0,0,0,1,0,1,0,0,1,0] ], # 3304
  [ -1, [0,0,0,1,1,0,0,1,0,0,1,1,0,0,0,1,0,0,0,0,1,1,0,0,0,0,1] ], # 3305
  [ -1, [0,0,0,1,1,0,0,1,0,1,0,0,0,0,1,0,1,0,1,0,1,0,0,0,0,0,1] ], # 3306
  [ -1, [0,0,0,1,1,0,0,1,0,1,0,1,0,0,0,0,0,1,0,1,0,1,0,0,0,0,1] ], # 3307
  [ -1, [0,0,0,1,1,0,0,1,0,1,0,1,0,0,0,0,1,0,0,0,1,0,0,1,1,0,0] ], # 3308
  [ -1, [0,0,0,1,1,0,1,0,0,0,0,1,0,0,1,0,1,0,0,1,1,0,0,0,1,0,0] ], # 3309
  [ -1, [0,0,0,1,1,0,1,0,0,0,0,1,0,1,0,0,0,1,1,0,1,0,0,0,0,1,0] ], # 3310
  [ -1, [0,0,0,1,1,0,1,0,0,0,1,1,0,0,0,0,0,1,0,1,0,0,0,1,1,0,0] ], # 3311
  [ -1, [0,0,0,1,1,0,1,0,0,1,0,0,0,1,0,0,0,1,0,1,1,0,0,0,0,0,1] ], # 3312
  [ -1, [0,0,1,0,0,0,0,1,1,0,0,1,0,1,0,1,0,0,1,0,0,1,1,0,0,0,0] ], # 3313
  [ -1, [0,0,1,0,0,0,0,1,1,0,0,1,1,1,0,0,0,0,0,1,0,1,0,0,1,0,0] ], # 3314
  [ -1, [0,0,1,0,0,0,0,1,1,0,1,0,1,0,1,0,0,0,1,0,0,1,0,0,0,1,0] ], # 3315
  [ -1, [0,0,1,0,0,0,0,1,1,1,0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,1,0] ], # 3316
  [ -1, [0,0,1,0,0,0,1,0,1,0,1,0,0,0,1,1,0,0,0,1,0,1,1,0,0,0,0] ], # 3317
  [ -1, [0,0,1,0,0,0,1,0,1,0,1,0,0,1,0,1,0,0,1,0,0,0,1,1,0,0,0] ], # 3318
  [ -1, [0,0,1,0,0,0,1,0,1,0,1,0,1,1,0,0,0,0,0,0,1,1,0,0,0,1,0] ], # 3319
  [ -1, [0,0,1,0,0,0,1,0,1,1,0,0,0,1,0,0,1,0,0,0,1,1,1,0,0,0,0] ], # 3320
  [ -1, [0,0,1,0,0,0,1,1,0,0,0,1,0,1,1,0,0,0,0,1,0,1,0,0,1,0,0] ], # 3321
  [ -1, [0,0,1,0,0,0,1,1,0,1,0,0,0,0,1,1,0,0,0,1,0,0,1,1,0,0,0] ], # 3322
  [ -1, [0,0,1,0,0,0,1,1,0,1,0,0,0,1,0,0,1,0,0,0,1,1,0,1,0,0,0] ], # 3323
  [ -1, [0,0,1,0,0,0,1,1,0,1,0,0,1,0,1,0,0,0,0,1,0,0,0,1,0,1,0] ], # 3324
  [ -1, [0,0,1,0,0,1,0,1,0,0,0,0,1,0,0,1,1,0,1,0,1,0,1,0,0,0,0] ], # 3325
  [ -1, [0,0,1,0,0,1,0,1,0,0,1,0,1,0,1,0,0,0,1,0,0,0,0,0,1,1,0] ], # 3326
  [ -1, [0,0,1,0,0,1,0,1,0,0,1,1,0,0,0,1,0,0,0,0,0,1,1,0,1,0,0] ], # 3327
  [ -1, [0,0,1,0,0,1,0,1,0,1,1,0,0,0,0,1,0,0,0,0,0,0,1,1,1,0,0] ], # 3328
  [ -1, [0,0,1,0,0,1,1,0,0,0,0,0,1,0,1,0,1,0,1,1,0,0,0,0,0,1,0] ], # 3329
  [ -1, [0,0,1,0,0,1,1,0,0,0,0,0,1,1,0,0,1,0,1,0,1,0,0,0,0,1,0] ], # 3330
  [ -1, [0,0,1,0,0,1,1,0,0,0,1,0,0,0,0,1,1,0,1,0,0,0,1,1,0,0,0] ], # 3331
  [ -1, [0,0,1,0,0,1,1,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,1,0,1,1,0] ], # 3332
  [ -1, [0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,0,1,1,1,1,0,1,0,0,0,0,0] ], # 3333
  [ -1, [0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,1,1,0,0,1,1,1,0,0,0,0,0] ], # 3334
  [ -1, [0,0,1,0,1,0,0,0,1,1,0,0,1,1,0,0,0,0,0,1,0,0,0,0,1,0,1] ], # 3335
  [ -1, [0,0,1,0,1,0,0,0,1,1,0,1,0,0,0,0,1,0,0,0,0,1,1,0,1,0,0] ], # 3336
  [ -1, [0,0,1,0,1,0,0,1,0,0,0,0,1,1,0,0,0,1,1,0,1,0,0,0,1,0,0] ], # 3337
  [ -1, [0,0,1,0,1,0,0,1,0,1,0,0,0,0,0,0,1,1,1,0,0,1,0,1,0,0,0] ], # 3338
  [ -1, [0,0,1,0,1,0,0,1,0,1,0,0,0,0,0,1,0,1,1,0,0,0,1,1,0,0,0] ], # 3339
  [ -1, [0,0,1,0,1,0,0,1,0,1,0,1,1,0,0,0,0,0,0,0,0,0,0,1,1,1,0] ], # 3340
  [ -1, [0,0,1,0,1,0,1,0,0,0,0,0,0,0,1,1,0,1,1,1,0,0,1,0,0,0,0] ], # 3341
  [ -1, [0,0,1,0,1,0,1,0,0,0,0,0,0,1,1,0,0,1,1,1,0,0,0,0,1,0,0] ], # 3342
  [ -1, [0,0,1,0,1,0,1,0,0,0,1,0,0,0,0,1,1,0,0,0,1,1,0,1,0,0,0] ], # 3343
  [ -1, [0,0,1,0,1,0,1,0,0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,1,1,0,0] ], # 3344
  [ -1, [0,0,1,0,1,0,1,0,0,1,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,1,1] ], # 3345
  [ -1, [0,0,1,0,1,0,1,0,0,1,0,1,1,0,0,0,0,0,0,0,0,0,1,0,0,1,1] ], # 3346
  [ -1, [0,0,1,0,1,1,0,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,0,1,1,0] ], # 3347
  [ -1, [0,0,1,0,1,1,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1,1,0,0,0,1,0] ], # 3348
  [ -1, [0,0,1,0,1,1,0,0,0,1,0,0,0,1,0,0,0,1,1,0,0,0,0,0,1,1,0] ], # 3349
  [ -1, [0,0,1,0,1,1,0,0,0,1,0,0,0,1,0,1,0,0,0,1,0,0,0,0,1,0,1] ], # 3350
  [ -1, [0,0,1,1,0,0,0,0,1,0,0,0,1,1,0,0,1,0,0,1,1,0,0,0,1,0,0] ], # 3351
  [ -1, [0,0,1,1,0,0,0,0,1,1,0,0,0,0,0,0,1,1,0,1,0,1,1,0,0,0,0] ], # 3352
  [ -1, [0,0,1,1,0,0,0,0,1,1,0,1,0,1,0,0,0,0,0,0,0,0,1,0,1,1,0] ], # 3353
  [ -1, [0,0,1,1,0,0,0,0,1,1,1,0,0,1,0,0,0,0,0,0,0,0,1,0,1,0,1] ], # 3354
  [ -1, [0,0,1,1,0,0,0,1,0,0,0,0,0,1,1,0,1,0,1,0,1,0,0,0,1,0,0] ], # 3355
  [ -1, [0,0,1,1,0,0,0,1,0,0,0,0,1,0,0,1,0,1,0,1,1,0,1,0,0,0,0] ], # 3356
  [ -1, [0,0,1,1,0,0,0,1,0,0,0,1,0,0,0,1,0,1,0,1,0,1,1,0,0,0,0] ], # 3357
  [ -1, [0,0,1,1,0,0,0,1,0,0,0,1,0,1,1,0,0,0,1,0,0,0,0,0,1,1,0] ], # 3358
  [ -1, [0,0,1,1,0,0,0,1,0,1,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,1] ], # 3359
  [ -1, [0,0,1,1,0,0,0,1,0,1,1,0,1,0,0,0,0,0,0,0,0,0,0,1,0,1,1] ], # 3360
  [ -1, [0,0,1,1,0,0,1,0,0,0,0,0,0,0,1,1,1,0,0,1,1,0,1,0,0,0,0] ], # 3361
  [ -1, [0,0,1,1,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,1] ], # 3362
  [ -1, [0,0,1,1,0,0,1,0,0,0,1,0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,1] ], # 3363
  [ -1, [0,0,1,1,0,0,1,0,0,0,1,1,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1] ], # 3364
  [ -1, [0,0,1,1,0,1,0,0,0,0,0,1,0,0,0,1,1,0,1,0,0,0,1,0,0,1,0] ], # 3365
  [ -1, [0,0,1,1,0,1,0,0,0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,0,1,1,0] ], # 3366
  [ -1, [0,0,1,1,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0,1,0,1,0,0,0,0,1] ], # 3367
  [ -1, [0,0,1,1,0,1,0,0,0,1,0,0,0,0,0,0,1,1,0,1,0,1,0,0,0,1,0] ], # 3368
  [ -1, [0,0,1,1,1,0,0,0,0,0,0,1,0,0,0,1,0,1,1,0,0,0,1,0,0,1,0] ], # 3369
  [ -1, [0,0,1,1,1,0,0,0,0,0,1,0,0,0,0,0,1,1,1,0,0,1,0,0,0,0,1] ], # 3370
  [ -1, [0,0,1,1,1,0,0,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0,0,0,1,0,1] ], # 3371
  [ -1, [0,0,1,1,1,0,0,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,0,0,1,1] ], # 3372
  [ -1, [0,1,0,0,0,0,0,1,1,0,0,1,1,0,0,1,0,0,0,1,0,1,0,1,0,0,0] ], # 3373
  [ -1, [0,1,0,0,0,0,0,1,1,1,0,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0] ], # 3374
  [ -1, [0,1,0,0,0,0,0,1,1,1,0,0,1,0,0,0,0,1,0,0,1,1,1,0,0,0,0] ], # 3375
  [ -1, [0,1,0,0,0,0,0,1,1,1,0,0,1,0,1,0,0,0,0,1,0,0,0,1,1,0,0] ], # 3376
  [ -1, [0,1,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,1,1,0,0,1,1,0,0,0,0] ], # 3377
  [ -1, [0,1,0,0,0,0,1,0,1,0,0,1,0,1,1,0,0,0,1,0,0,0,1,0,1,0,0] ], # 3378
  [ -1, [0,1,0,0,0,0,1,0,1,0,0,1,1,0,0,1,0,0,0,1,0,0,1,1,0,0,0] ], # 3379
  [ -1, [0,1,0,0,0,0,1,0,1,0,1,0,1,1,0,0,0,0,1,0,0,0,0,1,0,0,1] ], # 3380
  [ -1, [0,1,0,0,0,0,1,1,0,0,0,1,1,0,1,0,0,0,0,0,1,0,1,0,1,0,0] ], # 3381
  [ -1, [0,1,0,0,0,0,1,1,0,0,1,0,1,0,0,0,0,1,0,0,1,1,0,1,0,0,0] ], # 3382
  [ -1, [0,1,0,0,0,0,1,1,0,0,1,0,1,0,1,0,0,0,1,0,0,0,0,1,0,0,1] ], # 3383
  [ -1, [0,1,0,0,0,0,1,1,0,1,0,0,0,1,1,0,0,0,0,0,1,0,0,1,1,0,0] ], # 3384
  [ -1, [0,1,0,0,0,1,0,0,1,0,0,0,0,1,0,1,0,1,1,1,0,1,0,0,0,0,0] ], # 3385
  [ -1, [0,1,0,0,0,1,0,0,1,1,0,0,0,1,1,0,0,0,1,0,0,0,0,0,1,1,0] ], # 3386
  [ -1, [0,1,0,0,0,1,0,0,1,1,0,0,1,1,0,0,0,0,1,0,0,0,0,0,0,1,1] ], # 3387
  [ -1, [0,1,0,0,0,1,0,0,1,1,1,0,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0] ], # 3388
  [ -1, [0,1,0,0,0,1,0,1,0,0,0,0,1,0,1,1,0,0,1,1,0,0,0,0,0,0,1] ], # 3389
  [ -1, [0,1,0,0,0,1,0,1,0,0,0,1,0,0,0,1,1,0,1,0,0,1,0,1,0,0,0] ], # 3390
  [ -1, [0,1,0,0,0,1,0,1,0,0,1,1,1,0,0,0,0,0,0,0,0,1,0,0,1,0,1] ], # 3391
  [ -1, [0,1,0,0,0,1,0,1,0,1,0,1,1,0,0,0,0,0,0,0,0,1,0,0,0,1,1] ], # 3392
  [ -1, [0,1,0,0,0,1,1,0,0,0,0,0,0,0,1,0,1,1,1,1,0,1,0,0,0,0,0] ], # 3393
  [ -1, [0,1,0,0,0,1,1,0,0,0,0,0,1,1,0,1,0,0,0,1,1,0,0,0,0,0,1] ], # 3394
  [ -1, [0,1,0,0,0,1,1,0,0,0,1,0,0,0,0,0,1,1,1,0,0,1,0,1,0,0,0] ], # 3395
  [ -1, [0,1,0,0,0,1,1,0,0,0,1,0,1,1,0,0,0,0,0,0,1,0,0,0,1,0,1] ], # 3396
  [ -1, [0,1,0,0,0,1,1,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,1,1,0,1,0] ], # 3397
  [ -1, [0,1,0,0,0,1,1,0,0,1,0,1,0,0,1,0,0,0,0,0,0,0,1,0,1,1,0] ], # 3398
  [ -1, [0,1,0,0,1,0,0,0,1,0,0,0,0,1,1,1,0,0,1,0,1,0,0,0,1,0,0] ], # 3399
  [ -1, [0,1,0,0,1,0,0,0,1,0,0,0,1,0,1,1,0,0,0,1,1,0,0,0,1,0,0] ], # 3400
  [ -1, [0,1,0,0,1,0,0,0,1,1,0,0,0,0,0,1,0,1,0,0,1,1,1,0,0,0,0] ], # 3401
  [ -1, [0,1,0,0,1,0,0,0,1,1,1,0,0,0,1,0,0,0,0,0,0,1,0,0,1,0,1] ], # 3402
  [ -1, [0,1,0,0,1,0,1,0,0,0,0,0,0,0,1,1,0,1,0,1,1,1,0,0,0,0,0] ], # 3403
  [ -1, [0,1,0,0,1,0,1,0,0,1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,1,0,1] ], # 3404
  [ -1, [0,1,0,0,1,0,1,0,0,1,0,1,0,0,0,0,0,1,0,0,0,1,1,0,0,0,1] ], # 3405
  [ -1, [0,1,0,0,1,0,1,0,0,1,1,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,1] ], # 3406
  [ -1, [0,1,0,0,1,1,0,0,0,0,0,1,0,0,0,1,1,0,1,0,0,0,0,1,1,0,0] ], # 3407
  [ -1, [0,1,0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,1,0,0,1,1,0,0,1,0,0] ], # 3408
  [ -1, [0,1,0,0,1,1,0,0,0,0,1,0,1,0,0,0,0,1,1,0,0,0,0,0,1,0,1] ], # 3409
  [ -1, [0,1,0,0,1,1,0,0,0,1,0,0,0,0,0,1,0,1,1,0,0,0,0,1,0,1,0] ], # 3410
  [ -1, [0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,0,1,1,1,0,1,1,0,0,0,0,0] ], # 3411
  [ -1, [0,1,0,1,0,0,0,0,1,0,0,0,1,1,0,0,1,0,1,0,1,0,0,0,0,0,1] ], # 3412
  [ -1, [0,1,0,1,0,0,0,0,1,0,0,1,1,0,1,0,0,0,0,1,0,0,0,0,1,1,0] ], # 3413
  [ -1, [0,1,0,1,0,0,0,0,1,0,1,1,0,0,1,0,0,0,0,0,0,1,0,0,1,1,0] ], # 3414
  [ -1, [0,1,0,1,0,0,0,0,1,1,0,0,0,0,0,1,0,1,0,1,0,0,1,1,0,0,0] ], # 3415
  [ -1, [0,1,0,1,0,0,0,0,1,1,1,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1] ], # 3416
  [ -1, [0,1,0,1,0,0,0,1,0,0,0,0,0,0,1,1,0,1,1,1,0,0,0,1,0,0,0] ], # 3417
  [ -1, [0,1,0,1,0,0,0,1,0,0,0,0,0,0,1,1,1,0,1,0,1,0,0,1,0,0,0] ], # 3418
  [ -1, [0,1,0,1,0,0,0,1,0,0,0,1,1,0,1,0,0,0,1,0,0,0,0,0,0,1,1] ], # 3419
  [ -1, [0,1,0,1,0,0,0,1,0,0,1,1,0,0,0,1,0,0,0,0,0,1,0,1,0,0,1] ], # 3420
  [ -1, [0,1,0,1,0,0,1,0,0,0,0,0,1,0,1,0,1,0,0,1,1,0,0,0,0,0,1] ], # 3421
  [ -1, [0,1,0,1,0,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0,1,1,1,0,0,0,0] ], # 3422
  [ -1, [0,1,0,1,0,0,1,0,0,0,0,1,0,0,0,1,1,0,0,0,1,0,1,1,0,0,0] ], # 3423
  [ -1, [0,1,0,1,0,0,1,0,0,0,1,1,0,0,1,0,0,0,0,0,0,0,1,0,1,0,1] ], # 3424
  [ -1, [0,1,0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,1,0,0,1,1,0,0,1,0,0] ], # 3425
  [ -1, [0,1,0,1,0,1,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1,0,0,1,0,1,0] ], # 3426
  [ -1, [0,1,0,1,0,1,0,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,0,1,1,0] ], # 3427
  [ -1, [0,1,0,1,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,1,1] ], # 3428
  [ -1, [0,1,0,1,1,0,0,0,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0,1,1,0,0] ], # 3429
  [ -1, [0,1,0,1,1,0,0,0,0,0,0,1,1,0,0,0,0,1,1,0,0,0,0,0,0,1,1] ], # 3430
  [ -1, [0,1,0,1,1,0,0,0,0,0,0,1,1,0,0,0,1,0,0,0,1,0,0,0,1,0,1] ], # 3431
  [ -1, [0,1,0,1,1,0,0,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,0,1,0,1] ], # 3432
  [ -1, [0,1,1,0,0,0,0,0,1,0,0,0,1,1,0,1,0,0,1,0,0,0,1,0,0,0,1] ], # 3433
  [ -1, [0,1,1,0,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,1,1,0,1,0,0] ], # 3434
  [ -1, [0,1,1,0,0,0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,0,1,0,1,0,1,0] ], # 3435
  [ -1, [0,1,1,0,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,0,1,1,0,0,0,1] ], # 3436
  [ -1, [0,1,1,0,0,0,0,1,0,0,0,0,1,0,1,0,1,0,1,0,0,1,0,0,0,0,1] ], # 3437
  [ -1, [0,1,1,0,0,0,0,1,0,0,0,0,1,0,1,1,0,0,0,0,1,0,1,0,1,0,0] ], # 3438
  [ -1, [0,1,1,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1,0,0,1,1,0,0,1,0,0] ], # 3439
  [ -1, [0,1,1,0,0,0,0,1,0,1,0,0,0,0,1,0,1,0,0,0,0,1,0,1,1,0,0] ], # 3440
  [ -1, [0,1,1,0,0,0,1,0,0,0,0,0,1,0,1,0,0,1,0,1,0,1,0,0,0,1,0] ], # 3441
  [ -1, [0,1,1,0,0,0,1,0,0,0,0,0,1,1,0,1,0,0,0,0,1,0,0,1,0,1,0] ], # 3442
  [ -1, [0,1,1,0,0,0,1,0,0,0,0,1,1,0,0,0,0,1,0,0,0,1,1,0,0,1,0] ], # 3443
  [ -1, [0,1,1,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,1,0,1,1,0,0] ], # 3444
  [ -1, [0,1,1,0,0,1,0,0,0,0,0,0,0,0,1,1,1,0,1,0,0,0,1,0,1,0,0] ], # 3445
  [ -1, [0,1,1,0,0,1,0,0,0,0,0,0,0,1,0,1,0,1,0,1,0,1,0,0,1,0,0] ], # 3446
  [ -1, [0,1,1,0,0,1,0,0,0,0,0,0,1,0,0,1,1,0,0,1,0,1,0,0,0,0,1] ], # 3447
  [ -1, [0,1,1,0,0,1,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,1,0,0,1,1,0] ], # 3448
  [ -1, [0,1,1,0,1,0,0,0,0,0,0,0,1,0,0,1,0,1,1,0,0,0,1,0,0,0,1] ], # 3449
  [ -1, [0,1,1,0,1,0,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,1,0,0,1,0,1] ], # 3450
  [ -1, [0,1,1,0,1,0,0,0,0,0,0,1,1,0,0,1,0,0,0,0,0,0,0,1,1,1,0] ], # 3451
  [ -1, [0,1,1,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,0,0,1,0,1,0,1] ], # 3452
  [ -1, [0,1,1,1,0,0,0,0,0,0,0,0,0,1,0,1,1,0,0,0,1,0,0,1,1,0,0] ], # 3453
  [ -1, [0,1,1,1,0,0,0,0,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0,1,0,1,0] ], # 3454
  [ -1, [0,1,1,1,0,0,0,0,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,1,1,0] ], # 3455
  [ -1, [0,1,1,1,0,0,0,0,0,0,1,0,0,1,0,1,0,0,0,0,0,0,0,1,1,0,1] ], # 3456
  [ -1, [1,0,0,0,0,0,0,1,1,0,1,0,0,0,1,0,0,1,1,0,0,1,1,0,0,0,0] ], # 3457
  [ -1, [1,0,0,0,0,0,0,1,1,0,1,0,1,0,0,0,1,0,0,0,1,1,0,1,0,0,0] ], # 3458
  [ -1, [1,0,0,0,0,0,0,1,1,0,1,0,1,1,0,0,0,0,0,0,1,1,0,0,0,0,1] ], # 3459
  [ -1, [1,0,0,0,0,0,0,1,1,1,0,0,1,0,1,0,0,0,0,0,1,0,1,0,0,1,0] ], # 3460
  [ -1, [1,0,0,0,0,0,1,0,1,0,0,1,1,1,0,0,0,0,0,1,0,0,1,0,0,0,1] ], # 3461
  [ -1, [1,0,0,0,0,0,1,0,1,0,1,0,0,1,1,0,0,0,0,1,0,1,0,0,0,0,1] ], # 3462
  [ -1, [1,0,0,0,0,0,1,0,1,1,0,0,0,0,1,0,1,0,0,1,0,0,1,1,0,0,0] ], # 3463
  [ -1, [1,0,0,0,0,0,1,0,1,1,0,0,0,1,1,0,0,0,0,0,1,0,1,0,0,1,0] ], # 3464
  [ -1, [1,0,0,0,0,0,1,1,0,0,0,1,0,0,1,0,1,0,0,1,0,1,0,1,0,0,0] ], # 3465
  [ -1, [1,0,0,0,0,0,1,1,0,0,0,1,0,1,1,0,0,0,1,0,0,0,1,0,0,0,1] ], # 3466
  [ -1, [1,0,0,0,0,0,1,1,0,0,0,1,1,0,0,0,1,0,0,0,1,0,1,1,0,0,0] ], # 3467
  [ -1, [1,0,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,1,1,0,0,0,1,1,0,0,0] ], # 3468
  [ -1, [1,0,0,0,0,1,0,0,1,0,0,0,0,1,1,1,0,0,1,1,0,0,0,0,0,1,0] ], # 3469
  [ -1, [1,0,0,0,0,1,0,0,1,0,1,0,0,0,0,1,0,1,0,1,0,1,1,0,0,0,0] ], # 3470
  [ -1, [1,0,0,0,0,1,0,0,1,0,1,0,0,0,0,1,1,0,0,1,0,1,0,1,0,0,0] ], # 3471
  [ -1, [1,0,0,0,0,1,0,0,1,1,1,0,0,1,0,0,0,0,0,0,0,1,0,0,0,1,1] ], # 3472
  [ -1, [1,0,0,0,0,1,0,1,0,0,0,0,1,0,0,1,1,0,0,1,1,0,0,1,0,0,0] ], # 3473
  [ -1, [1,0,0,0,0,1,0,1,0,0,0,0,1,0,1,1,0,0,0,1,1,0,0,0,0,1,0] ], # 3474
  [ -1, [1,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,1,1,1,0,0,1,1,0,0,0,0] ], # 3475
  [ -1, [1,0,0,0,0,1,0,1,0,0,1,0,0,1,1,0,0,0,1,0,0,0,0,0,1,0,1] ], # 3476
  [ -1, [1,0,0,0,0,1,0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,1,1,0,0,1,0] ], # 3477
  [ -1, [1,0,0,0,0,1,0,1,0,1,1,0,0,1,0,0,0,0,0,0,0,0,0,1,1,0,1] ], # 3478
  [ -1, [1,0,0,0,0,1,1,0,0,0,0,0,0,1,0,0,1,1,1,0,1,0,1,0,0,0,0] ], # 3479
  [ -1, [1,0,0,0,0,1,1,0,0,0,0,0,0,1,0,1,0,1,0,1,1,0,1,0,0,0,0] ], # 3480
  [ -1, [1,0,0,0,0,1,1,0,0,0,1,0,0,1,1,0,0,0,0,0,1,0,0,0,1,1,0] ], # 3481
  [ -1, [1,0,0,0,0,1,1,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,1,1,0,1,0] ], # 3482
  [ -1, [1,0,0,0,1,0,0,0,1,0,0,0,0,1,0,1,1,0,1,0,1,0,0,1,0,0,0] ], # 3483
  [ -1, [1,0,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,1,1,1,0,0,0,0,0,1,0] ], # 3484
  [ -1, [1,0,0,0,1,0,0,0,1,0,1,1,0,0,0,0,0,1,0,0,0,1,1,0,1,0,0] ], # 3485
  [ -1, [1,0,0,0,1,0,0,0,1,0,1,1,0,1,0,0,0,0,0,0,0,1,0,0,1,0,1] ], # 3486
  [ -1, [1,0,0,0,1,0,0,0,1,1,0,0,0,0,0,1,1,0,0,0,1,0,1,1,0,0,0] ], # 3487
  [ -1, [1,0,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,1] ], # 3488
  [ -1, [1,0,0,0,1,0,0,1,0,0,0,0,1,0,0,0,1,1,1,0,1,0,0,1,0,0,0] ], # 3489
  [ -1, [1,0,0,0,1,0,0,1,0,0,0,1,1,0,1,0,0,0,0,0,1,0,0,0,1,1,0] ], # 3490
  [ -1, [1,0,0,0,1,0,0,1,0,0,0,1,1,1,0,0,0,0,0,0,1,0,0,0,1,0,1] ], # 3491
  [ -1, [1,0,0,0,1,0,0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,0,1,1,1,0,0] ], # 3492
  [ -1, [1,0,0,0,1,0,1,0,0,0,0,0,0,1,1,0,0,1,1,0,1,0,0,0,0,1,0] ], # 3493
  [ -1, [1,0,0,0,1,0,1,0,0,0,1,0,0,0,0,1,0,1,0,0,1,0,1,1,0,0,0] ], # 3494
  [ -1, [1,0,0,0,1,0,1,0,0,0,1,1,0,0,1,0,0,0,0,0,0,0,0,1,1,1,0] ], # 3495
  [ -1, [1,0,0,0,1,0,1,0,0,1,1,0,0,0,1,0,0,0,0,0,0,0,0,1,0,1,1] ], # 3496
  [ -1, [1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,1,0,1,0,1,0,0,1,0,1,0,0] ], # 3497
  [ -1, [1,0,0,0,1,1,0,0,0,0,0,1,0,0,1,1,0,0,0,1,0,0,0,0,1,1,0] ], # 3498
  [ -1, [1,0,0,0,1,1,0,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,0,1,0,1] ], # 3499
  [ -1, [1,0,0,0,1,1,0,0,0,1,0,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,1] ], # 3500
  [ -1, [1,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,1,1,1,1,0,0,0,1,0,0,0] ], # 3501
  [ -1, [1,0,0,1,0,0,0,0,1,0,0,1,1,1,0,0,0,0,0,1,0,0,0,0,0,1,1] ], # 3502
  [ -1, [1,0,0,1,0,0,0,0,1,0,1,1,0,0,0,0,1,0,0,0,0,1,0,1,0,1,0] ], # 3503
  [ -1, [1,0,0,1,0,0,0,0,1,1,0,1,0,0,0,0,1,0,0,0,0,0,1,1,0,1,0] ], # 3504
  [ -1, [1,0,0,1,0,0,0,1,0,0,0,0,0,1,1,0,0,1,1,1,0,0,0,0,0,0,1] ], # 3505
  [ -1, [1,0,0,1,0,0,0,1,0,0,0,0,1,1,0,0,0,1,0,1,1,0,0,0,0,0,1] ], # 3506
  [ -1, [1,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,1,1,0,1,0,1,0,1,0,0,0] ], # 3507
  [ -1, [1,0,0,1,0,0,0,1,0,1,0,1,0,1,0,0,0,0,0,0,0,0,0,1,0,1,1] ], # 3508
  [ -1, [1,0,0,1,0,1,0,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,0,0,1,1] ], # 3509
  [ -1, [1,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,1,1,0,0,0,1,0,0,0,1] ], # 3510
  [ -1, [1,0,0,1,0,1,0,0,0,0,1,0,0,0,1,0,1,0,0,0,1,0,0,0,1,1,0] ], # 3511
  [ -1, [1,0,0,1,0,1,0,0,0,0,1,0,0,0,1,1,0,0,0,1,0,0,0,0,0,1,1] ], # 3512
  [ -1, [1,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,1,1,0,0,1,0,1,0,1,0,0] ], # 3513
  [ -1, [1,0,0,1,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,1] ], # 3514
  [ -1, [1,0,0,1,1,0,0,0,0,1,0,0,0,0,0,0,1,1,0,1,0,0,0,1,0,0,1] ], # 3515
  [ -1, [1,0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,1,1] ], # 3516
  [ -1, [1,0,1,0,0,0,0,0,1,0,0,0,0,1,1,1,0,0,1,0,0,0,1,0,0,1,0] ], # 3517
  [ -1, [1,0,1,0,0,0,0,0,1,0,0,0,1,1,0,0,0,1,0,1,0,0,1,0,1,0,0] ], # 3518
  [ -1, [1,0,1,0,0,0,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0,0,1,0,1,0] ], # 3519
  [ -1, [1,0,1,0,0,0,0,0,1,0,1,0,1,0,0,0,0,1,0,0,0,1,1,0,0,1,0] ], # 3520
  [ -1, [1,0,1,0,0,0,0,1,0,0,0,0,0,1,1,0,1,0,1,0,0,1,0,0,0,0,1] ], # 3521
  [ -1, [1,0,1,0,0,0,0,1,0,0,0,0,1,1,0,1,0,0,0,0,1,0,1,0,0,0,1] ], # 3522
  [ -1, [1,0,1,0,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,0,1,1,0,0,1,0] ], # 3523
  [ -1, [1,0,1,0,0,0,0,1,0,1,0,0,0,1,0,1,0,0,0,0,0,0,1,1,0,0,1] ], # 3524
  [ -1, [1,0,1,0,0,0,1,0,0,0,0,0,0,1,1,0,1,0,0,1,0,0,0,1,1,0,0] ], # 3525
  [ -1, [1,0,1,0,0,0,1,0,0,0,0,1,0,1,0,0,1,0,0,0,0,1,1,0,0,0,1] ], # 3526
  [ -1, [1,0,1,0,0,0,1,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,1,1,0,1,0] ], # 3527
  [ -1, [1,0,1,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,0,1,1,1,0,0] ], # 3528
  [ -1, [1,0,1,0,0,1,0,0,0,0,0,0,0,1,0,1,1,0,0,1,0,0,0,1,1,0,0] ], # 3529
  [ -1, [1,0,1,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,1,1,1,0] ], # 3530
  [ -1, [1,0,1,0,0,1,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,1,0,1,1,0] ], # 3531
  [ -1, [1,0,1,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,1,0,0,0,1,1] ], # 3532
  [ -1, [1,0,1,0,1,0,0,0,0,0,0,0,0,0,1,0,1,1,1,0,0,1,0,0,0,1,0] ], # 3533
  [ -1, [1,0,1,0,1,0,0,0,0,0,0,0,0,1,0,1,1,0,0,0,1,1,0,0,0,0,1] ], # 3534
  [ -1, [1,0,1,0,1,0,0,0,0,0,0,1,0,0,1,0,1,0,0,0,0,1,0,0,1,1,0] ], # 3535
  [ -1, [1,0,1,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,0,0,1,0,0,1,1] ], # 3536
  [ -1, [1,0,1,1,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,1,0,1,0,0,1,0] ], # 3537
  [ -1, [1,0,1,1,0,0,0,0,0,0,0,0,0,1,0,0,1,1,0,0,1,0,1,0,1,0,0] ], # 3538
  [ -1, [1,0,1,1,0,0,0,0,0,0,0,0,1,0,0,0,1,1,0,1,0,0,0,1,0,1,0] ], # 3539
  [ -1, [1,0,1,1,0,0,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,0,1,1] ], # 3540
  [ -1, [1,1,0,0,0,0,0,0,1,0,0,0,0,1,1,0,1,0,1,0,0,0,0,1,1,0,0] ], # 3541
  [ -1, [1,1,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,1,0,1,0,0,1,0,1,0,0] ], # 3542
  [ -1, [1,1,0,0,0,0,0,0,1,0,1,0,0,0,1,0,1,0,0,0,0,1,0,1,1,0,0] ], # 3543
  [ -1, [1,1,0,0,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,0,0,1,1,0,0,1] ], # 3544
  [ -1, [1,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,1,0,0,1,1,0,0,0,1,0] ], # 3545
  [ -1, [1,1,0,0,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,0,1,0,1,0,1,0] ], # 3546
  [ -1, [1,1,0,0,0,0,0,1,0,1,0,0,0,0,1,0,0,1,0,0,0,0,1,1,1,0,0] ], # 3547
  [ -1, [1,1,0,0,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,1] ], # 3548
  [ -1, [1,1,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1,0,1,0,0,0,0,1] ], # 3549
  [ -1, [1,1,0,0,0,0,1,0,0,0,0,0,0,1,1,1,0,0,0,0,1,0,0,1,0,1,0] ], # 3550
  [ -1, [1,1,0,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0,0,1,0,0,0,1,0,0,1] ], # 3551
  [ -1, [1,1,0,0,0,0,1,0,0,0,0,1,0,1,0,1,0,0,0,0,0,0,1,1,0,0,1] ], # 3552
  [ -1, [1,1,0,0,0,1,0,0,0,0,0,0,0,0,1,0,1,1,1,0,0,0,1,0,1,0,0] ], # 3553
  [ -1, [1,1,0,0,0,1,0,0,0,0,0,0,1,0,0,1,0,1,0,1,0,0,1,0,0,0,1] ], # 3554
  [ -1, [1,1,0,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,1,1,0,1] ], # 3555
  [ -1, [1,1,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,1,1] ], # 3556
  [ -1, [1,1,0,0,1,0,0,0,0,0,0,0,0,0,1,1,0,1,1,0,0,0,0,1,0,1,0] ], # 3557
  [ -1, [1,1,0,0,1,0,0,0,0,0,0,0,0,1,0,1,0,1,0,0,1,1,0,0,0,0,1] ], # 3558
  [ -1, [1,1,0,0,1,0,0,0,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0,1,0,0,1] ], # 3559
  [ -1, [1,1,0,0,1,0,0,0,0,0,0,1,0,1,0,1,0,0,0,0,0,0,0,1,1,0,1] ], # 3560
  [ -1, [1,1,0,1,0,0,0,0,0,0,0,0,0,0,1,0,1,1,0,0,1,1,0,0,0,1,0] ], # 3561
  [ -1, [1,1,0,1,0,0,0,0,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,0,1,1] ], # 3562
  [ -1, [1,1,0,1,0,0,0,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,1,0,1,0,1] ], # 3563
  [ -1, [1,1,0,1,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,0,0,1,0,1,1] ], # 3564
  [  1, [0,0,0,0,0,1,0,1,1,0,1,0,0,0,1,1,0,0,1,1,0,1,0,0,0,0,0] ], # 3565
  [  1, [0,0,0,0,0,1,0,1,1,1,0,1,0,1,0,0,0,0,1,0,0,1,0,0,0,1,0] ], # 3566
  [  1, [0,0,0,0,0,1,0,1,1,1,1,0,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0] ], # 3567
  [  1, [0,0,0,0,0,1,0,1,1,1,1,0,1,0,0,0,0,0,0,0,1,1,0,0,0,1,0] ], # 3568
  [  1, [0,0,0,0,0,1,1,0,1,0,0,1,0,1,0,1,0,0,1,1,0,0,1,0,0,0,0] ], # 3569
  [  1, [0,0,0,0,0,1,1,0,1,0,1,0,0,1,0,1,0,0,0,1,1,1,0,0,0,0,0] ], # 3570
  [  1, [0,0,0,0,0,1,1,0,1,0,1,0,1,0,0,0,1,0,1,1,0,0,0,1,0,0,0] ], # 3571
  [  1, [0,0,0,0,0,1,1,0,1,1,1,0,0,1,0,0,0,0,1,0,0,0,0,1,0,1,0] ], # 3572
  [  1, [0,0,0,0,0,1,1,1,0,0,0,1,1,0,0,1,0,0,0,1,1,0,1,0,0,0,0] ], # 3573
  [  1, [0,0,0,0,0,1,1,1,0,0,1,0,1,0,0,0,1,0,1,0,1,0,0,1,0,0,0] ], # 3574
  [  1, [0,0,0,0,0,1,1,1,0,0,1,1,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0] ], # 3575
  [  1, [0,0,0,0,0,1,1,1,0,1,0,1,1,0,0,0,0,0,0,0,1,0,1,0,0,1,0] ], # 3576
  [  1, [0,0,0,0,1,0,0,1,1,0,1,0,1,0,0,0,0,1,1,0,1,1,0,0,0,0,0] ], # 3577
  [  1, [0,0,0,0,1,0,0,1,1,1,0,0,0,0,1,1,0,0,1,0,1,0,1,0,0,0,0] ], # 3578
  [  1, [0,0,0,0,1,0,0,1,1,1,0,0,1,0,0,0,0,1,1,1,0,0,0,1,0,0,0] ], # 3579
  [  1, [0,0,0,0,1,0,0,1,1,1,0,1,1,0,0,0,0,0,0,0,1,0,1,0,1,0,0] ], # 3580
  [  1, [0,0,0,0,1,0,1,0,1,0,1,0,0,0,1,0,0,1,1,1,0,1,0,0,0,0,0] ], # 3581
  [  1, [0,0,0,0,1,0,1,0,1,0,1,1,0,0,1,0,0,0,0,1,0,1,0,0,1,0,0] ], # 3582
  [  1, [0,0,0,0,1,0,1,0,1,1,0,0,0,0,1,1,0,0,0,1,1,0,1,0,0,0,0] ], # 3583
  [  1, [0,0,0,0,1,0,1,0,1,1,1,0,0,1,0,0,0,0,0,0,1,1,0,0,0,0,1] ], # 3584
  [  1, [0,0,0,0,1,0,1,1,0,0,1,1,1,0,0,0,0,0,0,0,1,0,0,1,1,0,0] ], # 3585
  [  1, [0,0,0,0,1,0,1,1,0,1,0,0,0,1,0,0,0,1,1,0,1,0,0,1,0,0,0] ], # 3586
  [  1, [0,0,0,0,1,0,1,1,0,1,0,1,0,0,1,0,0,0,0,1,0,0,0,1,1,0,0] ], # 3587
  [  1, [0,0,0,0,1,0,1,1,0,1,0,1,0,1,0,0,0,0,0,0,1,1,0,0,0,0,1] ], # 3588
  [  1, [0,0,0,0,1,1,0,0,1,0,0,1,0,1,0,1,0,0,1,1,0,0,0,0,1,0,0] ], # 3589
  [  1, [0,0,0,0,1,1,0,0,1,1,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0] ], # 3590
  [  1, [0,0,0,0,1,1,0,0,1,1,0,0,1,0,0,0,1,0,1,1,0,0,0,0,0,0,1] ], # 3591
  [  1, [0,0,0,0,1,1,0,0,1,1,1,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,1] ], # 3592
  [  1, [0,0,0,0,1,1,0,1,0,0,0,1,1,0,0,0,1,0,1,0,1,0,0,0,1,0,0] ], # 3593
  [  1, [0,0,0,0,1,1,0,1,0,1,0,1,0,0,0,0,1,0,1,0,0,1,0,0,0,0,1] ], # 3594
  [  1, [0,0,0,0,1,1,0,1,0,1,0,1,0,0,0,1,0,0,0,1,0,0,0,1,1,0,0] ], # 3595
  [  1, [0,0,0,0,1,1,0,1,0,1,1,0,0,0,0,0,0,1,1,0,0,0,0,1,1,0,0] ], # 3596
  [  1, [0,0,0,0,1,1,1,0,0,0,1,0,0,1,0,0,0,1,1,0,1,0,0,0,1,0,0] ], # 3597
  [  1, [0,0,0,0,1,1,1,0,0,1,0,0,0,0,1,0,0,1,1,1,0,0,0,0,0,1,0] ], # 3598
  [  1, [0,0,0,0,1,1,1,0,0,1,0,1,0,0,0,0,0,1,1,0,0,0,1,0,0,1,0] ], # 3599
  [  1, [0,0,0,0,1,1,1,0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,0,1,0,1,0] ], # 3600
  [  1, [0,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0,1,1,1,0,1,0,0,0,0,0] ], # 3601
  [  1, [0,0,0,1,0,0,0,1,1,1,0,0,0,1,0,0,1,0,1,0,1,0,0,1,0,0,0] ], # 3602
  [  1, [0,0,0,1,0,0,0,1,1,1,0,1,1,0,0,0,0,0,0,1,0,0,0,1,0,1,0] ], # 3603
  [  1, [0,0,0,1,0,0,0,1,1,1,1,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,1] ], # 3604
  [  1, [0,0,0,1,0,0,1,0,1,0,0,1,1,0,0,0,1,0,0,1,1,0,1,0,0,0,0] ], # 3605
  [  1, [0,0,0,1,0,0,1,0,1,0,1,1,0,1,0,0,0,0,1,0,0,0,1,0,0,0,1] ], # 3606
  [  1, [0,0,0,1,0,0,1,0,1,0,1,1,1,0,0,0,0,0,0,1,0,0,0,1,0,1,0] ], # 3607
  [  1, [0,0,0,1,0,0,1,0,1,1,1,0,0,0,1,0,0,0,0,1,0,0,1,0,0,0,1] ], # 3608
  [  1, [0,0,0,1,0,0,1,1,0,0,0,1,0,0,1,0,1,0,1,0,1,0,1,0,0,0,0] ], # 3609
  [  1, [0,0,0,1,0,0,1,1,0,0,0,1,0,1,0,0,0,1,0,1,1,1,0,0,0,0,0] ], # 3610
  [  1, [0,0,0,1,0,0,1,1,0,0,1,1,0,0,1,0,0,0,0,1,0,1,0,0,0,0,1] ], # 3611
  [  1, [0,0,0,1,0,0,1,1,0,1,0,0,0,0,1,0,1,0,0,1,1,0,0,1,0,0,0] ], # 3612
  [  1, [0,0,0,1,0,1,0,0,1,0,1,1,0,0,0,1,0,0,0,1,0,1,0,0,0,1,0] ], # 3613
  [  1, [0,0,0,1,0,1,0,0,1,1,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0] ], # 3614
  [  1, [0,0,0,1,0,1,0,0,1,1,1,0,0,0,0,0,0,1,0,1,0,0,1,0,1,0,0] ], # 3615
  [  1, [0,0,0,1,0,1,0,0,1,1,1,0,0,0,0,0,1,0,0,0,1,1,0,0,0,1,0] ], # 3616
  [  1, [0,0,0,1,0,1,0,1,0,0,0,1,0,0,1,1,0,0,1,1,0,0,0,0,0,1,0] ], # 3617
  [  1, [0,0,0,1,0,1,0,1,0,0,1,0,1,0,0,1,0,0,0,1,1,0,0,0,0,0,1] ], # 3618
  [  1, [0,0,0,1,0,1,0,1,0,0,1,1,0,0,0,0,1,0,1,0,0,1,0,0,0,0,1] ], # 3619
  [  1, [0,0,0,1,0,1,0,1,0,1,1,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,1] ], # 3620
  [  1, [0,0,0,1,0,1,1,0,0,0,1,0,0,0,1,0,1,0,1,1,0,0,0,0,0,0,1] ], # 3621
  [  1, [0,0,0,1,0,1,1,0,0,0,1,0,0,1,0,0,0,1,0,1,1,0,0,0,1,0,0] ], # 3622
  [  1, [0,0,0,1,0,1,1,0,0,0,1,1,0,0,0,0,1,0,0,0,1,0,1,0,1,0,0] ], # 3623
  [  1, [0,0,0,1,0,1,1,0,0,1,0,0,0,0,1,0,1,0,0,1,1,0,0,0,0,1,0] ], # 3624
  [  1, [0,0,0,1,1,0,0,0,1,0,0,1,0,1,0,0,1,0,1,0,1,0,0,0,1,0,0] ], # 3625
  [  1, [0,0,0,1,1,0,0,0,1,0,1,1,0,0,0,0,1,0,0,0,1,1,0,0,1,0,0] ], # 3626
  [  1, [0,0,0,1,1,0,0,0,1,1,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,0,1] ], # 3627
  [  1, [0,0,0,1,1,0,0,0,1,1,0,1,0,0,0,0,0,1,0,1,0,0,1,0,1,0,0] ], # 3628
  [  1, [0,0,0,1,1,0,0,1,0,0,0,1,0,0,1,1,0,0,1,0,1,0,0,0,0,1,0] ], # 3629
  [  1, [0,0,0,1,1,0,0,1,0,0,0,1,1,0,0,0,0,1,0,1,1,0,0,0,1,0,0] ], # 3630
  [  1, [0,0,0,1,1,0,0,1,0,0,1,0,1,0,0,0,0,1,1,0,1,0,0,0,0,0,1] ], # 3631
  [  1, [0,0,0,1,1,0,0,1,0,1,0,1,0,0,0,0,0,1,1,0,0,0,0,1,0,1,0] ], # 3632
  [  1, [0,0,0,1,1,0,1,0,0,0,1,0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,1] ], # 3633
  [  1, [0,0,0,1,1,0,1,0,0,0,1,1,0,0,0,0,0,1,1,0,0,0,1,0,0,0,1] ], # 3634
  [  1, [0,0,0,1,1,0,1,0,0,0,1,1,0,0,0,1,0,0,0,0,1,0,0,1,0,1,0] ], # 3635
  [  1, [0,0,0,1,1,0,1,0,0,1,0,1,0,0,0,0,1,0,0,0,1,0,1,0,0,0,1] ], # 3636
  [  1, [0,0,1,0,0,0,0,1,1,0,1,0,1,0,0,1,0,0,0,0,1,1,1,0,0,0,0] ], # 3637
  [  1, [0,0,1,0,0,0,0,1,1,1,0,0,0,0,1,0,1,0,1,0,0,1,1,0,0,0,0] ], # 3638
  [  1, [0,0,1,0,0,0,0,1,1,1,0,0,1,0,0,0,1,0,0,1,0,1,0,1,0,0,0] ], # 3639
  [  1, [0,0,1,0,0,0,0,1,1,1,0,0,1,1,0,0,0,0,0,0,1,0,1,0,1,0,0] ], # 3640
  [  1, [0,0,1,0,0,0,1,0,1,0,0,1,1,0,0,0,1,0,0,1,0,1,1,0,0,0,0] ], # 3641
  [  1, [0,0,1,0,0,0,1,0,1,0,0,1,1,1,0,0,0,0,1,0,0,0,1,0,0,1,0] ], # 3642
  [  1, [0,0,1,0,0,0,1,0,1,0,1,0,1,1,0,0,0,0,0,1,0,0,0,1,1,0,0] ], # 3643
  [  1, [0,0,1,0,0,0,1,0,1,1,0,0,0,1,1,0,0,0,0,1,0,0,1,0,1,0,0] ], # 3644
  [  1, [0,0,1,0,0,0,1,1,0,0,0,1,1,0,1,0,0,0,1,0,0,0,1,0,0,1,0] ], # 3645
  [  1, [0,0,1,0,0,0,1,1,0,0,1,0,0,0,1,0,1,0,1,0,0,1,0,1,0,0,0] ], # 3646
  [  1, [0,0,1,0,0,0,1,1,0,0,1,0,0,1,1,0,0,0,1,0,0,0,0,1,1,0,0] ], # 3647
  [  1, [0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,1,0,0,0,0,1,0,1,1,0,0,0] ], # 3648
  [  1, [0,0,1,0,0,1,0,1,0,0,0,0,0,1,1,1,0,0,1,1,0,0,0,0,1,0,0] ], # 3649
  [  1, [0,0,1,0,0,1,0,1,0,0,0,0,1,1,0,1,0,0,0,1,1,0,0,0,1,0,0] ], # 3650
  [  1, [0,0,1,0,0,1,0,1,0,1,0,0,0,0,0,1,1,0,0,1,0,1,0,1,0,0,0] ], # 3651
  [  1, [0,0,1,0,0,1,0,1,0,1,0,1,0,1,0,0,0,0,0,0,0,1,0,0,1,1,0] ], # 3652
  [  1, [0,0,1,0,0,1,1,0,0,0,0,0,0,1,0,1,1,0,0,1,1,1,0,0,0,0,0] ], # 3653
  [  1, [0,0,1,0,0,1,1,0,0,1,0,0,0,1,1,0,0,0,0,1,0,0,0,0,1,1,0] ], # 3654
  [  1, [0,0,1,0,0,1,1,0,0,1,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0,1,0] ], # 3655
  [  1, [0,0,1,0,0,1,1,0,0,1,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0,1,0] ], # 3656
  [  1, [0,0,1,0,1,0,0,0,1,0,0,0,1,1,0,1,0,0,1,0,1,0,0,0,0,1,0] ], # 3657
  [  1, [0,0,1,0,1,0,0,0,1,0,1,0,0,0,0,1,0,1,1,0,0,1,1,0,0,0,0] ], # 3658
  [  1, [0,0,1,0,1,0,0,0,1,0,1,1,1,0,0,0,0,0,0,0,0,1,0,0,1,1,0] ], # 3659
  [  1, [0,0,1,0,1,0,0,0,1,1,1,0,1,0,0,0,0,0,0,0,0,1,0,0,0,1,1] ], # 3660
  [  1, [0,0,1,0,1,0,0,1,0,0,0,0,0,0,1,1,1,0,1,0,1,1,0,0,0,0,0] ], # 3661
  [  1, [0,0,1,0,1,0,0,1,0,1,0,0,0,1,1,0,0,0,1,0,0,0,0,0,1,0,1] ], # 3662
  [  1, [0,0,1,0,1,0,0,1,0,1,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,1,1] ], # 3663
  [  1, [0,0,1,0,1,0,0,1,0,1,0,1,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1] ], # 3664
  [  1, [0,0,1,0,1,0,1,0,0,0,0,0,0,1,0,0,1,1,1,0,1,1,0,0,0,0,0] ], # 3665
  [  1, [0,0,1,0,1,0,1,0,0,0,0,0,1,0,1,1,0,0,0,1,1,0,0,0,0,1,0] ], # 3666
  [  1, [0,0,1,0,1,0,1,0,0,0,0,1,0,0,0,0,1,1,1,0,0,1,1,0,0,0,0] ], # 3667
  [  1, [0,0,1,0,1,0,1,0,0,0,0,1,1,0,1,0,0,0,0,1,0,0,0,0,1,1,0] ], # 3668
  [  1, [0,0,1,0,1,0,1,0,0,1,1,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1] ], # 3669
  [  1, [0,0,1,0,1,0,1,0,0,1,1,0,0,1,0,0,0,0,0,0,0,0,0,1,1,0,1] ], # 3670
  [  1, [0,0,1,0,1,1,0,0,0,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,1,0,0] ], # 3671
  [  1, [0,0,1,0,1,1,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,0,1,1,0] ], # 3672
  [  1, [0,0,1,0,1,1,0,0,0,0,1,0,0,0,0,1,0,1,1,0,0,0,1,0,1,0,0] ], # 3673
  [  1, [0,0,1,0,1,1,0,0,0,1,0,0,0,0,0,1,1,0,1,0,0,0,1,0,0,0,1] ], # 3674
  [  1, [0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,1,0,1,1,1,0,0,1,0,0,0,0] ], # 3675
  [  1, [0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,1,1,0,1,0,1,0,1,0,0,0,0] ], # 3676
  [  1, [0,0,1,1,0,0,0,0,1,0,1,0,1,1,0,0,0,0,1,0,0,0,0,0,0,1,1] ], # 3677
  [  1, [0,0,1,1,0,0,0,0,1,0,1,1,0,0,0,1,0,0,0,0,0,1,1,0,0,1,0] ], # 3678
  [  1, [0,0,1,1,0,0,0,1,0,0,0,0,0,0,1,0,1,1,1,1,0,1,0,0,0,0,0] ], # 3679
  [  1, [0,0,1,1,0,0,0,1,0,0,0,0,1,0,1,0,0,1,1,1,0,0,0,0,0,1,0] ], # 3680
  [  1, [0,0,1,1,0,0,0,1,0,0,1,0,1,1,0,0,0,0,0,0,1,0,0,0,1,0,1] ], # 3681
  [  1, [0,0,1,1,0,0,0,1,0,0,1,1,0,1,0,0,0,0,0,0,0,1,0,0,1,0,1] ], # 3682
  [  1, [0,0,1,1,0,0,0,1,0,1,0,0,0,0,0,1,1,0,0,0,1,0,1,1,0,0,0] ], # 3683
  [  1, [0,0,1,1,0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,0,0,0,1,1,0,1,0] ], # 3684
  [  1, [0,0,1,1,0,0,1,0,0,0,0,0,1,1,0,0,0,1,0,1,1,0,0,0,0,1,0] ], # 3685
  [  1, [0,0,1,1,0,0,1,0,0,0,1,0,0,0,0,0,1,1,0,1,0,1,0,1,0,0,0] ], # 3686
  [  1, [0,0,1,1,0,0,1,0,0,0,1,0,0,0,0,1,0,1,0,1,0,0,1,1,0,0,0] ], # 3687
  [  1, [0,0,1,1,0,0,1,0,0,0,1,1,0,1,0,0,0,0,0,0,0,0,0,1,1,1,0] ], # 3688
  [  1, [0,0,1,1,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1,0,1,0,1,0,0] ], # 3689
  [  1, [0,0,1,1,0,1,0,0,0,0,1,0,1,0,0,0,0,1,0,1,0,0,0,0,1,1,0] ], # 3690
  [  1, [0,0,1,1,0,1,0,0,0,0,1,0,1,0,0,0,1,0,1,0,0,0,0,0,0,1,1] ], # 3691
  [  1, [0,0,1,1,0,1,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,1,1,0] ], # 3692
  [  1, [0,0,1,1,1,0,0,0,0,0,0,1,0,0,0,0,1,1,0,1,0,1,0,0,1,0,0] ], # 3693
  [  1, [0,0,1,1,1,0,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0,0,1,0,0,0,1] ], # 3694
  [  1, [0,0,1,1,1,0,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,1,0,1] ], # 3695
  [  1, [0,0,1,1,1,0,0,0,0,1,0,0,1,0,0,0,0,1,0,1,0,0,0,0,0,1,1] ], # 3696
  [  1, [0,1,0,0,0,0,0,1,1,0,0,1,1,1,0,0,0,0,1,0,0,1,0,0,0,0,1] ], # 3697
  [  1, [0,1,0,0,0,0,0,1,1,0,1,0,0,0,1,1,0,0,1,0,0,1,0,1,0,0,0] ], # 3698
  [  1, [0,1,0,0,0,0,0,1,1,0,1,0,1,0,1,0,0,0,0,0,1,1,0,0,1,0,0] ], # 3699
  [  1, [0,1,0,0,0,0,0,1,1,1,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,0,1] ], # 3700
  [  1, [0,1,0,0,0,0,1,0,1,0,1,0,0,1,1,0,0,0,0,0,1,1,0,0,1,0,0] ], # 3701
  [  1, [0,1,0,0,0,0,1,0,1,1,0,0,0,0,1,0,0,1,0,1,0,1,1,0,0,0,0] ], # 3702
  [  1, [0,1,0,0,0,0,1,0,1,1,0,0,0,1,0,1,0,0,0,0,1,0,1,1,0,0,0] ], # 3703
  [  1, [0,1,0,0,0,0,1,0,1,1,0,0,1,1,0,0,0,0,0,0,1,0,1,0,0,0,1] ], # 3704
  [  1, [0,1,0,0,0,0,1,1,0,0,0,1,0,0,1,1,0,0,1,0,0,0,1,1,0,0,0] ], # 3705
  [  1, [0,1,0,0,0,0,1,1,0,0,0,1,0,1,0,1,0,0,0,0,1,1,0,1,0,0,0] ], # 3706
  [  1, [0,1,0,0,0,0,1,1,0,0,0,1,1,0,1,0,0,0,0,1,0,1,0,0,0,0,1] ], # 3707
  [  1, [0,1,0,0,0,0,1,1,0,1,0,0,0,0,1,0,0,1,0,1,0,1,0,1,0,0,0] ], # 3708
  [  1, [0,1,0,0,0,1,0,0,1,0,0,0,1,0,1,0,1,0,1,1,0,0,0,0,1,0,0] ], # 3709
  [  1, [0,1,0,0,0,1,0,0,1,1,0,0,0,0,0,0,1,1,1,0,0,1,1,0,0,0,0] ], # 3710
  [  1, [0,1,0,0,0,1,0,0,1,1,0,0,0,0,0,1,1,0,1,0,0,0,1,1,0,0,0] ], # 3711
  [  1, [0,1,0,0,0,1,0,0,1,1,1,0,1,0,0,0,0,0,0,0,0,0,1,0,1,0,1] ], # 3712
  [  1, [0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,0,1,1,1,0,1,1,0,0,0,0,0] ], # 3713
  [  1, [0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,1,0,1,0,1,1,1,0,0,0,0,0] ], # 3714
  [  1, [0,1,0,0,0,1,0,1,0,1,0,0,1,0,1,0,0,0,0,0,1,0,0,0,1,1,0] ], # 3715
  [  1, [0,1,0,0,0,1,0,1,0,1,1,0,0,0,0,0,0,1,0,0,0,1,0,1,1,0,0] ], # 3716
  [  1, [0,1,0,0,0,1,1,0,0,0,0,0,0,1,0,1,1,0,1,0,1,0,0,1,0,0,0] ], # 3717
  [  1, [0,1,0,0,0,1,1,0,0,0,0,0,0,1,1,0,1,0,1,0,1,0,0,0,1,0,0] ], # 3718
  [  1, [0,1,0,0,0,1,1,0,0,0,0,1,0,0,0,1,0,1,0,1,0,1,1,0,0,0,0] ], # 3719
  [  1, [0,1,0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,1,1,0,1,0,0] ], # 3720
  [  1, [0,1,0,0,0,1,1,0,0,1,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,1] ], # 3721
  [  1, [0,1,0,0,0,1,1,0,0,1,1,0,1,0,0,0,0,0,0,0,0,0,0,1,0,1,1] ], # 3722
  [  1, [0,1,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0,1,1,1,0,0,0,1,0,0,0] ], # 3723
  [  1, [0,1,0,0,1,0,0,0,1,0,0,1,1,1,0,0,0,0,1,0,0,0,0,0,1,0,1] ], # 3724
  [  1, [0,1,0,0,1,0,0,0,1,0,1,1,0,0,0,1,0,0,0,0,0,1,0,1,1,0,0] ], # 3725
  [  1, [0,1,0,0,1,0,0,0,1,1,0,1,0,0,0,1,0,0,0,0,0,0,1,1,1,0,0] ], # 3726
  [  1, [0,1,0,0,1,0,1,0,0,0,0,0,1,0,1,0,0,1,1,1,0,0,0,0,0,0,1] ], # 3727
  [  1, [0,1,0,0,1,0,1,0,0,0,0,0,1,1,0,0,0,1,1,0,1,0,0,0,0,0,1] ], # 3728
  [  1, [0,1,0,0,1,0,1,0,0,0,0,1,0,0,0,1,0,1,1,0,0,0,1,1,0,0,0] ], # 3729
  [  1, [0,1,0,0,1,0,1,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,1,1,0,1] ], # 3730
  [  1, [0,1,0,0,1,1,0,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,0,1,0,1] ], # 3731
  [  1, [0,1,0,0,1,1,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0,1,0,0,0,0,1] ], # 3732
  [  1, [0,1,0,0,1,1,0,0,0,1,0,0,0,0,1,0,1,0,1,0,0,0,0,0,1,0,1] ], # 3733
  [  1, [0,1,0,0,1,1,0,0,0,1,0,0,0,0,1,1,0,0,0,0,1,0,0,0,1,1,0] ], # 3734
  [  1, [0,1,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0,1,1,1,0,0,0,0,1,0,0] ], # 3735
  [  1, [0,1,0,1,0,0,0,0,1,0,0,0,1,0,0,1,1,0,0,1,1,0,0,1,0,0,0] ], # 3736
  [  1, [0,1,0,1,0,0,0,0,1,0,1,0,0,0,0,1,1,0,0,0,1,1,0,1,0,0,0] ], # 3737
  [  1, [0,1,0,1,0,0,0,0,1,0,1,0,0,1,1,0,0,0,1,0,0,0,0,0,1,0,1] ], # 3738
  [  1, [0,1,0,1,0,0,0,0,1,1,0,1,0,0,0,0,0,1,0,0,0,1,1,0,0,1,0] ], # 3739
  [  1, [0,1,0,1,0,0,0,0,1,1,0,1,1,0,0,0,0,0,0,0,0,0,1,0,0,1,1] ], # 3740
  [  1, [0,1,0,1,0,0,0,1,0,0,0,0,1,0,1,0,0,1,0,1,1,0,0,0,1,0,0] ], # 3741
  [  1, [0,1,0,1,0,0,0,1,0,1,0,0,0,0,0,0,1,1,0,0,1,1,0,1,0,0,0] ], # 3742
  [  1, [0,1,0,1,0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,0,0,0,0,1,1,1,0] ], # 3743
  [  1, [0,1,0,1,0,0,0,1,0,1,1,0,0,0,1,0,0,0,0,0,0,0,0,1,1,0,1] ], # 3744
  [  1, [0,1,0,1,0,0,1,0,0,0,0,0,0,1,0,1,0,1,0,1,1,0,0,1,0,0,0] ], # 3745
  [  1, [0,1,0,1,0,0,1,0,0,0,0,1,0,1,1,0,0,0,0,0,1,0,0,0,1,1,0] ], # 3746
  [  1, [0,1,0,1,0,0,1,0,0,0,0,1,1,1,0,0,0,0,0,0,1,0,0,0,0,1,1] ], # 3747
  [  1, [0,1,0,1,0,0,1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,1,0,1,0,1,0] ], # 3748
  [  1, [0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,0,1,1,1,0,0,1,0,0,0,1,0] ], # 3749
  [  1, [0,1,0,1,0,1,0,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0,0,0,1,1,0] ], # 3750
  [  1, [0,1,0,1,0,1,0,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,0,0,1,1] ], # 3751
  [  1, [0,1,0,1,0,1,0,0,0,0,1,0,0,0,0,1,1,0,1,0,0,0,0,1,0,0,1] ], # 3752
  [  1, [0,1,0,1,1,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,1,1,0,0,0,1,0] ], # 3753
  [  1, [0,1,0,1,1,0,0,0,0,0,1,0,0,0,0,1,0,1,1,0,0,0,0,1,0,0,1] ], # 3754
  [  1, [0,1,0,1,1,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,1,0,0,0,1,0,1] ], # 3755
  [  1, [0,1,0,1,1,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1,1,0,0,0,0,1] ], # 3756
  [  1, [0,1,1,0,0,0,0,0,1,0,0,0,1,0,1,0,1,0,0,1,0,1,0,0,1,0,0] ], # 3757
  [  1, [0,1,1,0,0,0,0,0,1,0,0,0,1,1,0,0,0,1,1,0,0,1,0,0,0,1,0] ], # 3758
  [  1, [0,1,1,0,0,0,0,0,1,0,0,0,1,1,0,1,0,0,0,1,0,0,0,1,1,0,0] ], # 3759
  [  1, [0,1,1,0,0,0,0,0,1,1,0,0,0,1,0,0,0,1,0,0,0,1,1,0,1,0,0] ], # 3760
  [  1, [0,1,1,0,0,0,0,1,0,0,0,0,1,0,1,1,0,0,1,0,0,0,0,1,0,1,0] ], # 3761
  [  1, [0,1,1,0,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0,0,0,1,0,1,1,0,0] ], # 3762
  [  1, [0,1,1,0,0,0,0,1,0,0,0,1,1,0,0,1,0,0,0,0,0,1,1,0,0,0,1] ], # 3763
  [  1, [0,1,1,0,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,0,1,0,1,0,1,0] ], # 3764
  [  1, [0,1,1,0,0,0,1,0,0,0,0,0,1,0,1,1,0,0,0,1,0,0,1,0,0,0,1] ], # 3765
  [  1, [0,1,1,0,0,0,1,0,0,0,0,0,1,1,0,0,1,0,0,0,1,1,0,0,0,0,1] ], # 3766
  [  1, [0,1,1,0,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,0,1,1,0,1,0,0] ], # 3767
  [  1, [0,1,1,0,0,0,1,0,0,0,1,0,1,0,0,0,1,0,0,0,0,1,0,1,0,0,1] ], # 3768
  [  1, [0,1,1,0,0,1,0,0,0,0,0,0,1,0,0,1,1,0,1,0,0,0,0,1,0,1,0] ], # 3769
  [  1, [0,1,1,0,0,1,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,1,0,0,1,1,0] ], # 3770
  [  1, [0,1,1,0,0,1,0,0,0,0,1,0,1,0,0,1,0,0,0,0,0,0,1,0,1,0,1] ], # 3771
  [  1, [0,1,1,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,0,0,0,0,1,1,1,0] ], # 3772
  [  1, [0,1,1,0,1,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,1,1,0,0,1,0,0] ], # 3773
  [  1, [0,1,1,0,1,0,0,0,0,0,0,0,0,1,0,1,0,1,1,0,0,0,0,1,1,0,0] ], # 3774
  [  1, [0,1,1,0,1,0,0,0,0,0,0,0,1,0,0,1,0,1,0,0,1,1,0,0,0,1,0] ], # 3775
  [  1, [0,1,1,0,1,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0,1] ], # 3776
  [  1, [0,1,1,1,0,0,0,0,0,0,0,0,0,0,1,1,0,1,0,1,0,0,1,0,1,0,0] ], # 3777
  [  1, [0,1,1,1,0,0,0,0,0,0,0,0,1,0,0,1,1,0,0,0,1,0,1,0,0,0,1] ], # 3778
  [  1, [0,1,1,1,0,0,0,0,0,0,0,1,0,0,1,1,0,0,0,0,0,0,1,0,1,1,0] ], # 3779
  [  1, [0,1,1,1,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,1,0,1] ], # 3780
  [  1, [1,0,0,0,0,0,0,1,1,0,0,1,0,1,0,0,1,0,1,0,0,1,0,1,0,0,0] ], # 3781
  [  1, [1,0,0,0,0,0,0,1,1,0,0,1,1,0,0,0,0,1,0,1,0,1,1,0,0,0,0] ], # 3782
  [  1, [1,0,0,0,0,0,0,1,1,0,0,1,1,0,1,0,0,0,0,1,0,1,0,0,0,1,0] ], # 3783
  [  1, [1,0,0,0,0,0,0,1,1,1,0,0,1,1,0,0,0,0,0,1,0,0,0,1,0,0,1] ], # 3784
  [  1, [1,0,0,0,0,0,1,0,1,0,0,1,0,1,0,0,1,0,1,0,0,0,1,1,0,0,0] ], # 3785
  [  1, [1,0,0,0,0,0,1,0,1,0,1,0,0,1,0,0,0,1,0,0,1,1,1,0,0,0,0] ], # 3786
  [  1, [1,0,0,0,0,0,1,0,1,0,1,0,0,1,1,0,0,0,1,0,0,0,0,1,0,1,0] ], # 3787
  [  1, [1,0,0,0,0,0,1,0,1,0,1,0,1,0,0,0,0,1,0,1,0,0,1,1,0,0,0] ], # 3788
  [  1, [1,0,0,0,0,0,1,1,0,0,0,1,0,1,1,0,0,0,0,0,1,1,0,0,0,1,0] ], # 3789
  [  1, [1,0,0,0,0,0,1,1,0,0,1,0,1,0,1,0,0,0,0,0,1,0,0,1,0,1,0] ], # 3790
  [  1, [1,0,0,0,0,0,1,1,0,1,0,0,0,1,0,0,0,1,0,0,1,0,1,1,0,0,0] ], # 3791
  [  1, [1,0,0,0,0,0,1,1,0,1,0,0,0,1,1,0,0,0,0,1,0,0,0,1,0,0,1] ], # 3792
  [  1, [1,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,1,1,1,1,0,0,1,0,0,0,0] ], # 3793
  [  1, [1,0,0,0,0,1,0,0,1,0,1,0,1,0,1,0,0,0,0,1,0,0,0,0,1,1,0] ], # 3794
  [  1, [1,0,0,0,0,1,0,0,1,0,1,0,1,1,0,0,0,0,0,1,0,0,0,0,1,0,1] ], # 3795
  [  1, [1,0,0,0,0,1,0,0,1,1,1,0,0,0,0,0,1,0,0,0,0,0,1,1,1,0,0] ], # 3796
  [  1, [1,0,0,0,0,1,0,1,0,0,0,0,0,0,1,1,0,1,1,1,0,0,1,0,0,0,0] ], # 3797
  [  1, [1,0,0,0,0,1,0,1,0,0,0,0,1,1,0,0,1,0,1,0,1,0,0,0,0,0,1] ], # 3798
  [  1, [1,0,0,0,0,1,0,1,0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,1,1,0,0] ], # 3799
  [  1, [1,0,0,0,0,1,0,1,0,0,1,1,0,0,1,0,0,0,0,0,0,1,0,0,1,1,0] ], # 3800
  [  1, [1,0,0,0,0,1,0,1,0,1,0,0,0,0,0,1,0,1,0,1,0,0,1,1,0,0,0] ], # 3801
  [  1, [1,0,0,0,0,1,0,1,0,1,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,1,1] ], # 3802
  [  1, [1,0,0,0,0,1,1,0,0,0,0,0,0,1,1,0,1,0,1,1,0,0,0,0,0,0,1] ], # 3803
  [  1, [1,0,0,0,0,1,1,0,0,0,0,1,0,0,0,1,1,0,0,1,0,0,1,1,0,0,0] ], # 3804
  [  1, [1,0,0,0,0,1,1,0,0,0,1,1,0,1,0,0,0,0,0,0,0,0,1,0,1,0,1] ], # 3805
  [  1, [1,0,0,0,0,1,1,0,0,1,0,1,0,1,0,0,0,0,0,0,0,0,1,0,0,1,1] ], # 3806
  [  1, [1,0,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0,1,0,1,1,0,1,0,0,0,0] ], # 3807
  [  1, [1,0,0,0,1,0,0,0,1,0,0,0,1,1,0,1,0,0,0,1,1,0,0,0,0,0,1] ], # 3808
  [  1, [1,0,0,0,1,0,0,0,1,0,0,1,0,1,1,0,0,0,1,0,0,0,0,0,1,1,0] ], # 3809
  [  1, [1,0,0,0,1,0,0,0,1,0,1,0,0,0,0,0,1,1,1,0,0,1,0,1,0,0,0] ], # 3810
  [  1, [1,0,0,0,1,0,0,0,1,1,0,1,0,0,1,0,0,0,0,0,0,0,1,0,1,1,0] ], # 3811
  [  1, [1,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,1] ], # 3812
  [  1, [1,0,0,0,1,0,0,1,0,0,0,0,0,1,1,1,0,0,1,0,1,0,0,0,0,0,1] ], # 3813
  [  1, [1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,1,1,1,0,0,0,0] ], # 3814
  [  1, [1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,1,1,0,0,0,1,1,0,1,0,0,0] ], # 3815
  [  1, [1,0,0,0,1,0,0,1,0,1,0,1,0,0,1,0,0,0,0,0,0,1,0,0,0,1,1] ], # 3816
  [  1, [1,0,0,0,1,0,1,0,0,0,0,0,0,0,1,0,1,1,1,1,0,0,0,1,0,0,0] ], # 3817
  [  1, [1,0,0,0,1,0,1,0,0,0,0,0,0,0,1,1,1,0,0,1,1,0,0,1,0,0,0] ], # 3818
  [  1, [1,0,0,0,1,0,1,0,0,0,0,1,0,1,1,0,0,0,0,1,0,0,0,0,1,0,1] ], # 3819
  [  1, [1,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,1,0,0,1] ], # 3820
  [  1, [1,0,0,0,1,1,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1,0,0,1,1,0,0] ], # 3821
  [  1, [1,0,0,0,1,1,0,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,0,1,1,0] ], # 3822
  [  1, [1,0,0,0,1,1,0,0,0,0,1,0,0,1,0,1,0,0,0,0,1,0,0,0,1,0,1] ], # 3823
  [  1, [1,0,0,0,1,1,0,0,0,1,0,0,0,0,0,1,0,1,0,0,1,0,1,0,0,1,0] ], # 3824
  [  1, [1,0,0,1,0,0,0,0,1,0,0,0,0,1,1,0,1,0,1,0,1,0,0,0,0,1,0] ], # 3825
  [  1, [1,0,0,1,0,0,0,0,1,0,0,0,1,0,1,0,1,0,0,1,1,0,0,0,0,1,0] ], # 3826
  [  1, [1,0,0,1,0,0,0,0,1,0,1,0,0,0,0,0,1,1,0,0,1,1,1,0,0,0,0] ], # 3827
  [  1, [1,0,0,1,0,0,0,0,1,1,1,0,0,0,1,0,0,0,0,0,0,0,1,0,0,1,1] ], # 3828
  [  1, [1,0,0,1,0,0,0,1,0,0,0,0,0,0,1,0,1,1,1,0,1,0,1,0,0,0,0] ], # 3829
  [  1, [1,0,0,1,0,0,0,1,0,0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,0,1,1] ], # 3830
  [  1, [1,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,0,1,0,0,0,1,1,0,0,0,1] ], # 3831
  [  1, [1,0,0,1,0,0,0,1,0,1,1,0,0,0,0,0,0,1,0,0,0,0,1,1,0,0,1] ], # 3832
  [  1, [1,0,0,1,0,1,0,0,0,0,0,1,0,0,0,1,1,0,0,1,0,0,0,1,0,1,0] ], # 3833
  [  1, [1,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,1,0,1,0,0,0,1,1,0,0] ], # 3834
  [  1, [1,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1,0,0,1,0] ], # 3835
  [  1, [1,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,0,0,1,1] ], # 3836
  [  1, [1,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,1,1,1,0,0,0,0,1,0,1,0] ], # 3837
  [  1, [1,0,0,1,1,0,0,0,0,0,0,1,0,1,0,0,0,1,0,1,0,0,0,0,1,0,1] ], # 3838
  [  1, [1,0,0,1,1,0,0,0,0,0,0,1,0,1,0,1,0,0,0,0,1,0,0,0,0,1,1] ], # 3839
  [  1, [1,0,0,1,1,0,0,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,0,0,1,1] ], # 3840
  [  1, [1,0,1,0,0,0,0,0,1,0,0,0,1,1,0,0,1,0,0,1,0,1,0,0,0,0,1] ], # 3841
  [  1, [1,0,1,0,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,0,1,1,0,0,0,1] ], # 3842
  [  1, [1,0,1,0,0,0,0,0,1,1,0,0,0,0,1,0,1,0,0,0,0,1,1,0,0,1,0] ], # 3843
  [  1, [1,0,1,0,0,0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,0,0,1,1,1,0,0] ], # 3844
  [  1, [1,0,1,0,0,0,0,1,0,0,0,0,0,1,1,0,0,1,1,0,0,0,1,0,1,0,0] ], # 3845
  [  1, [1,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,1,1,0,0] ], # 3846
  [  1, [1,0,1,0,0,0,0,1,0,0,0,1,0,1,0,0,0,1,0,0,0,1,1,0,1,0,0] ], # 3847
  [  1, [1,0,1,0,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,0,0,1,1,0,1,0] ], # 3848
  [  1, [1,0,1,0,0,0,1,0,0,0,0,0,0,1,1,0,1,0,0,0,1,1,0,0,0,1,0] ], # 3849
  [  1, [1,0,1,0,0,0,1,0,0,0,0,0,0,1,1,1,0,0,0,1,0,0,1,0,0,0,1] ], # 3850
  [  1, [1,0,1,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1,0,0,1,0,1,0,0,1,0] ], # 3851
  [  1, [1,0,1,0,0,0,1,0,0,0,1,0,0,0,1,1,0,0,0,0,0,0,1,1,0,1,0] ], # 3852
  [  1, [1,0,1,0,0,1,0,0,0,0,0,0,0,0,1,1,1,0,0,1,0,1,0,0,0,1,0] ], # 3853
  [  1, [1,0,1,0,0,1,0,0,0,0,0,0,0,1,0,1,1,0,1,0,0,0,1,0,0,0,1] ], # 3854
  [  1, [1,0,1,0,0,1,0,0,0,0,0,0,1,0,0,0,1,1,1,0,0,0,1,0,0,1,0] ], # 3855
  [  1, [1,0,1,0,0,1,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,0,1,0,1,1,0] ], # 3856
  [  1, [1,0,1,0,1,0,0,0,0,0,0,0,0,1,0,0,1,1,1,0,0,0,0,1,1,0,0] ], # 3857
  [  1, [1,0,1,0,1,0,0,0,0,0,0,0,1,0,0,1,1,0,0,0,1,0,0,1,0,1,0] ], # 3858
  [  1, [1,0,1,0,1,0,0,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,1,1,0] ], # 3859
  [  1, [1,0,1,0,1,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,0,0,0,1,0,1,1] ], # 3860
  [  1, [1,0,1,1,0,0,0,0,0,0,0,0,0,1,0,0,1,1,0,1,0,1,0,0,0,0,1] ], # 3861
  [  1, [1,0,1,1,0,0,0,0,0,0,0,1,0,1,0,0,1,0,0,0,0,0,0,1,1,1,0] ], # 3862
  [  1, [1,0,1,1,0,0,0,0,0,0,0,1,0,1,0,1,0,0,0,0,0,0,1,0,0,1,1] ], # 3863
  [  1, [1,0,1,1,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,0,1,1] ], # 3864
  [  1, [1,1,0,0,0,0,0,0,1,0,0,0,0,1,1,0,0,1,1,0,0,1,0,0,0,1,0] ], # 3865
  [  1, [1,1,0,0,0,0,0,0,1,0,0,0,1,0,1,1,0,0,0,1,0,0,0,1,0,1,0] ], # 3866
  [  1, [1,1,0,0,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,0,1,0,1,0,0,1] ], # 3867
  [  1, [1,1,0,0,0,0,0,0,1,1,0,0,0,0,1,1,0,0,0,0,0,0,1,1,0,1,0] ], # 3868
  [  1, [1,1,0,0,0,0,0,1,0,0,0,0,0,1,1,1,0,0,1,0,0,0,0,1,0,0,1] ], # 3869
  [  1, [1,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,1,1,0,0,0,1,0,0,0,1] ], # 3870
  [  1, [1,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0,1,0,0,0,1,0,0,1,1,0,0] ], # 3871
  [  1, [1,1,0,0,0,0,0,1,0,0,0,1,1,0,0,0,1,0,0,0,0,1,0,1,0,0,1] ], # 3872
  [  1, [1,1,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,0,1,0,1,0,1,0,0] ], # 3873
  [  1, [1,1,0,0,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,0,0,1,1,1,0,0] ], # 3874
  [  1, [1,1,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,1,0,1,0] ], # 3875
  [  1, [1,1,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0,1] ], # 3876
  [  1, [1,1,0,0,0,1,0,0,0,0,0,0,0,0,1,1,0,1,0,1,0,1,0,0,0,1,0] ], # 3877
  [  1, [1,1,0,0,0,1,0,0,0,0,0,0,0,1,0,0,1,1,1,0,0,1,0,0,0,0,1] ], # 3878
  [  1, [1,1,0,0,0,1,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0,1] ], # 3879
  [  1, [1,1,0,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,0,0,0,0,1,0,1,1] ], # 3880
  [  1, [1,1,0,0,1,0,0,0,0,0,0,0,0,0,1,1,0,1,0,0,1,0,1,0,1,0,0] ], # 3881
  [  1, [1,1,0,0,1,0,0,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,1,0,1] ], # 3882
  [  1, [1,1,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,1,1] ], # 3883
  [  1, [1,1,0,0,1,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,0,0,1,1,0,1] ], # 3884
  [  1, [1,1,0,1,0,0,0,0,0,0,0,0,0,0,1,0,1,1,0,1,0,0,0,1,1,0,0] ], # 3885
  [  1, [1,1,0,1,0,0,0,0,0,0,0,0,0,1,0,1,0,1,0,1,0,0,0,1,0,0,1] ], # 3886
  [  1, [1,1,0,1,0,0,0,0,0,0,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0,1] ], # 3887
  [  1, [1,1,0,1,0,0,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,1,0,1,1] ], # 3888
  [ -1, [0,0,0,0,0,1,0,1,1,0,0,1,1,1,0,0,0,0,2,0,0,0,0,0,0,1,0] ], # 3889
  [ -1, [0,0,0,0,0,1,0,1,1,0,1,0,2,0,0,0,0,0,1,0,1,0,0,0,0,1,0] ], # 3890
  [ -1, [0,0,0,0,0,1,0,1,1,1,0,0,0,0,1,1,0,0,0,2,0,1,0,0,0,0,0] ], # 3891
  [ -1, [0,0,0,0,0,1,0,1,1,2,0,0,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0] ], # 3892
  [ -1, [0,0,0,0,0,1,0,2,0,0,0,1,1,1,0,0,0,0,1,0,1,0,0,0,1,0,0] ], # 3893
  [ -1, [0,0,0,0,0,1,0,2,0,0,1,0,1,0,0,1,0,0,1,0,1,0,0,1,0,0,0] ], # 3894
  [ -1, [0,0,0,0,0,1,0,2,0,1,0,0,0,0,1,1,0,0,1,0,1,0,1,0,0,0,0] ], # 3895
  [ -1, [0,0,0,0,0,1,0,2,0,1,0,0,1,0,0,0,0,1,1,1,0,0,0,1,0,0,0] ], # 3896
  [ -1, [0,0,0,0,0,1,0,2,0,1,0,0,1,0,1,0,0,0,0,1,1,0,0,0,1,0,0] ], # 3897
  [ -1, [0,0,0,0,0,1,0,2,0,1,1,0,1,0,0,0,0,0,0,0,1,1,0,0,0,0,1] ], # 3898
  [ -1, [0,0,0,0,0,1,1,0,1,0,1,1,0,0,0,1,0,0,1,0,0,0,2,0,0,0,0] ], # 3899
  [ -1, [0,0,0,0,0,1,1,0,1,0,2,0,0,0,0,1,0,0,0,0,1,1,1,0,0,0,0] ], # 3900
  [ -1, [0,0,0,0,0,1,1,0,1,1,0,0,1,0,0,0,1,0,0,2,0,0,0,1,0,0,0] ], # 3901
  [ -1, [0,0,0,0,0,1,1,0,1,2,0,0,0,1,0,0,0,0,0,1,0,0,0,1,0,1,0] ], # 3902
  [ -1, [0,0,0,0,0,1,1,1,0,0,0,1,1,0,0,1,0,0,0,2,0,0,0,1,0,0,0] ], # 3903
  [ -1, [0,0,0,0,0,1,1,1,0,0,0,2,0,1,0,0,0,0,1,0,0,0,1,0,1,0,0] ], # 3904
  [ -1, [0,0,0,0,0,1,1,1,0,0,1,0,1,0,0,0,1,0,0,0,2,1,0,0,0,0,0] ], # 3905
  [ -1, [0,0,0,0,0,1,1,1,0,0,1,0,2,0,0,0,0,0,0,1,1,0,0,0,0,0,1] ], # 3906
  [ -1, [0,0,0,0,0,1,1,1,0,1,0,0,1,0,1,0,0,0,0,2,0,0,0,0,0,0,1] ], # 3907
  [ -1, [0,0,0,0,0,1,1,1,0,1,0,1,0,0,0,0,0,1,1,0,0,0,2,0,0,0,0] ], # 3908
  [ -1, [0,0,0,0,0,1,1,1,0,2,0,0,0,0,0,0,0,1,0,1,0,0,1,1,0,0,0] ], # 3909
  [ -1, [0,0,0,0,0,1,1,1,0,2,0,0,0,0,1,0,0,0,0,0,1,0,1,0,0,1,0] ], # 3910
  [ -1, [0,0,0,0,0,1,2,0,0,0,0,1,0,1,0,0,0,1,1,1,0,0,1,0,0,0,0] ], # 3911
  [ -1, [0,0,0,0,0,1,2,0,0,0,1,1,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0] ], # 3912
  [ -1, [0,0,0,0,0,1,2,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0] ], # 3913
  [ -1, [0,0,0,0,0,1,2,0,0,0,1,1,1,0,0,0,0,0,0,1,0,0,0,1,0,1,0] ], # 3914
  [ -1, [0,0,0,0,0,1,2,0,0,1,0,1,0,0,0,0,1,0,0,1,0,0,1,1,0,0,0] ], # 3915
  [ -1, [0,0,0,0,0,1,2,0,0,1,1,0,0,0,1,0,0,0,0,1,0,0,1,0,0,0,1] ], # 3916
  [ -1, [0,0,0,0,0,2,0,1,0,0,0,1,1,0,0,1,0,0,1,1,0,0,0,0,0,1,0] ], # 3917
  [ -1, [0,0,0,0,0,2,0,1,0,0,1,0,0,0,0,1,0,1,1,1,0,1,0,0,0,0,0] ], # 3918
  [ -1, [0,0,0,0,0,2,0,1,0,1,0,0,0,0,0,1,1,0,0,1,1,1,0,0,0,0,0] ], # 3919
  [ -1, [0,0,0,0,0,2,0,1,0,1,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0] ], # 3920
  [ -1, [0,0,0,0,0,2,0,1,0,1,0,0,1,0,0,0,1,0,1,1,0,0,0,0,0,0,1] ], # 3921
  [ -1, [0,0,0,0,0,2,0,1,0,1,0,1,0,0,0,1,0,0,0,1,0,0,1,0,1,0,0] ], # 3922
  [ -1, [0,0,0,0,0,2,1,0,0,0,1,1,0,0,0,1,0,0,0,1,0,1,0,0,0,1,0] ], # 3923
  [ -1, [0,0,0,0,0,2,1,0,0,1,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,1,0] ], # 3924
  [ -1, [0,0,0,0,0,2,1,0,0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,0,1,1,0] ], # 3925
  [ -1, [0,0,0,0,0,2,1,0,0,1,1,0,0,0,0,0,0,1,0,1,0,0,1,0,1,0,0] ], # 3926
  [ -1, [0,0,0,0,0,2,1,0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,1,0,0,1,0] ], # 3927
  [ -1, [0,0,0,0,0,2,1,0,0,1,1,0,0,1,0,0,0,0,1,0,0,0,0,0,0,1,1] ], # 3928
  [ -1, [0,0,0,0,1,0,0,0,2,0,1,0,1,0,0,0,1,0,1,0,1,1,0,0,0,0,0] ], # 3929
  [ -1, [0,0,0,0,1,0,0,0,2,0,1,1,0,0,0,1,0,0,1,0,0,1,1,0,0,0,0] ], # 3930
  [ -1, [0,0,0,0,1,0,0,0,2,1,0,1,0,1,0,0,0,0,1,0,0,1,0,0,0,1,0] ], # 3931
  [ -1, [0,0,0,0,1,0,0,0,2,1,1,0,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0] ], # 3932
  [ -1, [0,0,0,0,1,0,0,0,2,1,1,0,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0] ], # 3933
  [ -1, [0,0,0,0,1,0,0,0,2,1,1,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,0] ], # 3934
  [ -1, [0,0,0,0,1,0,0,1,1,0,0,1,0,0,1,1,0,0,2,0,0,0,1,0,0,0,0] ], # 3935
  [ -1, [0,0,0,0,1,0,0,1,1,0,0,2,1,0,0,0,0,0,1,0,0,0,1,0,1,0,0] ], # 3936
  [ -1, [0,0,0,0,1,0,0,1,1,1,1,0,0,0,0,0,0,1,0,0,1,2,0,0,0,0,0] ], # 3937
  [ -1, [0,0,0,0,1,0,0,1,1,2,0,0,0,0,0,0,0,1,0,1,0,1,0,1,0,0,0] ], # 3938
  [ -1, [0,0,0,0,1,0,1,0,1,0,0,1,0,1,1,0,0,0,2,0,0,0,0,0,0,1,0] ], # 3939
  [ -1, [0,0,0,0,1,0,1,0,1,0,0,2,0,0,0,0,1,0,1,0,0,1,1,0,0,0,0] ], # 3940
  [ -1, [0,0,0,0,1,0,1,0,1,0,0,2,0,1,0,0,0,0,0,1,0,1,0,0,1,0,0] ], # 3941
  [ -1, [0,0,0,0,1,0,1,0,1,0,1,0,0,0,1,0,0,1,2,0,0,0,1,0,0,0,0] ], # 3942
  [ -1, [0,0,0,0,1,0,1,0,1,0,1,1,0,0,0,0,1,0,0,0,1,2,0,0,0,0,0] ], # 3943
  [ -1, [0,0,0,0,1,0,1,0,1,0,2,0,1,0,0,0,0,0,0,0,1,1,0,0,0,0,1] ], # 3944
  [ -1, [0,0,0,0,1,0,1,0,1,1,0,0,0,0,1,1,0,0,0,2,0,0,0,1,0,0,0] ], # 3945
  [ -1, [0,0,0,0,1,0,1,0,1,1,0,0,0,0,2,0,0,0,1,1,0,0,0,0,0,1,0] ], # 3946
  [ -1, [0,0,0,0,1,0,1,1,0,0,0,1,0,1,0,0,0,1,2,0,0,0,0,1,0,0,0] ], # 3947
  [ -1, [0,0,0,0,1,0,1,1,0,0,0,2,0,1,0,0,0,0,1,0,0,1,0,0,0,0,1] ], # 3948
  [ -1, [0,0,0,0,1,0,1,1,0,0,1,0,1,0,1,0,0,0,0,0,2,0,0,0,1,0,0] ], # 3949
  [ -1, [0,0,0,0,1,0,1,1,0,1,0,0,0,0,2,0,0,0,0,1,1,0,0,0,1,0,0] ], # 3950
  [ -1, [0,0,0,0,1,0,2,0,0,0,0,1,0,0,1,0,1,0,1,0,1,0,1,0,0,0,0] ], # 3951
  [ -1, [0,0,0,0,1,0,2,0,0,0,0,1,0,1,0,0,0,1,0,1,1,1,0,0,0,0,0] ], # 3952
  [ -1, [0,0,0,0,1,0,2,0,0,0,0,1,0,1,1,0,0,0,1,1,0,0,0,0,0,0,1] ], # 3953
  [ -1, [0,0,0,0,1,0,2,0,0,0,1,0,1,0,1,0,0,0,0,1,1,0,0,0,0,0,1] ], # 3954
  [ -1, [0,0,0,0,1,0,2,0,0,1,0,0,0,0,1,0,0,1,0,1,1,0,1,0,0,0,0] ], # 3955
  [ -1, [0,0,0,0,1,0,2,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,0,1,0,1,0] ], # 3956
  [ -1, [0,0,0,0,1,1,0,0,1,0,1,0,1,0,0,0,1,0,2,0,0,0,0,0,0,0,1] ], # 3957
  [ -1, [0,0,0,0,1,1,0,0,1,0,2,0,0,0,0,1,0,0,1,0,0,1,0,0,0,0,1] ], # 3958
  [ -1, [0,0,0,0,1,1,0,0,1,1,0,1,0,1,0,0,0,0,0,1,0,0,0,0,2,0,0] ], # 3959
  [ -1, [0,0,0,0,1,1,0,0,1,2,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1,1,0] ], # 3960
  [ -1, [0,0,0,0,1,1,0,1,0,0,0,1,0,0,0,2,0,0,1,1,0,0,0,1,0,0,0] ], # 3961
  [ -1, [0,0,0,0,1,1,0,1,0,0,1,0,0,0,0,1,0,1,2,0,0,0,0,1,0,0,0] ], # 3962
  [ -1, [0,0,0,0,1,1,0,1,0,1,0,0,1,0,0,0,1,0,0,0,2,0,0,0,1,0,0] ], # 3963
  [ -1, [0,0,0,0,1,1,0,1,0,2,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,1] ], # 3964
  [ -1, [0,0,0,0,1,1,1,0,0,0,0,1,0,0,0,1,0,1,0,2,0,1,0,0,0,0,0] ], # 3965
  [ -1, [0,0,0,0,1,1,1,0,0,0,0,2,0,0,0,1,0,0,1,0,0,0,1,0,0,1,0] ], # 3966
  [ -1, [0,0,0,0,1,1,1,0,0,0,0,2,1,0,0,0,0,0,0,1,0,0,0,0,1,1,0] ], # 3967
  [ -1, [0,0,0,0,1,1,1,0,0,0,1,0,0,0,0,0,0,2,1,1,0,1,0,0,0,0,0] ], # 3968
  [ -1, [0,0,0,0,1,1,1,0,0,0,1,0,0,1,0,0,0,1,2,0,0,0,0,0,0,0,1] ], # 3969
  [ -1, [0,0,0,0,1,1,1,0,0,1,0,0,0,0,1,0,0,1,0,2,0,0,0,0,1,0,0] ], # 3970
  [ -1, [0,0,0,0,1,1,1,0,0,1,0,1,1,0,0,0,0,0,0,0,1,0,0,0,0,2,0] ], # 3971
  [ -1, [0,0,0,0,1,1,1,0,0,2,0,0,0,0,0,0,1,0,0,0,1,0,0,1,0,1,0] ], # 3972
  [ -1, [0,0,0,0,2,0,0,0,1,0,0,1,0,0,1,1,0,0,1,1,0,0,0,0,1,0,0] ], # 3973
  [ -1, [0,0,0,0,2,0,0,0,1,0,1,1,1,0,0,0,0,0,1,0,0,0,0,0,1,0,1] ], # 3974
  [ -1, [0,0,0,0,2,0,0,0,1,1,0,1,0,0,0,0,0,1,0,1,0,1,0,0,1,0,0] ], # 3975
  [ -1, [0,0,0,0,2,0,0,0,1,1,0,1,0,0,0,0,1,0,1,0,0,1,0,0,0,0,1] ], # 3976
  [ -1, [0,0,0,0,2,0,0,0,1,1,0,1,1,0,0,0,0,0,0,0,1,0,0,0,1,1,0] ], # 3977
  [ -1, [0,0,0,0,2,0,0,0,1,1,1,0,0,0,0,0,0,1,1,0,0,0,0,1,1,0,0] ], # 3978
  [ -1, [0,0,0,0,2,0,1,0,0,0,0,1,0,0,0,1,0,1,1,1,0,0,0,1,0,0,0] ], # 3979
  [ -1, [0,0,0,0,2,0,1,0,0,0,0,1,0,0,1,1,0,0,1,0,1,0,0,0,0,1,0] ], # 3980
  [ -1, [0,0,0,0,2,0,1,0,0,0,0,1,1,0,0,0,0,1,0,1,1,0,0,0,1,0,0] ], # 3981
  [ -1, [0,0,0,0,2,0,1,0,0,0,1,0,0,0,1,0,0,1,1,0,1,0,0,0,1,0,0] ], # 3982
  [ -1, [0,0,0,0,2,0,1,0,0,0,1,1,0,0,0,0,0,1,1,0,0,1,0,0,0,0,1] ], # 3983
  [ -1, [0,0,0,0,2,0,1,0,0,1,0,0,0,0,0,0,1,1,1,0,1,0,0,1,0,0,0] ], # 3984
  [ -1, [0,0,0,1,0,0,0,0,2,0,0,1,0,1,0,0,1,0,1,1,0,1,0,0,0,0,0] ], # 3985
  [ -1, [0,0,0,1,0,0,0,0,2,0,1,0,0,1,0,1,0,0,0,1,1,1,0,0,0,0,0] ], # 3986
  [ -1, [0,0,0,1,0,0,0,0,2,0,1,0,1,0,0,0,1,0,1,1,0,0,0,1,0,0,0] ], # 3987
  [ -1, [0,0,0,1,0,0,0,0,2,0,1,0,1,1,0,0,0,0,1,0,1,0,0,0,0,1,0] ], # 3988
  [ -1, [0,0,0,1,0,0,0,0,2,0,1,1,0,1,0,0,0,0,1,0,0,0,1,0,1,0,0] ], # 3989
  [ -1, [0,0,0,1,0,0,0,0,2,1,0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,1,0] ], # 3990
  [ -1, [0,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0,1,2,0,0,0,1,0,0,0,0] ], # 3991
  [ -1, [0,0,0,1,0,0,0,1,1,0,0,1,0,2,0,0,0,0,1,0,1,0,0,0,1,0,0] ], # 3992
  [ -1, [0,0,0,1,0,0,0,1,1,0,1,0,1,1,0,0,0,0,0,0,2,0,0,0,1,0,0] ], # 3993
  [ -1, [0,0,0,1,0,0,0,1,1,0,2,0,0,0,0,1,0,0,0,0,1,1,0,1,0,0,0] ], # 3994
  [ -1, [0,0,0,1,0,0,0,1,1,0,2,0,1,0,0,0,0,0,1,0,0,0,0,1,0,0,1] ], # 3995
  [ -1, [0,0,0,1,0,0,0,1,1,1,0,0,0,1,0,0,1,0,0,0,2,1,0,0,0,0,0] ], # 3996
  [ -1, [0,0,0,1,0,0,0,1,1,1,1,0,0,0,0,1,0,0,0,1,0,0,0,2,0,0,0] ], # 3997
  [ -1, [0,0,0,1,0,0,0,1,1,2,0,0,0,0,1,0,0,0,0,1,0,0,0,1,0,1,0] ], # 3998
  [ -1, [0,0,0,1,0,0,0,2,0,0,1,1,1,0,0,0,0,0,0,0,1,0,0,1,1,0,0] ], # 3999
  [ -1, [0,0,0,1,0,0,0,2,0,1,0,0,0,0,1,1,0,0,0,1,1,0,0,1,0,0,0] ], # 4000
  [ -1, [0,0,0,1,0,0,0,2,0,1,0,1,0,0,0,0,0,1,1,0,0,0,1,1,0,0,0] ], # 4001
  [ -1, [0,0,0,1,0,0,0,2,0,1,0,1,0,1,0,0,0,0,0,0,1,1,0,0,0,0,1] ], # 4002
  [ -1, [0,0,0,1,0,0,0,2,0,1,0,1,1,0,0,0,0,0,0,1,0,0,0,1,0,0,1] ], # 4003
  [ -1, [0,0,0,1,0,0,0,2,0,1,1,0,0,0,0,0,0,1,0,0,1,1,0,1,0,0,0] ], # 4004
  [ -1, [0,0,0,1,0,0,1,0,1,0,0,1,0,2,0,0,0,0,1,1,0,0,0,0,0,0,1] ], # 4005
  [ -1, [0,0,0,1,0,0,1,0,1,0,1,0,1,0,0,0,1,0,0,0,2,0,1,0,0,0,0] ], # 4006
  [ -1, [0,0,0,1,0,0,1,0,1,0,2,0,1,0,0,0,0,0,0,0,1,0,0,1,0,1,0] ], # 4007
  [ -1, [0,0,0,1,0,0,1,0,1,1,0,0,0,1,1,0,0,0,0,2,0,0,0,0,0,0,1] ], # 4008
  [ -1, [0,0,0,1,0,0,1,1,0,0,0,2,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0] ], # 4009
  [ -1, [0,0,0,1,0,0,1,1,0,0,1,0,0,1,0,0,0,1,0,0,2,1,0,0,0,0,0] ], # 4010
  [ -1, [0,0,0,1,0,0,1,1,0,0,2,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0,1] ], # 4011
  [ -1, [0,0,0,1,0,0,1,1,0,1,0,1,0,0,0,0,1,0,0,1,0,0,0,2,0,0,0] ], # 4012
  [ -1, [0,0,0,1,0,1,0,0,1,0,0,1,0,0,0,1,1,0,0,2,0,1,0,0,0,0,0] ], # 4013
  [ -1, [0,0,0,1,0,1,0,0,1,0,1,0,0,1,0,0,0,1,2,0,0,0,0,0,0,1,0] ], # 4014
  [ -1, [0,0,0,1,0,1,0,0,1,0,2,0,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0] ], # 4015
  [ -1, [0,0,0,1,0,1,0,0,1,1,0,0,0,0,0,0,2,0,0,1,1,1,0,0,0,0,0] ], # 4016
  [ -1, [0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,2,0,0,0,1,1,0,1,0,0,0,0] ], # 4017
  [ -1, [0,0,0,1,0,1,0,1,0,0,0,1,0,0,1,1,0,0,0,2,0,0,0,0,1,0,0] ], # 4018
  [ -1, [0,0,0,1,0,1,0,1,0,0,1,0,1,0,0,1,0,0,0,0,2,0,0,0,0,1,0] ], # 4019
  [ -1, [0,0,0,1,0,1,0,1,0,0,2,0,0,0,0,0,0,1,1,0,0,1,0,0,0,0,1] ], # 4020
  [ -1, [0,0,0,1,0,1,0,1,0,1,0,0,0,0,0,1,1,0,0,0,2,0,1,0,0,0,0] ], # 4021
  [ -1, [0,0,0,1,0,1,0,1,0,1,1,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,2] ], # 4022
  [ -1, [0,0,0,1,0,1,0,1,0,2,0,0,0,0,0,0,1,0,0,1,0,0,0,1,0,0,1] ], # 4023
  [ -1, [0,0,0,1,0,1,0,1,0,2,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,1,1] ], # 4024
  [ -1, [0,0,0,1,0,1,1,0,0,0,0,1,0,1,0,0,0,1,0,2,0,0,0,0,1,0,0] ], # 4025
  [ -1, [0,0,0,1,0,1,1,0,0,0,0,2,0,0,0,0,1,0,0,1,0,0,1,0,1,0,0] ], # 4026
  [ -1, [0,0,0,1,0,1,1,0,0,0,2,0,0,0,1,0,0,0,1,0,0,0,0,0,0,1,1] ], # 4027
  [ -1, [0,0,0,1,0,1,1,0,0,1,1,0,0,0,1,0,0,0,0,0,1,0,0,0,0,2,0] ], # 4028
  [ -1, [0,0,0,1,1,0,0,0,1,0,0,1,0,1,0,0,1,0,2,0,0,0,0,0,0,0,1] ], # 4029
  [ -1, [0,0,0,1,1,0,0,0,1,0,0,2,0,0,0,1,0,0,0,1,0,0,1,0,1,0,0] ], # 4030
  [ -1, [0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,0,1,1,2,0,0,0,0,1,0,0,0] ], # 4031
  [ -1, [0,0,0,1,1,0,0,0,1,0,1,1,0,0,1,0,0,0,0,1,0,0,0,0,2,0,0] ], # 4032
  [ -1, [0,0,0,1,1,0,0,0,1,0,2,0,0,0,0,0,0,1,0,0,1,1,0,0,1,0,0] ], # 4033
  [ -1, [0,0,0,1,1,0,0,0,1,0,2,0,0,0,1,0,0,0,1,0,0,0,0,0,1,0,1] ], # 4034
  [ -1, [0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,0,2,0,1,0,1,0,0,1,0,0,0] ], # 4035
  [ -1, [0,0,0,1,1,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,2,0,0,0,0,1,0] ], # 4036
  [ -1, [0,0,0,1,1,0,0,1,0,0,0,2,1,0,0,0,0,0,0,1,0,0,0,0,1,0,1] ], # 4037
  [ -1, [0,0,0,1,1,0,0,1,0,0,1,1,1,0,0,0,0,0,1,0,0,0,0,0,0,0,2] ], # 4038
  [ -1, [0,0,0,1,1,0,0,1,0,1,0,0,0,0,1,1,0,0,0,0,2,0,0,0,0,1,0] ], # 4039
  [ -1, [0,0,0,1,1,0,0,1,0,2,0,0,0,0,0,0,0,1,0,0,1,0,0,1,0,1,0] ], # 4040
  [ -1, [0,0,0,1,1,0,1,0,0,0,0,1,0,0,1,1,0,0,0,2,0,0,0,0,0,0,1] ], # 4041
  [ -1, [0,0,0,1,1,0,1,0,0,0,0,2,0,0,0,1,0,0,0,1,0,0,0,1,0,1,0] ], # 4042
  [ -1, [0,0,0,1,1,0,1,0,0,0,1,0,0,0,0,0,0,2,1,0,1,0,1,0,0,0,0] ], # 4043
  [ -1, [0,0,0,1,1,0,1,0,0,1,0,0,0,0,0,0,1,1,0,0,2,0,1,0,0,0,0] ], # 4044
  [ -1, [0,0,0,2,0,0,0,0,1,0,0,1,0,0,0,1,1,0,0,1,1,0,1,0,0,0,0] ], # 4045
  [ -1, [0,0,0,2,0,0,0,0,1,0,1,0,0,0,0,0,1,1,1,0,1,0,1,0,0,0,0] ], # 4046
  [ -1, [0,0,0,2,0,0,0,0,1,0,1,0,0,0,1,0,1,0,1,1,0,0,0,0,0,0,1] ], # 4047
  [ -1, [0,0,0,2,0,0,0,0,1,0,1,0,0,1,0,0,0,1,0,1,1,0,0,0,1,0,0] ], # 4048
  [ -1, [0,0,0,2,0,0,0,0,1,1,0,0,0,1,0,0,1,0,0,1,1,0,0,0,0,0,1] ], # 4049
  [ -1, [0,0,0,2,0,0,0,0,1,1,1,0,0,0,0,0,1,0,0,0,1,0,0,1,0,1,0] ], # 4050
  [ -1, [0,0,0,2,0,0,0,1,0,0,1,0,0,1,0,0,0,1,1,0,1,0,0,0,0,0,1] ], # 4051
  [ -1, [0,0,0,2,0,0,0,1,0,0,1,1,0,0,0,0,1,0,1,0,0,0,0,1,0,0,1] ], # 4052
  [ -1, [0,0,0,2,0,0,0,1,0,0,1,1,0,0,0,1,0,0,0,0,1,0,0,1,0,1,0] ], # 4053
  [ -1, [0,0,0,2,0,0,0,1,0,0,1,1,0,0,1,0,0,0,0,1,0,0,0,0,1,0,1] ], # 4054
  [ -1, [0,0,0,2,0,0,0,1,0,1,0,1,0,0,0,0,1,0,0,0,1,0,1,0,0,0,1] ], # 4055
  [ -1, [0,0,0,2,0,0,0,1,0,1,1,0,0,0,1,0,0,0,0,0,1,0,0,0,0,1,1] ], # 4056
  [ -1, [0,0,1,0,0,0,0,1,1,0,0,0,1,0,1,0,1,0,2,0,0,0,1,0,0,0,0] ], # 4057
  [ -1, [0,0,1,0,0,0,0,1,1,0,0,0,2,0,0,0,1,0,1,1,0,0,0,1,0,0,0] ], # 4058
  [ -1, [0,0,1,0,0,0,0,1,1,0,1,0,0,1,0,1,0,0,0,0,1,2,0,0,0,0,0] ], # 4059
  [ -1, [0,0,1,0,0,0,0,1,1,1,0,0,0,2,0,0,0,0,0,0,1,1,0,0,1,0,0] ], # 4060
  [ -1, [0,0,1,0,0,0,0,2,0,0,0,0,0,1,1,1,0,0,1,0,1,1,0,0,0,0,0] ], # 4061
  [ -1, [0,0,1,0,0,0,0,2,0,0,0,0,1,0,1,1,0,0,1,1,0,0,0,1,0,0,0] ], # 4062
  [ -1, [0,0,1,0,0,0,0,2,0,0,0,1,1,0,1,0,0,0,1,0,0,0,1,0,1,0,0] ], # 4063
  [ -1, [0,0,1,0,0,0,0,2,0,0,0,1,1,1,0,0,0,0,1,0,0,1,0,0,0,0,1] ], # 4064
  [ -1, [0,0,1,0,0,0,0,2,0,0,1,0,1,0,1,0,0,0,0,0,1,1,0,0,1,0,0] ], # 4065
  [ -1, [0,0,1,0,0,0,0,2,0,1,0,0,0,0,1,0,0,1,1,0,0,1,1,0,0,0,0] ], # 4066
  [ -1, [0,0,1,0,0,0,1,0,1,0,0,1,0,1,0,0,1,0,0,1,0,2,0,0,0,0,0] ], # 4067
  [ -1, [0,0,1,0,0,0,1,0,1,0,0,1,0,2,0,0,0,0,1,0,0,1,0,0,0,1,0] ], # 4068
  [ -1, [0,0,1,0,0,0,1,0,1,0,2,0,1,0,0,0,0,0,0,0,0,0,1,1,1,0,0] ], # 4069
  [ -1, [0,0,1,0,0,0,1,0,1,1,1,0,0,0,1,0,0,0,0,0,0,0,2,0,1,0,0] ], # 4070
  [ -1, [0,0,1,0,0,0,1,1,0,0,0,0,0,1,1,0,0,1,2,0,0,0,1,0,0,0,0] ], # 4071
  [ -1, [0,0,1,0,0,0,1,1,0,0,0,0,0,2,0,0,0,1,1,0,1,1,0,0,0,0,0] ], # 4072
  [ -1, [0,0,1,0,0,0,1,1,0,0,0,1,0,2,0,0,0,0,1,0,0,0,0,1,1,0,0] ], # 4073
  [ -1, [0,0,1,0,0,0,1,1,0,0,1,0,0,0,1,0,1,0,0,0,1,2,0,0,0,0,0] ], # 4074
  [ -1, [0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,1,0,0,0,1,0,0,0,2,0,0,0] ], # 4075
  [ -1, [0,0,1,0,0,0,1,1,0,0,1,1,0,1,0,0,0,0,0,0,0,2,0,0,0,0,1] ], # 4076
  [ -1, [0,0,1,0,0,0,1,1,0,0,2,0,1,0,0,0,0,0,0,0,0,1,0,1,0,0,1] ], # 4077
  [ -1, [0,0,1,0,0,0,1,1,0,1,0,0,0,0,2,0,0,0,1,0,0,0,1,0,0,1,0] ], # 4078
  [ -1, [0,0,1,0,0,0,2,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,1,1,0,0,0] ], # 4079
  [ -1, [0,0,1,0,0,0,2,0,0,0,1,0,0,1,0,0,0,1,0,0,1,1,1,0,0,0,0] ], # 4080
  [ -1, [0,0,1,0,0,0,2,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,1,1,0,0,0] ], # 4081
  [ -1, [0,0,1,0,0,0,2,0,0,0,1,0,1,1,0,0,0,0,0,1,0,0,0,1,0,0,1] ], # 4082
  [ -1, [0,0,1,0,0,0,2,0,0,0,1,1,0,1,0,0,0,0,0,0,0,1,0,1,0,1,0] ], # 4083
  [ -1, [0,0,1,0,0,0,2,0,0,1,1,0,0,0,1,0,0,0,0,0,0,0,1,1,0,1,0] ], # 4084
  [ -1, [0,0,1,0,0,1,0,1,0,0,0,0,0,1,1,1,0,0,2,0,0,0,0,0,0,1,0] ], # 4085
  [ -1, [0,0,1,0,0,1,0,1,0,0,0,0,1,0,0,1,0,1,0,2,0,1,0,0,0,0,0] ], # 4086
  [ -1, [0,0,1,0,0,1,0,1,0,0,0,0,1,1,0,0,1,0,2,0,0,0,0,0,0,0,1] ], # 4087
  [ -1, [0,0,1,0,0,1,0,1,0,0,0,0,2,0,0,0,0,1,1,1,0,0,0,0,0,1,0] ], # 4088
  [ -1, [0,0,1,0,0,1,0,1,0,0,0,0,2,0,0,0,1,0,0,1,1,0,0,0,1,0,0] ], # 4089
  [ -1, [0,0,1,0,0,1,0,1,0,0,1,0,0,0,0,2,0,0,0,1,0,1,0,1,0,0,0] ], # 4090
  [ -1, [0,0,1,0,0,1,0,1,0,1,0,0,0,2,0,0,0,0,1,0,0,0,0,0,1,0,1] ], # 4091
  [ -1, [0,0,1,0,0,1,0,1,0,1,0,1,0,1,0,0,0,0,0,0,0,0,1,0,2,0,0] ], # 4092
  [ -1, [0,0,1,0,0,1,1,0,0,0,0,0,1,0,0,0,2,0,0,1,1,1,0,0,0,0,0] ], # 4093
  [ -1, [0,0,1,0,0,1,1,0,0,0,1,0,0,0,0,0,1,1,0,1,0,2,0,0,0,0,0] ], # 4094
  [ -1, [0,0,1,0,0,1,1,0,0,0,2,0,0,0,0,0,0,1,0,0,0,1,1,0,1,0,0] ], # 4095
  [ -1, [0,0,1,0,0,1,1,0,0,0,2,0,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0] ], # 4096
  [ -1, [0,0,1,0,0,1,1,0,0,1,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,2,0] ], # 4097
  [ -1, [0,0,1,0,0,1,1,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,2,0,1,0,0] ], # 4098
  [ -1, [0,0,1,0,0,1,1,0,0,1,1,0,0,0,0,1,0,0,0,0,0,0,2,0,0,0,1] ], # 4099
  [ -1, [0,0,1,0,0,1,1,0,0,2,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,1,1] ], # 4100
  [ -1, [0,0,1,0,1,0,0,0,1,0,0,0,2,0,0,0,1,0,1,0,1,0,0,0,0,1,0] ], # 4101
  [ -1, [0,0,1,0,1,0,0,0,1,0,1,0,0,0,0,1,0,1,0,1,0,2,0,0,0,0,0] ], # 4102
  [ -1, [0,0,1,0,1,0,0,0,1,0,1,1,1,0,0,0,0,0,0,0,0,0,1,0,2,0,0] ], # 4103
  [ -1, [0,0,1,0,1,0,0,0,1,0,2,0,0,0,0,1,0,0,0,0,0,1,0,1,1,0,0] ], # 4104
  [ -1, [0,0,1,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,2,0] ], # 4105
  [ -1, [0,0,1,0,1,0,0,0,1,1,1,0,0,1,0,0,0,0,0,0,0,0,0,1,2,0,0] ], # 4106
  [ -1, [0,0,1,0,1,0,0,0,1,2,0,0,0,0,1,0,0,0,0,0,0,0,1,0,1,1,0] ], # 4107
  [ -1, [0,0,1,0,1,0,0,0,1,2,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,1,1] ], # 4108
  [ -1, [0,0,1,0,1,0,0,1,0,0,0,0,0,0,1,1,1,0,2,0,0,0,0,1,0,0,0] ], # 4109
  [ -1, [0,0,1,0,1,0,0,1,0,0,0,0,0,0,2,1,0,0,1,1,0,0,0,0,1,0,0] ], # 4110
  [ -1, [0,0,1,0,1,0,0,1,0,0,0,1,1,0,1,0,0,0,0,1,0,0,0,0,2,0,0] ], # 4111
  [ -1, [0,0,1,0,1,0,0,1,0,0,0,1,2,0,0,0,0,0,1,0,0,0,0,0,0,1,1] ], # 4112
  [ -1, [0,0,1,0,1,0,0,1,0,0,1,0,2,0,0,0,0,0,0,0,1,0,0,0,1,0,1] ], # 4113
  [ -1, [0,0,1,0,1,0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,2,0,0] ], # 4114
  [ -1, [0,0,1,0,1,0,0,1,0,1,1,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,2] ], # 4115
  [ -1, [0,0,1,0,1,0,0,1,0,2,0,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,1] ], # 4116
  [ -1, [0,0,1,0,1,1,0,0,0,0,0,1,0,0,0,2,0,0,0,1,0,1,0,0,0,1,0] ], # 4117
  [ -1, [0,0,1,0,1,1,0,0,0,0,0,1,1,0,0,1,0,0,1,0,0,0,0,0,0,2,0] ], # 4118
  [ -1, [0,0,1,0,1,1,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,1,0,2,0,0] ], # 4119
  [ -1, [0,0,1,0,1,1,0,0,0,2,0,0,0,0,0,0,1,0,0,0,0,0,1,0,1,0,1] ], # 4120
  [ -1, [0,0,1,0,2,0,0,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,0,1,0,1] ], # 4121
  [ -1, [0,0,1,0,2,0,0,0,0,1,0,0,0,0,0,1,1,0,1,0,0,0,0,1,0,0,1] ], # 4122
  [ -1, [0,0,1,0,2,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,1,0,0,0,1,1,0] ], # 4123
  [ -1, [0,0,1,0,2,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,1,0,0,0,1,0,1] ], # 4124
  [ -1, [0,0,1,0,2,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,1,0,0,0,1,1] ], # 4125
  [ -1, [0,0,1,0,2,0,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,1,0,0,1,0,1] ], # 4126
  [ -1, [0,0,1,1,0,0,0,0,1,0,0,0,0,0,1,0,2,0,1,1,0,1,0,0,0,0,0] ], # 4127
  [ -1, [0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,1,0,1,0,2,0,1,0,0,0,0,0] ], # 4128
  [ -1, [0,0,1,1,0,0,0,0,1,0,0,0,0,1,1,0,1,0,2,0,0,0,0,0,0,1,0] ], # 4129
  [ -1, [0,0,1,1,0,0,0,0,1,0,0,0,1,0,0,0,2,0,1,0,1,0,1,0,0,0,0] ], # 4130
  [ -1, [0,0,1,1,0,0,0,0,1,0,0,0,1,0,0,1,1,0,0,2,0,0,0,1,0,0,0] ], # 4131
  [ -1, [0,0,1,1,0,0,0,0,1,0,1,0,0,0,0,2,0,0,0,1,0,0,1,1,0,0,0] ], # 4132
  [ -1, [0,0,1,1,0,0,0,0,1,0,1,1,0,0,0,1,0,0,0,0,0,0,2,0,1,0,0] ], # 4133
  [ -1, [0,0,1,1,0,0,0,0,1,1,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,1,1] ], # 4134
  [ -1, [0,0,1,1,0,0,1,0,0,0,0,0,0,1,0,0,0,2,1,1,0,0,1,0,0,0,0] ], # 4135
  [ -1, [0,0,1,1,0,0,1,0,0,0,0,0,1,1,0,0,0,1,0,2,0,0,0,0,0,0,1] ], # 4136
  [ -1, [0,0,1,1,0,0,1,0,0,0,0,1,0,0,0,0,1,1,1,0,0,0,2,0,0,0,0] ], # 4137
  [ -1, [0,0,1,1,0,0,1,0,0,0,0,1,0,0,0,0,2,0,0,1,0,1,0,1,0,0,0] ], # 4138
  [ -1, [0,0,1,1,0,0,1,0,0,0,1,0,0,0,0,1,0,1,0,0,1,0,2,0,0,0,0] ], # 4139
  [ -1, [0,0,1,1,0,0,1,0,0,0,2,0,0,0,1,0,0,0,0,0,0,0,0,1,1,1,0] ], # 4140
  [ -1, [0,0,1,1,0,0,1,0,0,1,0,0,0,0,0,0,2,0,0,0,1,0,1,1,0,0,0] ], # 4141
  [ -1, [0,0,1,1,0,0,1,0,0,1,1,0,0,0,0,0,1,0,0,0,0,0,0,2,0,1,0] ], # 4142
  [ -1, [0,0,1,1,0,1,0,0,0,0,0,0,1,0,0,0,1,1,0,2,0,0,0,0,1,0,0] ], # 4143
  [ -1, [0,0,1,1,0,1,0,0,0,0,0,0,1,0,0,0,2,0,1,1,0,0,0,0,0,0,1] ], # 4144
  [ -1, [0,0,1,1,0,1,0,0,0,0,1,0,0,0,0,2,0,0,0,0,1,0,1,0,0,1,0] ], # 4145
  [ -1, [0,0,1,1,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,2,0] ], # 4146
  [ -1, [0,0,1,1,1,0,0,0,0,0,0,0,0,0,1,1,0,1,0,2,0,0,0,0,1,0,0] ], # 4147
  [ -1, [0,0,1,1,1,0,0,0,0,0,0,0,0,0,1,2,0,0,0,1,1,0,0,0,0,1,0] ], # 4148
  [ -1, [0,0,1,1,1,0,0,0,0,0,0,1,0,0,0,2,0,0,0,1,0,0,1,0,0,0,1] ], # 4149
  [ -1, [0,0,1,1,1,0,0,0,0,0,1,0,0,0,0,0,0,2,0,1,0,1,0,0,1,0,0] ], # 4150
  [ -1, [0,0,1,1,1,0,0,0,0,1,0,0,0,1,0,0,1,0,1,0,0,0,0,0,0,0,2] ], # 4151
  [ -1, [0,0,1,1,1,0,0,0,0,1,0,0,1,0,0,0,0,1,0,0,1,0,0,0,0,2,0] ], # 4152
  [ -1, [0,0,1,1,1,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,0,1,0,2,0] ], # 4153
  [ -1, [0,0,1,1,1,0,0,0,0,2,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,1,1] ], # 4154
  [ -1, [0,0,1,2,0,0,0,0,0,0,0,0,0,1,0,0,1,1,1,1,0,0,0,0,0,0,1] ], # 4155
  [ -1, [0,0,1,2,0,0,0,0,0,0,0,0,0,1,0,1,0,1,0,1,1,0,0,0,0,1,0] ], # 4156
  [ -1, [0,0,1,2,0,0,0,0,0,0,0,1,0,0,0,0,1,1,0,1,0,0,1,0,1,0,0] ], # 4157
  [ -1, [0,0,1,2,0,0,0,0,0,0,0,1,0,0,0,1,1,0,0,1,0,0,0,1,0,1,0] ], # 4158
  [ -1, [0,0,1,2,0,0,0,0,0,0,1,0,0,0,1,0,0,1,0,1,0,0,0,0,1,1,0] ], # 4159
  [ -1, [0,0,1,2,0,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1,0,0,1,0] ], # 4160
  [ -1, [0,0,2,0,0,0,0,1,0,0,0,0,1,0,1,0,1,0,0,1,0,1,0,0,1,0,0] ], # 4161
  [ -1, [0,0,2,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1,1,0,0,1,0,0,0,1,0] ], # 4162
  [ -1, [0,0,2,0,0,0,0,1,0,0,0,0,1,1,0,0,1,0,1,0,0,0,0,1,1,0,0] ], # 4163
  [ -1, [0,0,2,0,0,0,0,1,0,0,1,0,0,1,0,1,0,0,0,0,0,1,0,1,1,0,0] ], # 4164
  [ -1, [0,0,2,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,0,1,0,0,1,1,0] ], # 4165
  [ -1, [0,0,2,0,0,0,0,1,0,1,0,0,1,1,0,0,0,0,0,0,0,0,1,0,1,0,1] ], # 4166
  [ -1, [0,0,2,0,0,0,1,0,0,0,0,0,0,1,0,1,1,0,0,1,0,1,0,1,0,0,0] ], # 4167
  [ -1, [0,0,2,0,0,0,1,0,0,0,0,0,0,1,1,0,1,0,1,0,0,1,0,0,0,1,0] ], # 4168
  [ -1, [0,0,2,0,0,0,1,0,0,0,0,0,1,0,0,0,1,1,0,1,0,1,1,0,0,0,0] ], # 4169
  [ -1, [0,0,2,0,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,0,1,1,0,1,0,0] ], # 4170
  [ -1, [0,0,2,0,0,0,1,0,0,0,1,0,0,1,0,1,0,0,0,0,0,1,1,0,0,0,1] ], # 4171
  [ -1, [0,0,2,0,0,0,1,0,0,1,0,0,0,1,0,0,1,0,0,0,0,0,1,1,1,0,0] ], # 4172
  [ -1, [0,0,2,0,1,0,0,0,0,0,0,0,1,0,0,1,0,1,0,1,0,1,0,0,0,1,0] ], # 4173
  [ -1, [0,0,2,0,1,0,0,0,0,0,0,0,1,0,1,0,1,0,1,0,0,0,0,0,1,1,0] ], # 4174
  [ -1, [0,0,2,0,1,0,0,0,0,0,0,0,1,1,0,1,0,0,1,0,0,0,0,0,0,1,1] ], # 4175
  [ -1, [0,0,2,0,1,0,0,0,0,0,1,0,1,0,0,1,0,0,0,0,0,0,1,0,1,0,1] ], # 4176
  [ -1, [0,0,2,0,1,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,0,0,0,1,1,1,0] ], # 4177
  [ -1, [0,0,2,0,1,0,0,0,0,1,0,0,1,0,0,0,0,1,0,0,0,0,1,0,1,1,0] ], # 4178
  [ -1, [0,0,2,1,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,1,0,1,0,0,0,1,0] ], # 4179
  [ -1, [0,0,2,1,0,0,0,0,0,0,0,0,1,0,0,0,1,1,1,0,0,0,1,0,0,1,0] ], # 4180
  [ -1, [0,0,2,1,0,0,0,0,0,0,0,0,1,0,0,1,1,0,0,1,0,0,1,0,0,0,1] ], # 4181
  [ -1, [0,0,2,1,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,1,1,0,0,1,0] ], # 4182
  [ -1, [0,0,2,1,0,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,0,1,1,1,0,0] ], # 4183
  [ -1, [0,0,2,1,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,0,0,1,0,0,1,1] ], # 4184
  [ -1, [0,1,0,0,0,0,0,0,2,0,1,0,1,0,0,1,0,0,0,0,1,1,1,0,0,0,0] ], # 4185
  [ -1, [0,1,0,0,0,0,0,0,2,1,0,0,0,0,1,1,0,0,0,1,0,1,1,0,0,0,0] ], # 4186
  [ -1, [0,1,0,0,0,0,0,0,2,1,0,0,1,0,0,0,1,0,0,1,0,1,0,1,0,0,0] ], # 4187
  [ -1, [0,1,0,0,0,0,0,0,2,1,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,1,0] ], # 4188
  [ -1, [0,1,0,0,0,0,0,0,2,1,0,1,0,1,0,0,0,0,0,0,0,1,1,0,1,0,0] ], # 4189
  [ -1, [0,1,0,0,0,0,0,0,2,1,1,0,1,0,0,0,0,0,0,0,0,0,1,1,1,0,0] ], # 4190
  [ -1, [0,1,0,0,0,0,0,1,1,0,1,0,1,0,0,1,0,0,1,0,0,0,0,2,0,0,0] ], # 4191
  [ -1, [0,1,0,0,0,0,0,1,1,0,1,0,2,0,0,0,0,0,0,0,1,0,0,1,1,0,0] ], # 4192
  [ -1, [0,1,0,0,0,0,0,1,1,1,0,1,0,1,0,0,0,0,0,0,0,2,0,0,0,0,1] ], # 4193
  [ -1, [0,1,0,0,0,0,0,1,1,2,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,1] ], # 4194
  [ -1, [0,1,0,0,0,0,1,0,1,0,0,0,1,1,0,0,1,0,0,0,2,1,0,0,0,0,0] ], # 4195
  [ -1, [0,1,0,0,0,0,1,0,1,0,0,0,2,0,0,0,1,0,0,1,1,0,0,1,0,0,0] ], # 4196
  [ -1, [0,1,0,0,0,0,1,0,1,0,0,1,0,2,0,0,0,0,0,0,1,1,0,0,1,0,0] ], # 4197
  [ -1, [0,1,0,0,0,0,1,0,1,0,1,0,2,0,0,0,0,0,0,0,1,0,1,0,0,0,1] ], # 4198
  [ -1, [0,1,0,0,0,0,1,0,1,1,0,0,0,0,1,0,0,1,1,0,0,0,2,0,0,0,0] ], # 4199
  [ -1, [0,1,0,0,0,0,1,0,1,1,0,0,0,1,0,1,0,0,0,1,0,0,0,2,0,0,0] ], # 4200
  [ -1, [0,1,0,0,0,0,1,0,1,1,1,0,1,0,0,0,0,0,0,0,0,0,0,2,0,1,0] ], # 4201
  [ -1, [0,1,0,0,0,0,1,0,1,2,0,0,0,0,1,0,0,0,0,0,0,0,1,1,0,1,0] ], # 4202
  [ -1, [0,1,0,0,0,0,1,1,0,0,0,0,0,0,2,1,0,0,1,0,1,0,1,0,0,0,0] ], # 4203
  [ -1, [0,1,0,0,0,0,1,1,0,0,0,0,0,1,1,1,0,0,0,0,2,1,0,0,0,0,0] ], # 4204
  [ -1, [0,1,0,0,0,0,1,1,0,0,0,1,2,0,0,0,0,0,0,1,0,0,0,1,0,0,1] ], # 4205
  [ -1, [0,1,0,0,0,0,1,1,0,1,0,0,1,0,0,0,0,1,0,1,0,0,0,2,0,0,0] ], # 4206
  [ -1, [0,1,0,0,0,0,2,0,0,0,0,0,0,1,1,0,0,1,1,0,1,0,1,0,0,0,0] ], # 4207
  [ -1, [0,1,0,0,0,0,2,0,0,0,0,0,1,1,0,0,0,1,0,1,1,0,0,1,0,0,0] ], # 4208
  [ -1, [0,1,0,0,0,0,2,0,0,0,0,1,0,1,0,0,1,0,0,0,1,1,0,1,0,0,0] ], # 4209
  [ -1, [0,1,0,0,0,0,2,0,0,0,1,0,0,1,1,0,0,0,0,0,1,1,0,0,0,0,1] ], # 4210
  [ -1, [0,1,0,0,0,0,2,0,0,0,1,0,1,0,1,0,0,0,0,0,1,0,0,1,0,1,0] ], # 4211
  [ -1, [0,1,0,0,0,0,2,0,0,1,0,0,0,1,1,0,0,0,0,1,0,0,0,1,0,0,1] ], # 4212
  [ -1, [0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,2,0,1,0,1,1,0,0,0,0,0] ], # 4213
  [ -1, [0,1,0,0,0,1,0,0,1,0,0,0,1,0,1,0,1,0,2,0,0,0,0,0,0,1,0] ], # 4214
  [ -1, [0,1,0,0,0,1,0,0,1,0,0,1,0,0,0,2,0,0,0,1,0,1,1,0,0,0,0] ], # 4215
  [ -1, [0,1,0,0,0,1,0,0,1,0,1,0,0,0,0,1,1,0,0,0,1,2,0,0,0,0,0] ], # 4216
  [ -1, [0,1,0,0,0,1,0,0,1,0,1,0,0,0,0,2,0,0,1,0,0,0,1,1,0,0,0] ], # 4217
  [ -1, [0,1,0,0,0,1,0,0,1,1,0,0,0,0,0,0,1,1,0,1,0,2,0,0,0,0,0] ], # 4218
  [ -1, [0,1,0,0,0,1,0,0,1,1,0,1,0,0,0,1,0,0,0,0,0,0,2,0,1,0,0] ], # 4219
  [ -1, [0,1,0,0,0,1,0,0,1,2,0,0,0,1,0,0,0,0,0,0,0,0,1,0,1,0,1] ], # 4220
  [ -1, [0,1,0,0,0,1,0,1,0,0,0,0,0,0,1,1,0,1,2,0,0,0,1,0,0,0,0] ], # 4221
  [ -1, [0,1,0,0,0,1,0,1,0,0,0,0,0,0,1,2,0,0,0,1,1,1,0,0,0,0,0] ], # 4222
  [ -1, [0,1,0,0,0,1,0,1,0,0,0,0,0,1,0,2,0,0,1,0,1,0,0,1,0,0,0] ], # 4223
  [ -1, [0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,0,1,1,2,0,0,0,0,1,0,0,0] ], # 4224
  [ -1, [0,1,0,0,0,1,0,1,0,0,0,0,1,1,0,1,0,0,0,0,2,0,0,0,1,0,0] ], # 4225
  [ -1, [0,1,0,0,0,1,0,1,0,0,0,1,2,0,0,0,0,0,0,0,1,0,0,0,1,1,0] ], # 4226
  [ -1, [0,1,0,0,0,1,0,1,0,1,0,0,0,0,0,0,0,2,1,0,0,1,1,0,0,0,0] ], # 4227
  [ -1, [0,1,0,0,0,1,0,1,0,1,1,0,0,0,0,0,0,1,0,0,0,2,0,0,0,0,1] ], # 4228
  [ -1, [0,1,0,0,0,2,0,0,0,0,0,0,1,0,0,0,1,1,1,1,0,0,0,0,1,0,0] ], # 4229
  [ -1, [0,1,0,0,0,2,0,0,0,0,0,0,1,0,0,1,1,0,1,0,1,0,0,0,0,1,0] ], # 4230
  [ -1, [0,1,0,0,0,2,0,0,0,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,1,0,0] ], # 4231
  [ -1, [0,1,0,0,0,2,0,0,0,0,1,0,0,0,0,1,0,1,1,0,0,0,1,0,1,0,0] ], # 4232
  [ -1, [0,1,0,0,0,2,0,0,0,0,1,0,0,0,0,1,1,0,1,0,0,1,0,0,0,0,1] ], # 4233
  [ -1, [0,1,0,0,0,2,0,0,0,1,0,0,0,1,0,0,1,0,1,0,0,0,0,0,1,0,1] ], # 4234
  [ -1, [0,1,0,0,1,0,0,0,1,0,0,0,0,0,1,2,0,0,1,1,0,0,0,1,0,0,0] ], # 4235
  [ -1, [0,1,0,0,1,0,0,0,1,0,0,1,1,1,0,0,0,0,0,0,1,0,0,0,2,0,0] ], # 4236
  [ -1, [0,1,0,0,1,0,0,0,1,0,0,2,1,0,0,0,0,0,0,0,0,1,0,0,1,1,0] ], # 4237
  [ -1, [0,1,0,0,1,0,0,0,1,0,1,1,0,0,0,1,0,0,0,0,0,2,0,0,0,0,1] ], # 4238
  [ -1, [0,1,0,0,1,0,0,0,1,1,0,0,0,0,0,1,1,0,1,0,0,0,0,2,0,0,0] ], # 4239
  [ -1, [0,1,0,0,1,0,0,0,1,1,0,1,0,0,0,0,0,1,0,0,0,2,0,0,0,1,0] ], # 4240
  [ -1, [0,1,0,0,1,0,0,0,1,2,0,0,0,0,0,0,0,1,0,0,0,0,1,1,1,0,0] ], # 4241
  [ -1, [0,1,0,0,1,0,0,0,1,2,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,1] ], # 4242
  [ -1, [0,1,0,0,1,0,1,0,0,0,0,0,0,0,1,0,1,1,2,0,0,0,0,1,0,0,0] ], # 4243
  [ -1, [0,1,0,0,1,0,1,0,0,0,0,0,0,0,2,0,1,0,1,0,1,0,0,0,1,0,0] ], # 4244
  [ -1, [0,1,0,0,1,0,1,0,0,0,0,0,0,0,2,1,0,0,1,1,0,0,0,0,0,0,1] ], # 4245
  [ -1, [0,1,0,0,1,0,1,0,0,0,0,0,1,0,1,1,0,0,0,0,2,0,0,0,0,1,0] ], # 4246
  [ -1, [0,1,0,0,1,0,1,0,0,0,0,0,1,1,0,0,0,1,0,0,2,0,0,0,1,0,0] ], # 4247
  [ -1, [0,1,0,0,1,0,1,0,0,0,0,1,2,0,0,0,0,0,0,0,1,0,0,0,0,1,1] ], # 4248
  [ -1, [0,1,0,0,1,0,1,0,0,0,1,1,1,0,0,0,0,0,0,0,0,1,0,0,0,0,2] ], # 4249
  [ -1, [0,1,0,0,1,0,1,0,0,1,0,0,0,0,0,0,0,2,1,0,0,0,1,1,0,0,0] ], # 4250
  [ -1, [0,1,0,0,1,1,0,0,0,0,0,0,0,0,1,1,1,0,2,0,0,0,0,0,0,0,1] ], # 4251
  [ -1, [0,1,0,0,1,1,0,0,0,0,0,0,0,0,1,2,0,0,1,0,1,0,0,0,0,1,0] ], # 4252
  [ -1, [0,1,0,0,1,1,0,0,0,0,0,1,1,0,0,0,0,1,0,1,0,0,0,0,2,0,0] ], # 4253
  [ -1, [0,1,0,0,1,1,0,0,0,1,0,0,0,0,0,0,0,2,0,1,0,1,0,0,1,0,0] ], # 4254
  [ -1, [0,1,0,1,0,0,0,1,0,0,0,0,0,0,2,1,0,0,0,1,1,0,0,0,1,0,0] ], # 4255
  [ -1, [0,1,0,1,0,0,0,1,0,0,0,1,0,1,1,0,0,0,0,0,1,0,0,0,2,0,0] ], # 4256
  [ -1, [0,1,0,1,0,0,0,1,0,0,0,2,0,1,0,0,0,0,0,0,0,1,0,0,1,0,1] ], # 4257
  [ -1, [0,1,0,1,0,0,0,1,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,1,1,1,0] ], # 4258
  [ -1, [0,1,0,1,0,0,0,1,0,1,0,0,0,0,0,0,1,1,1,0,0,0,0,2,0,0,0] ], # 4259
  [ -1, [0,1,0,1,0,0,0,1,0,1,0,1,1,0,0,0,0,0,0,0,0,0,1,0,0,0,2] ], # 4260
  [ -1, [0,1,0,1,0,0,0,1,0,1,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,2] ], # 4261
  [ -1, [0,1,0,1,0,0,0,1,0,2,0,0,0,0,0,0,0,1,0,0,0,0,1,1,0,0,1] ], # 4262
  [ -1, [0,1,0,1,0,0,1,0,0,0,0,0,0,1,0,1,0,1,0,0,2,0,1,0,0,0,0] ], # 4263
  [ -1, [0,1,0,1,0,0,1,0,0,0,0,0,0,2,0,0,0,1,1,0,1,0,0,0,0,0,1] ], # 4264
  [ -1, [0,1,0,1,0,0,1,0,0,0,0,1,1,1,0,0,0,0,0,1,0,0,0,0,0,0,2] ], # 4265
  [ -1, [0,1,0,1,0,0,1,0,0,0,0,2,0,0,0,0,1,0,0,0,0,1,0,1,0,1,0] ], # 4266
  [ -1, [0,1,0,1,0,0,1,0,0,0,1,0,0,0,2,0,0,0,0,0,1,0,0,0,1,1,0] ], # 4267
  [ -1, [0,1,0,1,0,0,1,0,0,0,1,0,0,1,1,0,0,0,1,0,0,0,0,0,0,0,2] ], # 4268
  [ -1, [0,1,0,1,0,0,1,0,0,1,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,1,1] ], # 4269
  [ -1, [0,1,0,1,0,0,1,0,0,1,0,1,0,0,1,0,0,0,0,0,0,0,0,1,0,2,0] ], # 4270
  [ -1, [0,1,0,1,0,1,0,0,0,0,0,0,0,1,0,0,0,2,1,1,0,0,0,0,1,0,0] ], # 4271
  [ -1, [0,1,0,1,0,1,0,0,0,0,0,0,0,1,0,0,1,1,2,0,0,0,0,0,0,0,1] ], # 4272
  [ -1, [0,1,0,1,0,1,0,0,0,0,0,1,0,0,1,0,1,0,0,1,0,0,0,0,2,0,0] ], # 4273
  [ -1, [0,1,0,1,0,1,0,0,0,0,0,1,1,0,0,1,0,0,0,0,1,0,0,0,0,2,0] ], # 4274
  [ -1, [0,1,0,1,0,1,0,0,0,0,0,2,0,0,0,1,0,0,0,0,0,0,1,0,1,1,0] ], # 4275
  [ -1, [0,1,0,1,0,1,0,0,0,0,1,0,0,0,0,0,0,2,1,0,0,1,0,0,0,1,0] ], # 4276
  [ -1, [0,1,0,1,0,1,0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,1,0,2,0,0] ], # 4277
  [ -1, [0,1,0,1,0,1,0,0,0,1,0,0,0,0,0,0,2,0,1,0,0,0,0,1,0,0,1] ], # 4278
  [ -1, [0,1,0,1,1,0,0,0,0,0,0,2,0,0,0,1,0,0,0,0,0,1,0,0,0,1,1] ], # 4279
  [ -1, [0,1,0,1,1,0,0,0,0,0,1,0,0,0,0,0,0,2,1,0,0,0,0,1,1,0,0] ], # 4280
  [ -1, [0,1,0,1,1,0,0,0,0,0,1,0,0,0,1,0,0,1,0,0,1,0,0,0,2,0,0] ], # 4281
  [ -1, [0,1,0,1,1,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,2] ], # 4282
  [ -1, [0,1,0,2,0,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,1,0,1,0,0,1,0] ], # 4283
  [ -1, [0,1,0,2,0,0,0,0,0,0,0,1,0,0,1,1,0,0,0,1,0,0,0,0,0,1,1] ], # 4284
  [ -1, [0,1,0,2,0,0,0,0,0,0,0,1,0,1,0,0,0,1,0,1,0,0,0,0,1,0,1] ], # 4285
  [ -1, [0,1,0,2,0,0,0,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,0,0,1,1] ], # 4286
  [ -1, [0,1,0,2,0,0,0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,0,1,1,1,0] ], # 4287
  [ -1, [0,1,0,2,0,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,0,1,0,1,1] ], # 4288
  [ -1, [0,1,1,0,0,0,0,0,1,0,0,0,0,0,1,1,1,0,0,1,0,2,0,0,0,0,0] ], # 4289
  [ -1, [0,1,1,0,0,0,0,0,1,0,0,0,0,1,0,2,0,0,0,1,0,1,0,1,0,0,0] ], # 4290
  [ -1, [0,1,1,0,0,0,0,0,1,0,0,0,2,0,0,0,0,1,1,0,0,0,1,0,0,1,0] ], # 4291
  [ -1, [0,1,1,0,0,0,0,0,1,1,0,0,1,0,0,0,0,1,0,0,0,0,2,0,1,0,0] ], # 4292
  [ -1, [0,1,1,0,0,0,0,1,0,0,0,0,0,0,2,1,0,0,1,0,0,1,0,0,0,1,0] ], # 4293
  [ -1, [0,1,1,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,1,2,0,0] ], # 4294
  [ -1, [0,1,1,0,0,0,0,1,0,0,0,1,2,0,0,0,0,0,0,0,0,0,1,0,1,0,1] ], # 4295
  [ -1, [0,1,1,0,0,0,0,1,0,1,0,0,0,0,1,0,0,1,0,0,0,2,0,0,0,1,0] ], # 4296
  [ -1, [0,1,1,0,0,0,1,0,0,0,0,0,0,0,1,0,2,0,1,0,0,1,0,1,0,0,0] ], # 4297
  [ -1, [0,1,1,0,0,0,1,0,0,0,0,0,0,1,0,1,1,0,1,0,0,0,0,2,0,0,0] ], # 4298
  [ -1, [0,1,1,0,0,0,1,0,0,0,0,0,0,2,0,1,0,0,0,0,1,1,0,0,0,0,1] ], # 4299
  [ -1, [0,1,1,0,0,0,1,0,0,0,0,0,2,0,0,0,0,1,0,1,0,0,1,0,0,0,1] ], # 4300
  [ -1, [0,1,1,0,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,0,2,0,0,0,1,0] ], # 4301
  [ -1, [0,1,1,0,0,0,1,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,2,1,0,0] ], # 4302
  [ -1, [0,1,1,0,0,0,1,0,0,1,0,0,0,2,0,0,0,0,0,0,0,0,0,1,1,0,1] ], # 4303
  [ -1, [0,1,1,0,0,0,1,0,0,1,0,0,1,1,0,0,0,0,0,0,0,0,1,0,0,0,2] ], # 4304
  [ -1, [0,1,1,0,0,1,0,0,0,0,0,0,1,0,0,0,2,0,1,0,0,0,0,1,1,0,0] ], # 4305
  [ -1, [0,1,1,0,0,1,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,2,0,0,0,1,0] ], # 4306
  [ -1, [0,1,1,0,0,1,0,0,0,0,1,0,0,0,0,2,0,0,0,0,0,1,1,0,0,0,1] ], # 4307
  [ -1, [0,1,1,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,0,0,1,2,0,0] ], # 4308
  [ -1, [0,1,1,0,1,0,0,0,0,0,0,0,0,1,0,2,0,0,1,0,0,0,0,1,0,0,1] ], # 4309
  [ -1, [0,1,1,0,1,0,0,0,0,0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,2,0,0] ], # 4310
  [ -1, [0,1,1,0,1,0,0,0,0,0,0,0,2,0,0,0,0,1,0,0,1,0,0,0,1,1,0] ], # 4311
  [ -1, [0,1,1,0,1,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,0,1,0,0,0,0,2] ], # 4312
  [ -1, [0,1,1,1,0,0,0,0,0,0,0,0,0,0,2,0,1,0,1,0,0,0,0,0,1,1,0] ], # 4313
  [ -1, [0,1,1,1,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,1,0,1,0,0,0,1] ], # 4314
  [ -1, [0,1,1,1,0,0,0,0,0,0,0,0,1,0,0,0,0,2,0,1,0,0,1,0,1,0,0] ], # 4315
  [ -1, [0,1,1,1,0,0,0,0,0,0,0,0,1,0,1,0,0,1,1,0,0,0,0,0,0,2,0] ], # 4316
  [ -1, [0,1,1,1,0,0,0,0,0,0,0,1,0,0,1,1,0,0,0,0,0,1,0,0,0,2,0] ], # 4317
  [ -1, [0,1,1,1,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,0,0,1,2,0,0] ], # 4318
  [ -1, [0,1,1,1,0,0,0,0,0,1,0,0,0,0,0,0,0,2,0,0,0,1,1,0,0,1,0] ], # 4319
  [ -1, [0,1,1,1,0,0,0,0,0,1,0,0,0,0,0,1,0,1,0,0,0,0,2,0,0,0,1] ], # 4320
  [ -1, [0,2,0,0,0,0,0,0,1,0,0,0,0,0,1,1,1,0,1,0,0,1,0,1,0,0,0] ], # 4321
  [ -1, [0,2,0,0,0,0,0,0,1,0,0,0,1,0,0,1,0,1,1,0,0,0,1,1,0,0,0] ], # 4322
  [ -1, [0,2,0,0,0,0,0,0,1,0,0,0,1,1,0,1,0,0,0,0,1,0,0,1,1,0,0] ], # 4323
  [ -1, [0,2,0,0,0,0,0,0,1,0,0,1,1,0,0,1,0,0,0,0,0,1,1,0,0,0,1] ], # 4324
  [ -1, [0,2,0,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,0,1,0,1,0,0,1] ], # 4325
  [ -1, [0,2,0,0,0,0,0,0,1,1,0,0,1,0,0,0,0,1,0,0,0,1,0,1,0,1,0] ], # 4326
  [ -1, [0,2,0,0,0,0,1,0,0,0,0,0,0,1,1,1,0,0,1,0,0,0,0,1,0,0,1] ], # 4327
  [ -1, [0,2,0,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0,0,0,1,0,0,1,1,0,0] ], # 4328
  [ -1, [0,2,0,0,0,0,1,0,0,0,0,0,1,0,1,1,0,0,0,0,1,0,1,0,0,0,1] ], # 4329
  [ -1, [0,2,0,0,0,0,1,0,0,0,0,1,1,0,1,0,0,0,0,0,0,1,0,0,0,1,1] ], # 4330
  [ -1, [0,2,0,0,0,0,1,0,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,1,1,0,1] ], # 4331
  [ -1, [0,2,0,0,0,0,1,0,0,1,0,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0,1] ], # 4332
  [ -1, [0,2,0,0,0,1,0,0,0,0,0,0,0,0,1,1,0,1,1,0,0,1,0,0,0,1,0] ], # 4333
  [ -1, [0,2,0,0,0,1,0,0,0,0,0,0,0,0,1,1,1,0,0,0,1,1,0,0,1,0,0] ], # 4334
  [ -1, [0,2,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0,1,1,0,0,0,0,1,1,0,0] ], # 4335
  [ -1, [0,2,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0,1,0,0,0,1,0,0,1,1,0] ], # 4336
  [ -1, [0,2,0,0,0,1,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,1,0,1,1,0,0] ], # 4337
  [ -1, [0,2,0,0,0,1,0,0,0,1,0,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,1] ], # 4338
  [ -1, [0,2,0,1,0,0,0,0,0,0,0,0,0,0,1,0,1,1,1,0,0,0,0,1,1,0,0] ], # 4339
  [ -1, [0,2,0,1,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,0,1,0,0,0,1,0,1] ], # 4340
  [ -1, [0,2,0,1,0,0,0,0,0,0,0,0,1,0,1,0,0,1,0,0,1,0,0,0,1,1,0] ], # 4341
  [ -1, [0,2,0,1,0,0,0,0,0,0,0,1,0,0,1,0,1,0,0,0,0,1,0,0,1,0,1] ], # 4342
  [ -1, [0,2,0,1,0,0,0,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,1,0,1] ], # 4343
  [ -1, [0,2,0,1,0,0,0,0,0,1,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,1,1] ], # 4344
  [ -1, [1,0,0,0,0,0,0,0,2,0,0,0,1,0,1,0,1,0,1,1,0,0,1,0,0,0,0] ], # 4345
  [ -1, [1,0,0,0,0,0,0,0,2,0,0,0,1,1,0,0,1,0,0,1,1,1,0,0,0,0,0] ], # 4346
  [ -1, [1,0,0,0,0,0,0,0,2,0,0,1,1,1,0,0,0,0,1,0,0,0,1,0,0,1,0] ], # 4347
  [ -1, [1,0,0,0,0,0,0,0,2,0,1,0,1,0,0,1,0,0,0,1,0,0,1,1,0,0,0] ], # 4348
  [ -1, [1,0,0,0,0,0,0,0,2,1,0,0,0,1,1,0,0,0,0,1,0,0,1,0,1,0,0] ], # 4349
  [ -1, [1,0,0,0,0,0,0,0,2,1,0,0,1,1,0,0,0,0,0,1,0,0,0,1,0,1,0] ], # 4350
  [ -1, [1,0,0,0,0,0,0,1,1,0,0,0,0,0,2,1,0,0,1,1,0,0,1,0,0,0,0] ], # 4351
  [ -1, [1,0,0,0,0,0,0,1,1,0,0,0,1,0,1,1,0,0,0,2,0,0,0,1,0,0,0] ], # 4352
  [ -1, [1,0,0,0,0,0,0,1,1,0,0,1,0,1,0,0,1,0,0,0,1,2,0,0,0,0,0] ], # 4353
  [ -1, [1,0,0,0,0,0,0,1,1,0,0,1,1,0,0,0,0,1,1,0,0,0,2,0,0,0,0] ], # 4354
  [ -1, [1,0,0,0,0,0,0,1,1,0,0,2,0,1,0,0,0,0,0,0,0,1,1,0,1,0,0] ], # 4355
  [ -1, [1,0,0,0,0,0,0,1,1,0,1,0,2,0,0,0,0,0,0,1,0,0,0,1,0,0,1] ], # 4356
  [ -1, [1,0,0,0,0,0,0,1,1,1,0,0,0,0,2,0,0,0,0,1,0,1,0,0,0,1,0] ], # 4357
  [ -1, [1,0,0,0,0,0,0,1,1,1,0,1,0,0,1,0,0,0,0,0,0,0,2,0,1,0,0] ], # 4358
  [ -1, [1,0,0,0,0,0,0,2,0,0,0,1,0,0,1,1,0,0,1,0,0,0,1,1,0,0,0] ], # 4359
  [ -1, [1,0,0,0,0,0,0,2,0,0,0,1,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0] ], # 4360
  [ -1, [1,0,0,0,0,0,0,2,0,0,0,1,0,1,1,0,0,0,0,0,1,1,0,0,1,0,0] ], # 4361
  [ -1, [1,0,0,0,0,0,0,2,0,0,1,1,1,0,0,0,0,0,0,0,0,1,0,1,0,0,1] ], # 4362
  [ -1, [1,0,0,0,0,0,0,2,0,1,0,0,0,0,1,0,0,1,0,1,0,1,0,1,0,0,0] ], # 4363
  [ -1, [1,0,0,0,0,0,0,2,0,1,0,1,0,0,1,0,0,0,0,0,0,1,1,0,0,0,1] ], # 4364
  [ -1, [1,0,0,0,0,0,1,0,1,0,0,0,0,2,0,0,0,1,0,1,1,1,0,0,0,0,0] ], # 4365
  [ -1, [1,0,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,1,0,2,0,0,0,1,0,0,0] ], # 4366
  [ -1, [1,0,0,0,0,0,1,0,1,0,0,1,0,0,1,0,1,0,1,0,0,0,2,0,0,0,0] ], # 4367
  [ -1, [1,0,0,0,0,0,1,0,1,0,1,0,0,0,2,0,0,0,1,0,0,0,1,0,0,1,0] ], # 4368
  [ -1, [1,0,0,0,0,0,1,1,0,0,0,2,0,1,0,0,0,0,0,0,0,1,0,1,0,1,0] ], # 4369
  [ -1, [1,0,0,0,0,0,1,1,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,2,0,1,0] ], # 4370
  [ -1, [1,0,0,0,0,0,1,1,0,1,0,0,0,0,1,0,0,1,0,0,1,0,2,0,0,0,0] ], # 4371
  [ -1, [1,0,0,0,0,0,1,1,0,1,0,0,0,0,2,0,0,0,0,1,0,0,1,0,0,0,1] ], # 4372
  [ -1, [1,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,1,1,0,2,0,1,0,0,0,0,0] ], # 4373
  [ -1, [1,0,0,0,0,1,0,0,1,0,0,0,2,0,0,0,1,0,0,1,1,0,0,0,0,1,0] ], # 4374
  [ -1, [1,0,0,0,0,1,0,0,1,0,0,1,0,2,0,0,0,0,1,0,0,0,0,0,1,1,0] ], # 4375
  [ -1, [1,0,0,0,0,1,0,0,1,0,1,0,1,0,1,0,0,0,1,0,0,0,0,0,0,2,0] ], # 4376
  [ -1, [1,0,0,0,0,1,0,0,1,0,1,1,0,1,0,0,0,0,0,0,0,0,1,0,2,0,0] ], # 4377
  [ -1, [1,0,0,0,0,1,0,0,1,0,2,0,0,0,0,1,0,0,0,0,0,0,1,1,1,0,0] ], # 4378
  [ -1, [1,0,0,0,0,1,0,0,1,1,0,0,0,2,0,0,0,0,0,1,0,0,0,0,1,0,1] ], # 4379
  [ -1, [1,0,0,0,0,1,0,0,1,1,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,2,0] ], # 4380
  [ -1, [1,0,0,0,0,1,1,0,0,0,0,0,0,2,0,0,0,1,1,1,0,0,0,0,0,0,1] ], # 4381
  [ -1, [1,0,0,0,0,1,1,0,0,0,0,1,0,0,0,1,1,0,0,0,1,0,2,0,0,0,0] ], # 4382
  [ -1, [1,0,0,0,0,1,1,0,0,0,0,2,0,0,0,0,1,0,0,0,0,1,1,0,0,1,0] ], # 4383
  [ -1, [1,0,0,0,0,1,1,0,0,0,1,0,1,1,0,0,0,0,0,1,0,0,0,0,0,0,2] ], # 4384
  [ -1, [1,0,0,0,0,1,1,0,0,0,1,1,0,0,1,0,0,0,0,0,0,1,0,0,0,2,0] ], # 4385
  [ -1, [1,0,0,0,0,1,1,0,0,0,2,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0,1] ], # 4386
  [ -1, [1,0,0,0,0,1,1,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,1,0,1,1] ], # 4387
  [ -1, [1,0,0,0,0,1,1,0,0,1,0,1,0,1,0,0,0,0,0,0,0,0,0,1,0,2,0] ], # 4388
  [ -1, [1,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,1,1,0,1,0,1,0,0,1,0,0] ], # 4389
  [ -1, [1,0,0,0,0,2,0,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0,0,0,1,1,0] ], # 4390
  [ -1, [1,0,0,0,0,2,0,0,0,0,1,0,1,0,0,0,1,0,1,0,0,0,0,0,0,1,1] ], # 4391
  [ -1, [1,0,0,0,0,2,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,1,0,1,1,0] ], # 4392
  [ -1, [1,0,0,0,0,2,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,1,1,0] ], # 4393
  [ -1, [1,0,0,0,0,2,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,0,1,0,1,0,1] ], # 4394
  [ -1, [1,0,0,0,1,0,0,1,0,0,0,0,0,0,1,2,0,0,0,1,1,0,0,1,0,0,0] ], # 4395
  [ -1, [1,0,0,0,1,0,0,1,0,0,0,0,0,1,1,1,0,0,0,0,2,0,0,0,1,0,0] ], # 4396
  [ -1, [1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,1,1,0,1,0,0,0,0,2,0,0,0] ], # 4397
  [ -1, [1,0,0,0,1,0,0,1,0,0,0,2,1,0,0,0,0,0,0,0,0,1,0,0,0,1,1] ], # 4398
  [ -1, [1,0,0,0,1,0,0,1,0,0,1,0,0,0,0,0,0,2,1,0,0,1,0,1,0,0,0] ], # 4399
  [ -1, [1,0,0,0,1,0,0,1,0,0,1,1,0,0,0,0,0,1,0,0,0,2,0,0,0,0,1] ], # 4400
  [ -1, [1,0,0,0,1,0,0,1,0,1,0,0,0,0,0,0,0,2,0,0,1,1,1,0,0,0,0] ], # 4401
  [ -1, [1,0,0,0,1,0,0,1,0,1,0,0,0,0,0,1,0,1,0,1,0,0,0,2,0,0,0] ], # 4402
  [ -1, [1,0,0,0,1,0,1,0,0,0,0,0,0,0,1,1,1,0,0,0,2,0,1,0,0,0,0] ], # 4403
  [ -1, [1,0,0,0,1,0,1,0,0,0,0,0,0,1,0,0,0,2,1,1,0,0,0,1,0,0,0] ], # 4404
  [ -1, [1,0,0,0,1,0,1,0,0,0,0,0,0,1,0,0,1,1,0,0,2,1,0,0,0,0,0] ], # 4405
  [ -1, [1,0,0,0,1,0,1,0,0,0,0,0,1,0,0,0,0,2,0,1,1,0,1,0,0,0,0] ], # 4406
  [ -1, [1,0,0,0,1,0,1,0,0,0,0,0,1,0,1,0,0,1,0,2,0,0,0,0,0,0,1] ], # 4407
  [ -1, [1,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,2,0,0,0,1,1,0,1,0,0,0] ], # 4408
  [ -1, [1,0,0,0,1,0,1,0,0,0,1,0,0,0,2,0,0,0,0,1,0,0,0,0,1,0,1] ], # 4409
  [ -1, [1,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,0,2,0,1,0] ], # 4410
  [ -1, [1,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,2,0,1,0,1,0,0,0,0,0,1] ], # 4411
  [ -1, [1,0,0,0,1,1,0,0,0,0,0,0,1,0,0,1,1,0,0,0,2,0,0,0,0,1,0] ], # 4412
  [ -1, [1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,2,0,0,0,0,1,0,1,0,0,1,0] ], # 4413
  [ -1, [1,0,0,0,1,1,0,0,0,0,1,0,0,0,1,0,0,1,0,1,0,0,0,0,2,0,0] ], # 4414
  [ -1, [1,0,0,0,1,1,0,0,0,0,1,0,0,1,0,1,0,0,1,0,0,0,0,0,0,0,2] ], # 4415
  [ -1, [1,0,0,0,1,1,0,0,0,0,2,0,0,0,0,0,0,1,0,0,0,1,0,0,1,0,1] ], # 4416
  [ -1, [1,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,2,0,0,0,1,0,0,1,1,0,0] ], # 4417
  [ -1, [1,0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,2] ], # 4418
  [ -1, [1,0,0,0,2,0,0,0,0,0,0,0,0,0,1,1,0,1,0,1,1,0,0,0,1,0,0] ], # 4419
  [ -1, [1,0,0,0,2,0,0,0,0,0,0,0,0,0,1,1,1,0,1,0,1,0,0,0,0,0,1] ], # 4420
  [ -1, [1,0,0,0,2,0,0,0,0,0,0,1,1,0,0,1,0,0,0,0,1,0,0,0,0,1,1] ], # 4421
  [ -1, [1,0,0,0,2,0,0,0,0,0,1,0,0,0,0,1,0,1,1,0,0,0,0,1,0,0,1] ], # 4422
  [ -1, [1,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1,1,0,0,0,0,1] ], # 4423
  [ -1, [1,0,0,0,2,0,0,0,0,1,0,0,0,0,0,1,0,1,0,0,1,0,0,1,0,1,0] ], # 4424
  [ -1, [1,0,0,1,0,0,0,0,1,0,0,0,0,1,0,1,1,0,0,0,2,0,1,0,0,0,0] ], # 4425
  [ -1, [1,0,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0,1,0,2,0,0,0,0,1,0,0] ], # 4426
  [ -1, [1,0,0,1,0,0,0,0,1,0,0,0,0,2,0,0,0,1,1,0,1,0,0,0,0,1,0] ], # 4427
  [ -1, [1,0,0,1,0,0,0,0,1,0,0,0,0,2,0,1,0,0,0,1,1,0,0,0,0,0,1] ], # 4428
  [ -1, [1,0,0,1,0,0,0,0,1,0,0,0,1,0,1,0,1,0,0,2,0,0,0,0,0,0,1] ], # 4429
  [ -1, [1,0,0,1,0,0,0,0,1,0,0,1,0,0,0,0,2,0,0,0,1,1,1,0,0,0,0] ], # 4430
  [ -1, [1,0,0,1,0,0,0,0,1,0,1,0,0,0,2,0,0,0,0,1,0,0,0,0,1,1,0] ], # 4431
  [ -1, [1,0,0,1,0,0,0,0,1,1,1,0,0,0,1,0,0,0,0,0,0,0,0,1,0,2,0] ], # 4432
  [ -1, [1,0,0,1,0,0,0,1,0,0,0,0,0,1,0,0,0,2,1,0,1,0,1,0,0,0,0] ], # 4433
  [ -1, [1,0,0,1,0,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,1,0,2,0,0,0,0] ], # 4434
  [ -1, [1,0,0,1,0,0,0,1,0,0,0,2,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1] ], # 4435
  [ -1, [1,0,0,1,0,0,0,1,0,0,0,2,0,0,0,1,0,0,0,0,0,0,1,1,0,1,0] ], # 4436
  [ -1, [1,0,0,1,0,0,0,1,0,0,1,0,1,0,1,0,0,0,0,1,0,0,0,0,0,0,2] ], # 4437
  [ -1, [1,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,1,0,0,0,0,0,0,2,1,0,0] ], # 4438
  [ -1, [1,0,0,1,0,0,0,1,0,0,2,0,0,0,1,0,0,0,0,0,0,0,0,1,1,0,1] ], # 4439
  [ -1, [1,0,0,1,0,0,0,1,0,1,1,0,0,0,0,0,0,1,0,0,0,0,0,2,0,1,0] ], # 4440
  [ -1, [1,0,0,1,0,1,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,0,1,0,2,0] ], # 4441
  [ -1, [1,0,0,1,0,1,0,0,0,0,2,0,0,0,0,0,0,1,0,0,0,0,0,1,1,1,0] ], # 4442
  [ -1, [1,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,2,0,0,0,1,0,1,0,0,0,1] ], # 4443
  [ -1, [1,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,1,0,0,1,0,0,0,0,0,0,2] ], # 4444
  [ -1, [1,0,0,1,1,0,0,0,0,0,0,0,0,1,0,0,0,2,0,1,1,0,0,0,1,0,0] ], # 4445
  [ -1, [1,0,0,1,1,0,0,0,0,0,0,0,0,1,0,1,0,1,0,0,2,0,0,0,0,1,0] ], # 4446
  [ -1, [1,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,2,0,1,0,0,0,0,1,0,0,1] ], # 4447
  [ -1, [1,0,0,1,1,0,0,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0,0,0,0,0,2] ], # 4448
  [ -1, [1,0,1,0,0,0,0,0,1,0,0,0,2,0,0,0,1,0,0,1,0,0,1,0,0,0,1] ], # 4449
  [ -1, [1,0,1,0,0,0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,0,0,2,0,0,0,1] ], # 4450
  [ -1, [1,0,1,0,0,0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,2,0] ], # 4451
  [ -1, [1,0,1,0,0,0,0,0,1,1,0,0,0,2,0,0,0,0,0,0,0,0,0,1,1,1,0] ], # 4452
  [ -1, [1,0,1,0,0,0,0,1,0,0,0,0,0,0,1,0,1,1,0,1,0,2,0,0,0,0,0] ], # 4453
  [ -1, [1,0,1,0,0,0,0,1,0,0,0,0,0,0,2,0,1,0,1,0,0,0,1,0,1,0,0] ], # 4454
  [ -1, [1,0,1,0,0,0,0,1,0,0,0,0,0,2,0,1,0,0,0,0,1,0,0,1,1,0,0] ], # 4455
  [ -1, [1,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,2,0,1,0,1,1,0,0,0,0] ], # 4456
  [ -1, [1,0,1,0,0,0,0,1,0,0,0,1,0,1,0,0,0,1,0,0,0,2,0,0,0,1,0] ], # 4457
  [ -1, [1,0,1,0,0,0,0,1,0,0,1,0,0,0,2,0,0,0,0,0,0,1,0,0,1,1,0] ], # 4458
  [ -1, [1,0,1,0,0,0,0,1,0,0,1,0,0,1,1,0,0,0,0,0,0,0,0,1,2,0,0] ], # 4459
  [ -1, [1,0,1,0,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,0,0,2,0,0,0,1] ], # 4460
  [ -1, [1,0,1,0,0,0,1,0,0,0,0,0,0,0,1,0,2,0,0,0,1,1,1,0,0,0,0] ], # 4461
  [ -1, [1,0,1,0,0,0,1,0,0,0,0,0,0,2,0,1,0,0,0,1,0,0,0,1,0,0,1] ], # 4462
  [ -1, [1,0,1,0,0,0,1,0,0,0,0,0,1,0,0,0,1,1,0,0,1,0,2,0,0,0,0] ], # 4463
  [ -1, [1,0,1,0,0,0,1,0,0,0,1,0,0,1,0,1,0,0,0,0,0,0,0,2,0,1,0] ], # 4464
  [ -1, [1,0,1,0,0,1,0,0,0,0,0,0,0,0,1,0,2,0,0,1,0,1,0,0,1,0,0] ], # 4465
  [ -1, [1,0,1,0,0,1,0,0,0,0,0,0,0,2,0,1,0,0,1,0,0,0,0,0,0,1,1] ], # 4466
  [ -1, [1,0,1,0,0,1,0,0,0,0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,0,2,0] ], # 4467
  [ -1, [1,0,1,0,0,1,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,0,1,0,2,0,0] ], # 4468
  [ -1, [1,0,1,0,1,0,0,0,0,0,0,0,0,0,1,0,2,0,1,0,0,0,0,1,1,0,0] ], # 4469
  [ -1, [1,0,1,0,1,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,1,0,0,1,0,1,0] ], # 4470
  [ -1, [1,0,1,0,1,0,0,0,0,0,0,0,1,1,0,1,0,0,0,1,0,0,0,0,0,0,2] ], # 4471
  [ -1, [1,0,1,0,1,0,0,0,0,0,0,0,2,0,0,0,0,1,0,1,0,0,0,0,0,1,1] ], # 4472
  [ -1, [1,0,1,0,1,0,0,0,0,0,0,1,1,0,0,0,0,1,0,0,0,1,0,0,0,2,0] ], # 4473
  [ -1, [1,0,1,0,1,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,0,0,2,1,0,0] ], # 4474
  [ -1, [1,0,1,0,1,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,0,0,1,1,0,0,1] ], # 4475
  [ -1, [1,0,1,0,1,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,0,0,1,0,0,0,2] ], # 4476
  [ -1, [1,0,1,1,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0,1,0,1,0,0,0,1,0] ], # 4477
  [ -1, [1,0,1,1,0,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,0,1,1,1,0,0] ], # 4478
  [ -1, [1,0,1,1,0,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,2,0,0,0,1] ], # 4479
  [ -1, [1,0,1,1,0,0,0,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,2,0] ], # 4480
  [ -1, [1,1,0,0,0,0,0,0,1,0,0,0,0,0,2,0,1,0,1,0,0,1,0,0,0,1,0] ], # 4481
  [ -1, [1,1,0,0,0,0,0,0,1,0,0,0,0,1,0,2,0,0,0,0,1,0,1,1,0,0,0] ], # 4482
  [ -1, [1,1,0,0,0,0,0,0,1,0,0,0,1,0,0,1,0,1,0,0,1,0,2,0,0,0,0] ], # 4483
  [ -1, [1,1,0,0,0,0,0,0,1,0,0,0,2,0,0,0,0,1,0,1,0,0,0,1,0,1,0] ], # 4484
  [ -1, [1,1,0,0,0,0,0,0,1,0,0,1,1,0,1,0,0,0,0,0,0,1,0,0,0,2,0] ], # 4485
  [ -1, [1,1,0,0,0,0,0,0,1,0,0,1,2,0,0,0,0,0,0,0,0,0,1,0,0,1,1] ], # 4486
  [ -1, [1,1,0,0,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,0,0,0,2,1,0,0] ], # 4487
  [ -1, [1,1,0,0,0,0,0,0,1,1,0,0,0,0,1,1,0,0,0,0,0,0,2,0,0,0,1] ], # 4488
  [ -1, [1,1,0,0,0,0,0,1,0,0,0,0,0,0,2,0,1,0,0,0,1,1,0,0,1,0,0] ], # 4489
  [ -1, [1,1,0,0,0,0,0,1,0,0,0,0,0,1,0,1,0,1,1,0,0,0,0,2,0,0,0] ], # 4490
  [ -1, [1,1,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,2,1,0,0,0,1,1,0,0,0] ], # 4491
  [ -1, [1,1,0,0,0,0,0,1,0,0,0,1,0,0,1,0,1,0,0,0,0,2,0,0,0,0,1] ], # 4492
  [ -1, [1,1,0,0,0,0,1,0,0,0,0,0,0,2,0,0,0,1,0,0,1,0,0,1,1,0,0] ], # 4493
  [ -1, [1,1,0,0,0,0,1,0,0,0,0,1,0,1,0,0,1,0,0,0,0,0,0,2,1,0,0] ], # 4494
  [ -1, [1,1,0,0,0,0,1,0,0,0,1,0,0,0,2,0,0,0,0,0,0,1,0,0,0,1,1] ], # 4495
  [ -1, [1,1,0,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0,0,0,0,0,1,0,0,0,2] ], # 4496
  [ -1, [1,1,0,0,0,1,0,0,0,0,0,0,0,0,1,0,2,0,1,0,0,1,0,0,0,0,1] ], # 4497
  [ -1, [1,1,0,0,0,1,0,0,0,0,0,0,0,1,1,0,1,0,0,0,1,0,0,0,2,0,0] ], # 4498
  [ -1, [1,1,0,0,0,1,0,0,0,0,0,0,0,2,0,1,0,0,0,0,1,0,0,0,1,0,1] ], # 4499
  [ -1, [1,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,2,0,1,0,1,0,0,0,1,0] ], # 4500
  [ -1, [1,1,0,0,0,1,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0,2,0,0,0,1,0] ], # 4501
  [ -1, [1,1,0,0,0,1,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,1,0,1,1,0,0] ], # 4502
  [ -1, [1,1,0,0,0,1,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,0,0,1,2,0,0] ], # 4503
  [ -1, [1,1,0,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,0,0,0,1,0,0,0,2] ], # 4504
  [ -1, [1,1,0,0,1,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,1,0,1,0,0,0,1] ], # 4505
  [ -1, [1,1,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,0,0,0,0,0,1,0,0,0,2] ], # 4506
  [ -1, [1,1,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,2,0,0,0,1,0,1,0,1,0] ], # 4507
  [ -1, [1,1,0,0,1,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,0,0,2,1,0,0] ], # 4508
  [ -1, [1,1,0,1,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,1,0,0,0,0,1,0,1] ], # 4509
  [ -1, [1,1,0,1,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,1,0,0,0,0,0,0,2] ], # 4510
  [ -1, [1,1,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,2,0,0,1,0,1,0,0,1,0] ], # 4511
  [ -1, [1,1,0,1,0,0,0,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0,1,0,2,0] ], # 4512
  [ -1, [2,0,0,0,0,0,0,0,1,0,0,0,0,1,1,0,0,1,0,1,0,1,0,0,0,1,0] ], # 4513
  [ -1, [2,0,0,0,0,0,0,0,1,0,0,0,0,1,1,1,0,0,0,1,0,0,1,0,0,0,1] ], # 4514
  [ -1, [2,0,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,1,0,0,1,0,1,0,0,1,0] ], # 4515
  [ -1, [2,0,0,0,0,0,0,0,1,0,0,1,0,0,1,0,1,0,0,0,0,1,1,0,0,1,0] ], # 4516
  [ -1, [2,0,0,0,0,0,0,0,1,0,1,0,0,1,1,0,0,0,0,0,0,0,0,1,1,1,0] ], # 4517
  [ -1, [2,0,0,0,0,0,0,0,1,0,1,0,1,0,1,0,0,0,0,0,0,0,1,0,0,1,1] ], # 4518
  [ -1, [2,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,1,1,0,0,1,1,1,0,0,0,0] ], # 4519
  [ -1, [2,0,0,0,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0,0,1,0,1,1,0,0,0] ], # 4520
  [ -1, [2,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,1,0,1,0,0,1,0,0,0,1] ], # 4521
  [ -1, [2,0,0,0,0,0,0,1,0,0,0,1,0,0,1,0,1,0,0,0,0,0,1,1,1,0,0] ], # 4522
  [ -1, [2,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,1,0,0,0,0,1,1,0,1,0] ], # 4523
  [ -1, [2,0,0,0,0,0,0,1,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,1,0,1,0] ], # 4524
  [ -1, [2,0,0,0,0,1,0,0,0,0,0,0,0,1,0,1,1,0,0,0,1,0,1,0,0,0,1] ], # 4525
  [ -1, [2,0,0,0,0,1,0,0,0,0,0,0,0,1,1,0,1,0,0,1,0,0,0,0,1,0,1] ], # 4526
  [ -1, [2,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,0,1,1] ], # 4527
  [ -1, [2,0,0,0,0,1,0,0,0,0,0,1,0,1,0,0,1,0,0,0,0,0,0,1,1,1,0] ], # 4528
  [ -1, [2,0,0,0,0,1,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,0,1,1] ], # 4529
  [ -1, [2,0,0,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,0,0,0,0,1,0,1,1] ], # 4530
  [ -1, [2,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,1,1,0,0,1,0,0,1,1,0,0] ], # 4531
  [ -1, [2,0,0,0,1,0,0,0,0,0,0,0,0,1,0,1,0,1,0,1,0,0,0,1,0,0,1] ], # 4532
  [ -1, [2,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0,1] ], # 4533
  [ -1, [2,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1,0,1,0,1,0] ], # 4534
  [ -1, [2,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,1,1,0,0,1] ], # 4535
  [ -1, [2,0,0,0,1,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,0,0,1,1,0,1] ], # 4536
  [  1, [0,0,0,0,0,1,0,1,1,0,1,0,0,1,0,1,0,0,2,0,0,0,0,1,0,0,0] ], # 4537
  [  1, [0,0,0,0,0,1,0,1,1,0,2,0,1,0,0,0,0,0,1,0,0,0,0,1,1,0,0] ], # 4538
  [  1, [0,0,0,0,0,1,0,1,1,1,0,1,0,0,0,0,1,0,0,1,0,2,0,0,0,0,0] ], # 4539
  [  1, [0,0,0,0,0,1,0,1,1,2,0,0,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0] ], # 4540
  [  1, [0,0,0,0,0,1,0,2,0,0,0,1,1,0,0,0,0,1,1,1,0,1,0,0,0,0,0] ], # 4541
  [  1, [0,0,0,0,0,1,0,2,0,0,1,1,0,0,0,1,0,0,1,0,0,1,0,1,0,0,0] ], # 4542
  [  1, [0,0,0,0,0,1,0,2,0,1,0,1,0,0,0,1,0,0,0,0,1,1,1,0,0,0,0] ], # 4543
  [  1, [0,0,0,0,0,1,0,2,0,1,0,1,0,0,1,0,0,0,0,1,0,1,0,0,1,0,0] ], # 4544
  [  1, [0,0,0,0,0,1,0,2,0,1,0,1,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0] ], # 4545
  [  1, [0,0,0,0,0,1,0,2,0,1,1,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,1] ], # 4546
  [  1, [0,0,0,0,0,1,1,0,1,0,0,1,1,1,0,0,0,0,0,2,0,0,0,0,1,0,0] ], # 4547
  [  1, [0,0,0,0,0,1,1,0,1,0,1,0,0,0,1,0,1,0,2,0,0,0,1,0,0,0,0] ], # 4548
  [  1, [0,0,0,0,0,1,1,0,1,0,2,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0] ], # 4549
  [  1, [0,0,0,0,0,1,1,0,1,1,0,0,0,2,0,0,0,0,0,1,1,0,0,0,1,0,0] ], # 4550
  [  1, [0,0,0,0,0,1,1,1,0,0,0,1,0,1,0,0,1,0,2,0,0,0,0,1,0,0,0] ], # 4551
  [  1, [0,0,0,0,0,1,1,1,0,0,0,2,1,0,0,0,0,0,0,1,0,1,0,0,0,1,0] ], # 4552
  [  1, [0,0,0,0,0,1,1,1,0,0,1,0,0,1,1,0,0,0,2,0,0,0,0,0,0,0,1] ], # 4553
  [  1, [0,0,0,0,0,1,1,1,0,0,1,1,0,0,0,0,0,1,0,1,0,2,0,0,0,0,0] ], # 4554
  [  1, [0,0,0,0,0,1,1,1,0,0,2,0,0,0,0,0,0,1,1,0,0,1,0,1,0,0,0] ], # 4555
  [  1, [0,0,0,0,0,1,1,1,0,0,2,0,0,0,1,0,0,0,0,0,1,1,0,0,1,0,0] ], # 4556
  [  1, [0,0,0,0,0,1,1,1,0,1,0,0,0,1,0,1,0,0,0,0,2,0,1,0,0,0,0] ], # 4557
  [  1, [0,0,0,0,0,1,1,1,0,1,0,0,0,2,0,0,0,0,1,0,1,0,0,0,0,0,1] ], # 4558
  [  1, [0,0,0,0,0,1,2,0,0,0,0,1,1,1,0,0,0,0,0,1,1,0,0,0,0,1,0] ], # 4559
  [  1, [0,0,0,0,0,1,2,0,0,0,1,0,0,0,1,0,1,0,0,1,1,1,0,0,0,0,0] ], # 4560
  [  1, [0,0,0,0,0,1,2,0,0,0,1,0,0,1,0,0,0,1,1,1,0,0,0,1,0,0,0] ], # 4561
  [  1, [0,0,0,0,0,1,2,0,0,0,1,0,0,1,1,0,0,0,1,0,1,0,0,0,0,1,0] ], # 4562
  [  1, [0,0,0,0,0,1,2,0,0,1,0,0,0,1,0,0,1,0,0,1,1,0,0,1,0,0,0] ], # 4563
  [  1, [0,0,0,0,0,1,2,0,0,1,1,0,0,1,0,0,0,0,0,0,1,0,1,0,0,0,1] ], # 4564
  [  1, [0,0,0,0,0,2,0,1,0,0,1,0,0,1,0,1,0,0,1,0,1,0,0,0,1,0,0] ], # 4565
  [  1, [0,0,0,0,0,2,0,1,0,0,1,1,1,0,0,0,0,0,1,0,0,0,0,0,1,1,0] ], # 4566
  [  1, [0,0,0,0,0,2,0,1,0,1,0,1,0,0,0,0,1,0,1,0,0,0,1,0,1,0,0] ], # 4567
  [  1, [0,0,0,0,0,2,0,1,0,1,1,0,0,0,0,0,0,1,1,0,0,1,0,0,0,1,0] ], # 4568
  [  1, [0,0,0,0,0,2,0,1,0,1,1,0,0,0,0,0,1,0,0,0,1,1,0,0,1,0,0] ], # 4569
  [  1, [0,0,0,0,0,2,0,1,0,1,1,0,1,0,0,0,0,0,0,1,0,0,0,0,1,0,1] ], # 4570
  [  1, [0,0,0,0,0,2,1,0,0,0,0,1,0,1,0,0,1,0,1,1,0,0,0,0,1,0,0] ], # 4571
  [  1, [0,0,0,0,0,2,1,0,0,0,1,0,0,0,0,1,1,0,1,0,1,0,1,0,0,0,0] ], # 4572
  [  1, [0,0,0,0,0,2,1,0,0,0,1,0,0,1,0,1,0,0,1,1,0,0,0,0,0,0,1] ], # 4573
  [  1, [0,0,0,0,0,2,1,0,0,0,1,0,1,0,0,0,1,0,0,1,1,0,0,0,1,0,0] ], # 4574
  [  1, [0,0,0,0,0,2,1,0,0,0,1,1,0,0,0,0,1,0,1,0,0,1,0,0,0,1,0] ], # 4575
  [  1, [0,0,0,0,0,2,1,0,0,1,0,0,0,0,0,0,1,1,1,1,0,0,1,0,0,0,0] ], # 4576
  [  1, [0,0,0,0,1,0,0,0,2,0,0,1,1,0,0,1,0,0,1,1,0,0,1,0,0,0,0] ], # 4577
  [  1, [0,0,0,0,1,0,0,0,2,0,1,0,1,0,1,0,0,0,1,1,0,0,0,0,1,0,0] ], # 4578
  [  1, [0,0,0,0,1,0,0,0,2,1,0,0,0,1,0,1,0,0,1,1,0,0,0,1,0,0,0] ], # 4579
  [  1, [0,0,0,0,1,0,0,0,2,1,0,0,1,0,0,0,1,0,1,0,1,0,1,0,0,0,0] ], # 4580
  [  1, [0,0,0,0,1,0,0,0,2,1,0,0,1,1,0,0,0,0,0,1,1,0,0,0,1,0,0] ], # 4581
  [  1, [0,0,0,0,1,0,0,0,2,1,0,1,1,0,0,0,0,0,0,1,0,1,0,0,0,1,0] ], # 4582
  [  1, [0,0,0,0,1,0,0,1,1,0,0,1,2,0,0,0,0,0,1,1,0,0,0,0,0,0,1] ], # 4583
  [  1, [0,0,0,0,1,0,0,1,1,0,1,0,1,0,1,0,0,0,2,0,0,0,0,0,0,0,1] ], # 4584
  [  1, [0,0,0,0,1,0,0,1,1,1,0,0,0,1,0,1,0,0,0,0,2,1,0,0,0,0,0] ], # 4585
  [  1, [0,0,0,0,1,0,0,1,1,2,0,0,0,1,0,0,0,0,0,0,1,0,0,1,1,0,0] ], # 4586
  [  1, [0,0,0,0,1,0,1,0,1,0,0,1,1,0,0,0,0,1,0,2,0,1,0,0,0,0,0] ], # 4587
  [  1, [0,0,0,0,1,0,1,0,1,0,0,1,2,0,0,0,0,0,0,1,1,0,0,0,0,1,0] ], # 4588
  [  1, [0,0,0,0,1,0,1,0,1,0,1,0,1,0,0,1,0,0,0,0,2,0,1,0,0,0,0] ], # 4589
  [  1, [0,0,0,0,1,0,1,0,1,0,2,0,0,0,1,0,0,0,1,0,0,0,0,1,1,0,0] ], # 4590
  [  1, [0,0,0,0,1,0,1,0,1,1,0,0,1,1,0,0,0,0,0,0,2,0,0,0,0,1,0] ], # 4591
  [  1, [0,0,0,0,1,0,1,0,1,1,1,0,0,0,0,0,1,0,1,0,0,0,0,2,0,0,0] ], # 4592
  [  1, [0,0,0,0,1,0,1,0,1,2,0,0,0,0,0,0,1,0,0,0,1,0,1,1,0,0,0] ], # 4593
  [  1, [0,0,0,0,1,0,1,0,1,2,0,0,0,1,0,0,0,0,0,1,0,0,0,1,0,0,1] ], # 4594
  [  1, [0,0,0,0,1,0,1,1,0,0,0,2,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0] ], # 4595
  [  1, [0,0,0,0,1,0,1,1,0,0,1,1,0,0,0,1,0,0,1,0,0,0,0,2,0,0,0] ], # 4596
  [  1, [0,0,0,0,1,0,1,1,0,1,0,0,1,0,0,0,0,1,0,0,2,0,1,0,0,0,0] ], # 4597
  [  1, [0,0,0,0,1,0,1,1,0,2,0,0,0,0,1,0,0,0,0,0,1,0,1,0,0,0,1] ], # 4598
  [  1, [0,0,0,0,1,0,2,0,0,0,1,0,0,0,1,0,1,0,1,0,1,0,0,1,0,0,0] ], # 4599
  [  1, [0,0,0,0,1,0,2,0,0,0,1,1,0,0,0,0,0,1,0,1,0,1,0,1,0,0,0] ], # 4600
  [  1, [0,0,0,0,1,0,2,0,0,0,1,1,0,1,0,0,0,0,1,0,0,0,0,1,0,0,1] ], # 4601
  [  1, [0,0,0,0,1,0,2,0,0,0,1,1,1,0,0,0,0,0,0,0,1,0,1,0,0,0,1] ], # 4602
  [  1, [0,0,0,0,1,0,2,0,0,1,0,1,0,1,0,0,0,0,0,0,1,0,0,1,0,1,0] ], # 4603
  [  1, [0,0,0,0,1,0,2,0,0,1,1,0,0,0,0,0,0,1,0,0,1,0,1,1,0,0,0] ], # 4604
  [  1, [0,0,0,0,1,1,0,0,1,0,0,1,0,0,0,1,1,0,2,0,0,0,1,0,0,0,0] ], # 4605
  [  1, [0,0,0,0,1,1,0,0,1,0,1,0,0,0,0,2,0,0,1,0,1,0,1,0,0,0,0] ], # 4606
  [  1, [0,0,0,0,1,1,0,0,1,1,0,0,1,0,0,0,0,1,0,2,0,0,0,0,1,0,0] ], # 4607
  [  1, [0,0,0,0,1,1,0,0,1,2,0,0,0,0,0,0,0,1,0,1,0,1,0,0,0,1,0] ], # 4608
  [  1, [0,0,0,0,1,1,0,1,0,0,0,1,1,0,0,0,0,1,2,0,0,0,0,0,0,1,0] ], # 4609
  [  1, [0,0,0,0,1,1,0,1,0,0,0,2,0,0,0,1,0,0,1,0,0,1,0,0,0,1,0] ], # 4610
  [  1, [0,0,0,0,1,1,0,1,0,1,1,0,0,0,1,0,0,0,0,0,1,0,0,0,2,0,0] ], # 4611
  [  1, [0,0,0,0,1,1,0,1,0,2,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,1] ], # 4612
  [  1, [0,0,0,0,1,1,1,0,0,0,0,1,0,0,0,0,2,0,1,0,1,1,0,0,0,0,0] ], # 4613
  [  1, [0,0,0,0,1,1,1,0,0,0,0,1,0,0,1,0,1,0,2,0,0,0,0,0,0,1,0] ], # 4614
  [  1, [0,0,0,0,1,1,1,0,0,0,1,0,0,0,0,1,1,0,0,0,2,1,0,0,0,0,0] ], # 4615
  [  1, [0,0,0,0,1,1,1,0,0,0,2,0,0,0,0,1,0,0,1,0,0,0,0,1,0,0,1] ], # 4616
  [  1, [0,0,0,0,1,1,1,0,0,0,2,0,1,0,0,0,0,0,0,0,1,0,0,0,1,0,1] ], # 4617
  [  1, [0,0,0,0,1,1,1,0,0,1,0,0,0,1,0,0,1,0,0,0,2,0,0,0,1,0,0] ], # 4618
  [  1, [0,0,0,0,1,1,1,0,0,1,1,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,2] ], # 4619
  [  1, [0,0,0,0,1,1,1,0,0,2,0,0,0,0,0,0,0,1,0,1,0,0,1,0,0,0,1] ], # 4620
  [  1, [0,0,0,0,2,0,0,0,1,0,0,1,0,0,0,1,1,0,1,0,1,1,0,0,0,0,0] ], # 4621
  [  1, [0,0,0,0,2,0,0,0,1,0,1,0,1,0,0,1,0,0,1,0,1,0,0,0,0,0,1] ], # 4622
  [  1, [0,0,0,0,2,0,0,0,1,1,0,0,0,0,0,1,0,1,0,1,1,1,0,0,0,0,0] ], # 4623
  [  1, [0,0,0,0,2,0,0,0,1,1,0,0,0,0,1,1,0,0,1,1,0,0,0,0,0,0,1] ], # 4624
  [  1, [0,0,0,0,2,0,0,0,1,1,0,0,1,0,0,0,0,1,1,0,1,0,0,0,0,1,0] ], # 4625
  [  1, [0,0,0,0,2,0,0,0,1,1,1,0,0,0,0,1,0,0,0,0,1,0,0,1,1,0,0] ], # 4626
  [  1, [0,0,0,0,2,0,1,0,0,0,1,1,0,0,0,1,0,0,0,0,1,1,0,0,0,0,1] ], # 4627
  [  1, [0,0,0,0,2,0,1,0,0,1,0,0,1,0,0,0,0,1,0,1,1,0,0,0,0,0,1] ], # 4628
  [  1, [0,0,0,0,2,0,1,0,0,1,0,1,0,0,0,0,1,0,0,0,1,0,0,1,1,0,0] ], # 4629
  [  1, [0,0,0,0,2,0,1,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,0,1,0,0,1] ], # 4630
  [  1, [0,0,0,0,2,0,1,0,0,1,0,1,0,0,1,0,0,0,1,0,0,0,0,0,0,1,1] ], # 4631
  [  1, [0,0,0,0,2,0,1,0,0,1,1,0,0,0,1,0,0,0,0,0,1,0,0,0,1,0,1] ], # 4632
  [  1, [0,0,0,1,0,0,0,0,2,0,1,1,1,0,0,0,0,0,0,1,0,0,1,0,1,0,0] ], # 4633
  [  1, [0,0,0,1,0,0,0,0,2,1,0,0,0,1,0,1,0,0,0,1,1,0,1,0,0,0,0] ], # 4634
  [  1, [0,0,0,1,0,0,0,0,2,1,0,1,0,0,0,0,1,0,0,1,0,1,1,0,0,0,0] ], # 4635
  [  1, [0,0,0,1,0,0,0,0,2,1,1,0,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0] ], # 4636
  [  1, [0,0,0,1,0,0,0,0,2,1,1,0,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0] ], # 4637
  [  1, [0,0,0,1,0,0,0,0,2,1,1,0,1,0,0,0,0,0,0,0,1,0,1,0,0,1,0] ], # 4638
  [  1, [0,0,0,1,0,0,0,1,1,0,0,1,1,0,1,0,0,0,0,2,0,0,0,0,1,0,0] ], # 4639
  [  1, [0,0,0,1,0,0,0,1,1,0,0,2,0,0,0,1,0,0,0,1,0,1,1,0,0,0,0] ], # 4640
  [  1, [0,0,0,1,0,0,0,1,1,0,0,2,1,0,0,0,0,0,1,0,0,0,1,0,0,1,0] ], # 4641
  [  1, [0,0,0,1,0,0,0,1,1,0,1,0,0,0,1,0,1,0,2,0,0,0,0,1,0,0,0] ], # 4642
  [  1, [0,0,0,1,0,0,0,1,1,0,1,0,0,0,2,0,0,0,1,1,0,0,0,0,1,0,0] ], # 4643
  [  1, [0,0,0,1,0,0,0,1,1,1,0,0,0,0,1,0,0,1,0,2,0,1,0,0,0,0,0] ], # 4644
  [  1, [0,0,0,1,0,0,0,1,1,1,0,1,0,0,0,1,0,0,0,0,1,0,2,0,0,0,0] ], # 4645
  [  1, [0,0,0,1,0,0,0,1,1,2,0,0,0,1,0,0,0,0,0,0,1,0,1,0,0,0,1] ], # 4646
  [  1, [0,0,0,1,0,0,0,2,0,0,0,1,0,0,1,1,0,0,0,1,1,1,0,0,0,0,0] ], # 4647
  [  1, [0,0,0,1,0,0,0,2,0,0,0,1,1,0,0,0,0,1,1,0,1,0,1,0,0,0,0] ], # 4648
  [  1, [0,0,0,1,0,0,0,2,0,0,0,1,1,0,1,0,0,0,1,1,0,0,0,0,0,0,1] ], # 4649
  [  1, [0,0,0,1,0,0,0,2,0,0,1,0,0,0,1,0,0,1,1,0,1,1,0,0,0,0,0] ], # 4650
  [  1, [0,0,0,1,0,0,0,2,0,0,1,1,0,0,1,0,0,0,1,0,0,0,0,1,1,0,0] ], # 4651
  [  1, [0,0,0,1,0,0,0,2,0,1,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,0,1] ], # 4652
  [  1, [0,0,0,1,0,0,1,0,1,0,0,1,0,0,1,0,1,0,0,2,0,1,0,0,0,0,0] ], # 4653
  [  1, [0,0,0,1,0,0,1,0,1,0,0,2,0,1,0,0,0,0,0,1,0,1,0,0,0,1,0] ], # 4654
  [  1, [0,0,0,1,0,0,1,0,1,0,2,0,0,0,0,0,0,1,1,0,0,0,1,1,0,0,0] ], # 4655
  [  1, [0,0,0,1,0,0,1,0,1,1,1,0,0,0,0,0,0,1,0,0,1,0,2,0,0,0,0] ], # 4656
  [  1, [0,0,0,1,0,0,1,1,0,0,0,1,1,0,0,0,0,1,0,2,0,0,0,1,0,0,0] ], # 4657
  [  1, [0,0,0,1,0,0,1,1,0,0,0,2,1,0,0,0,0,0,0,1,0,0,1,0,0,0,1] ], # 4658
  [  1, [0,0,0,1,0,0,1,1,0,0,1,0,0,0,2,0,0,0,1,0,1,0,0,0,0,1,0] ], # 4659
  [  1, [0,0,0,1,0,0,1,1,0,1,0,0,0,1,1,0,0,0,0,0,2,0,0,0,0,1,0] ], # 4660
  [  1, [0,0,0,1,0,1,0,0,1,0,1,1,1,0,0,0,0,0,1,0,0,0,0,0,0,2,0] ], # 4661
  [  1, [0,0,0,1,0,1,0,0,1,0,2,0,1,0,0,0,0,0,0,0,1,0,0,0,1,1,0] ], # 4662
  [  1, [0,0,0,1,0,1,0,0,1,1,0,0,0,1,0,1,0,0,0,2,0,0,0,0,0,0,1] ], # 4663
  [  1, [0,0,0,1,0,1,0,0,1,2,0,0,0,0,0,0,1,0,0,1,0,0,1,0,0,0,1] ], # 4664
  [  1, [0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,0,1,1,2,0,0,0,1,0,0,0,0] ], # 4665
  [  1, [0,0,0,1,0,1,0,1,0,0,0,2,0,0,0,0,1,0,0,1,0,1,0,0,1,0,0] ], # 4666
  [  1, [0,0,0,1,0,1,0,1,0,0,0,2,0,1,0,0,0,0,1,0,0,0,0,0,1,1,0] ], # 4667
  [  1, [0,0,0,1,0,1,0,1,0,0,1,0,0,0,1,0,0,1,2,0,0,0,0,0,0,1,0] ], # 4668
  [  1, [0,0,0,1,0,1,0,1,0,0,1,1,0,1,0,0,0,0,0,0,1,0,0,0,2,0,0] ], # 4669
  [  1, [0,0,0,1,0,1,0,1,0,0,2,0,0,0,0,1,0,0,0,0,1,0,0,1,1,0,0] ], # 4670
  [  1, [0,0,0,1,0,1,0,1,0,1,0,0,0,0,0,0,0,2,1,1,0,0,1,0,0,0,0] ], # 4671
  [  1, [0,0,0,1,0,1,0,1,0,1,0,0,1,0,0,0,0,1,0,2,0,0,0,0,0,0,1] ], # 4672
  [  1, [0,0,0,1,0,1,1,0,0,0,0,1,0,0,0,0,2,0,1,1,0,0,0,1,0,0,0] ], # 4673
  [  1, [0,0,0,1,0,1,1,0,0,0,1,0,0,1,0,1,0,0,0,0,2,0,0,0,0,1,0] ], # 4674
  [  1, [0,0,0,1,0,1,1,0,0,0,2,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,1] ], # 4675
  [  1, [0,0,0,1,0,1,1,0,0,1,0,0,0,0,0,0,1,1,0,2,0,0,0,1,0,0,0] ], # 4676
  [  1, [0,0,0,1,1,0,0,0,1,0,0,1,1,0,0,1,0,0,0,2,0,0,0,0,0,0,1] ], # 4677
  [  1, [0,0,0,1,1,0,0,0,1,0,0,2,0,0,0,0,1,0,1,0,0,1,0,0,0,1,0] ], # 4678
  [  1, [0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,2,0,0,0,1,1,0,0,1,0,0,0] ], # 4679
  [  1, [0,0,0,1,1,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,2,0,0,0,1,0,0] ], # 4680
  [  1, [0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,1,0,1,0,2,0,0,0,1,0,0,0] ], # 4681
  [  1, [0,0,0,1,1,0,0,0,1,1,0,1,0,0,1,0,0,0,1,0,0,0,0,0,0,2,0] ], # 4682
  [  1, [0,0,0,1,1,0,0,0,1,2,0,0,0,0,0,0,0,1,0,0,1,0,1,0,0,1,0] ], # 4683
  [  1, [0,0,0,1,1,0,0,0,1,2,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,1,1] ], # 4684
  [  1, [0,0,0,1,1,0,0,1,0,0,0,1,0,0,1,0,1,0,2,0,0,0,0,0,0,0,1] ], # 4685
  [  1, [0,0,0,1,1,0,0,1,0,0,0,2,0,0,0,0,1,0,1,0,0,0,0,1,1,0,0] ], # 4686
  [  1, [0,0,0,1,1,0,0,1,0,0,1,0,0,0,0,1,0,1,0,0,2,1,0,0,0,0,0] ], # 4687
  [  1, [0,0,0,1,1,0,0,1,0,1,0,0,0,0,0,0,0,2,0,1,1,1,0,0,0,0,0] ], # 4688
  [  1, [0,0,0,1,1,0,1,0,0,0,0,2,0,1,0,0,0,0,1,0,0,0,0,0,0,1,1] ], # 4689
  [  1, [0,0,0,1,1,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,2,0,0,0,1,0,0] ], # 4690
  [  1, [0,0,0,1,1,0,1,0,0,0,2,0,0,0,0,0,0,1,0,0,1,0,0,1,1,0,0] ], # 4691
  [  1, [0,0,0,1,1,0,1,0,0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,0,0,0,2] ], # 4692
  [  1, [0,0,0,2,0,0,0,0,1,0,0,1,0,0,1,0,1,0,1,1,0,0,0,0,0,1,0] ], # 4693
  [  1, [0,0,0,2,0,0,0,0,1,0,1,1,0,0,0,0,0,1,1,0,0,0,1,0,0,1,0] ], # 4694
  [  1, [0,0,0,2,0,0,0,0,1,0,1,1,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1] ], # 4695
  [  1, [0,0,0,2,0,0,0,0,1,0,1,1,0,1,0,0,0,0,0,0,1,0,0,0,1,1,0] ], # 4696
  [  1, [0,0,0,2,0,0,0,0,1,1,0,1,0,1,0,0,0,0,0,1,0,0,0,0,0,1,1] ], # 4697
  [  1, [0,0,0,2,0,0,0,0,1,1,1,0,0,0,0,0,0,1,0,1,0,0,0,1,0,1,0] ], # 4698
  [  1, [0,0,0,2,0,0,0,1,0,0,0,1,0,0,0,0,1,1,1,1,0,0,0,1,0,0,0] ], # 4699
  [  1, [0,0,0,2,0,0,0,1,0,0,0,1,0,0,1,0,1,0,0,1,1,0,0,0,1,0,0] ], # 4700
  [  1, [0,0,0,2,0,0,0,1,0,0,0,1,0,1,0,0,0,1,1,0,1,0,0,0,0,1,0] ], # 4701
  [  1, [0,0,0,2,0,0,0,1,0,0,1,0,0,0,0,1,0,1,0,1,1,0,0,1,0,0,0] ], # 4702
  [  1, [0,0,0,2,0,0,0,1,0,1,0,0,0,0,1,0,0,1,0,1,1,0,0,0,0,1,0] ], # 4703
  [  1, [0,0,0,2,0,0,0,1,0,1,0,1,0,0,0,0,0,1,0,1,0,0,1,0,0,0,1] ], # 4704
  [  1, [0,0,1,0,0,0,0,1,1,0,0,1,1,0,0,1,0,0,1,0,0,0,2,0,0,0,0] ], # 4705
  [  1, [0,0,1,0,0,0,0,1,1,0,0,1,2,0,0,0,0,0,0,1,0,0,1,0,1,0,0] ], # 4706
  [  1, [0,0,1,0,0,0,0,1,1,1,1,0,0,0,1,0,0,0,0,0,0,2,0,0,0,1,0] ], # 4707
  [  1, [0,0,1,0,0,0,0,1,1,2,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0,1,0] ], # 4708
  [  1, [0,0,1,0,0,0,0,2,0,0,0,1,1,0,0,1,0,0,0,1,0,1,0,1,0,0,0] ], # 4709
  [  1, [0,0,1,0,0,0,0,2,0,1,0,0,0,1,0,1,0,0,0,0,1,1,0,1,0,0,0] ], # 4710
  [  1, [0,0,1,0,0,0,0,2,0,1,0,0,1,0,0,0,0,1,0,0,1,1,1,0,0,0,0] ], # 4711
  [  1, [0,0,1,0,0,0,0,2,0,1,0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,0,1] ], # 4712
  [  1, [0,0,1,0,0,0,0,2,0,1,0,1,1,0,0,0,0,0,0,0,0,0,1,1,1,0,0] ], # 4713
  [  1, [0,0,1,0,0,0,0,2,0,1,1,0,0,0,1,0,0,0,0,0,0,1,0,1,1,0,0] ], # 4714
  [  1, [0,0,1,0,0,0,1,0,1,0,0,0,0,1,1,1,0,0,0,2,0,1,0,0,0,0,0] ], # 4715
  [  1, [0,0,1,0,0,0,1,0,1,0,0,0,0,2,0,1,0,0,1,1,0,0,0,1,0,0,0] ], # 4716
  [  1, [0,0,1,0,0,0,1,0,1,0,1,0,2,0,0,0,0,0,0,0,1,0,1,0,0,1,0] ], # 4717
  [  1, [0,0,1,0,0,0,1,0,1,1,0,0,1,0,0,0,1,0,0,0,1,0,2,0,0,0,0] ], # 4718
  [  1, [0,0,1,0,0,0,1,1,0,0,0,0,1,0,1,0,0,1,0,2,0,1,0,0,0,0,0] ], # 4719
  [  1, [0,0,1,0,0,0,1,1,0,0,0,0,2,0,0,0,0,1,0,1,1,0,1,0,0,0,0] ], # 4720
  [  1, [0,0,1,0,0,0,1,1,0,0,0,1,2,0,0,0,0,0,0,1,0,0,0,1,0,1,0] ], # 4721
  [  1, [0,0,1,0,0,0,1,1,0,0,1,0,0,0,2,0,0,0,0,1,0,1,0,0,1,0,0] ], # 4722
  [  1, [0,0,1,0,0,0,1,1,0,1,0,0,0,0,1,1,0,0,0,0,1,0,2,0,0,0,0] ], # 4723
  [  1, [0,0,1,0,0,0,1,1,0,1,0,0,0,1,0,0,1,0,1,0,0,0,0,2,0,0,0] ], # 4724
  [  1, [0,0,1,0,0,0,1,1,0,1,0,1,1,0,0,0,0,0,0,0,0,0,2,0,0,0,1] ], # 4725
  [  1, [0,0,1,0,0,0,1,1,0,2,0,0,0,1,0,0,0,0,0,0,0,0,1,1,0,0,1] ], # 4726
  [  1, [0,0,1,0,0,0,2,0,0,0,0,0,0,1,1,0,1,0,1,1,0,0,0,1,0,0,0] ], # 4727
  [  1, [0,0,1,0,0,0,2,0,0,0,0,0,1,0,1,0,1,0,0,1,1,0,1,0,0,0,0] ], # 4728
  [  1, [0,0,1,0,0,0,2,0,0,0,0,1,0,1,1,0,0,0,0,1,0,1,0,0,0,1,0] ], # 4729
  [  1, [0,0,1,0,0,0,2,0,0,0,0,1,1,1,0,0,0,0,0,1,0,0,1,0,0,0,1] ], # 4730
  [  1, [0,0,1,0,0,0,2,0,0,0,1,0,0,0,1,0,0,1,0,1,0,1,1,0,0,0,0] ], # 4731
  [  1, [0,0,1,0,0,0,2,0,0,1,0,0,0,1,1,0,0,0,0,0,1,0,1,0,0,1,0] ], # 4732
  [  1, [0,0,1,0,0,1,0,1,0,0,0,0,0,1,0,2,0,0,1,0,1,0,1,0,0,0,0] ], # 4733
  [  1, [0,0,1,0,0,1,0,1,0,0,1,0,1,0,1,0,0,0,0,1,0,0,0,0,2,0,0] ], # 4734
  [  1, [0,0,1,0,0,1,0,1,0,0,1,1,0,0,0,1,0,0,0,0,0,2,0,0,0,1,0] ], # 4735
  [  1, [0,0,1,0,0,1,0,1,0,0,2,0,1,0,0,0,0,0,0,0,0,1,0,0,1,0,1] ], # 4736
  [  1, [0,0,1,0,0,1,0,1,0,1,0,0,0,0,0,1,0,1,1,0,0,0,2,0,0,0,0] ], # 4737
  [  1, [0,0,1,0,0,1,0,1,0,1,1,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,1] ], # 4738
  [  1, [0,0,1,0,0,1,0,1,0,2,0,0,0,0,0,0,0,1,0,0,0,1,1,0,0,1,0] ], # 4739
  [  1, [0,0,1,0,0,1,0,1,0,2,0,0,0,0,0,0,1,0,0,0,0,0,1,1,1,0,0] ], # 4740
  [  1, [0,0,1,0,0,1,1,0,0,0,0,0,0,1,0,0,1,1,2,0,0,0,1,0,0,0,0] ], # 4741
  [  1, [0,0,1,0,0,1,1,0,0,0,0,0,0,2,0,0,0,1,1,1,0,0,0,0,1,0,0] ], # 4742
  [  1, [0,0,1,0,0,1,1,0,0,0,0,0,0,2,0,1,0,0,1,0,1,0,0,0,0,1,0] ], # 4743
  [  1, [0,0,1,0,0,1,1,0,0,0,0,0,1,0,1,0,1,0,0,2,0,0,0,0,1,0,0] ], # 4744
  [  1, [0,0,1,0,0,1,1,0,0,0,0,0,1,1,0,1,0,0,0,2,0,0,0,0,0,0,1] ], # 4745
  [  1, [0,0,1,0,0,1,1,0,0,0,1,0,2,0,0,0,0,0,0,1,0,0,0,0,0,1,1] ], # 4746
  [  1, [0,0,1,0,0,1,1,0,0,0,1,1,1,0,0,0,0,0,0,0,0,1,0,0,0,2,0] ], # 4747
  [  1, [0,0,1,0,0,1,1,0,0,1,0,0,0,0,0,0,2,0,1,0,0,0,1,1,0,0,0] ], # 4748
  [  1, [0,0,1,0,1,0,0,0,1,0,0,0,0,0,1,2,0,0,1,1,0,0,1,0,0,0,0] ], # 4749
  [  1, [0,0,1,0,1,0,0,0,1,0,0,0,0,1,0,1,1,0,2,0,0,0,0,1,0,0,0] ], # 4750
  [  1, [0,0,1,0,1,0,0,0,1,0,0,0,0,1,0,2,0,0,0,1,1,1,0,0,0,0,0] ], # 4751
  [  1, [0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,0,1,1,2,0,0,0,1,0,0,0,0] ], # 4752
  [  1, [0,0,1,0,1,0,0,0,1,0,0,0,1,0,1,1,0,0,0,2,0,0,0,0,1,0,0] ], # 4753
  [  1, [0,0,1,0,1,0,0,0,1,0,1,0,2,0,0,0,0,0,0,1,0,0,0,0,1,0,1] ], # 4754
  [  1, [0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,0,2,0,1,0,0,1,0,1,0,0,0] ], # 4755
  [  1, [0,0,1,0,1,0,0,0,1,1,0,1,0,0,0,0,1,0,0,0,0,2,0,0,0,1,0] ], # 4756
  [  1, [0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,0,0,2,1,1,0,1,0,0,0,0,0] ], # 4757
  [  1, [0,0,1,0,1,0,0,1,0,0,0,0,1,1,0,0,0,1,2,0,0,0,0,0,0,0,1] ], # 4758
  [  1, [0,0,1,0,1,0,0,1,0,0,0,1,0,0,0,1,0,1,0,1,0,2,0,0,0,0,0] ], # 4759
  [  1, [0,0,1,0,1,0,0,1,0,0,0,1,0,0,0,2,0,0,1,0,0,0,1,1,0,0,0] ], # 4760
  [  1, [0,0,1,0,1,0,0,1,0,0,1,0,0,0,0,2,0,0,0,0,1,1,0,1,0,0,0] ], # 4761
  [  1, [0,0,1,0,1,0,0,1,0,1,0,0,0,0,0,0,1,1,0,0,1,2,0,0,0,0,0] ], # 4762
  [  1, [0,0,1,0,1,0,0,1,0,1,1,0,0,0,0,1,0,0,0,0,0,0,0,2,1,0,0] ], # 4763
  [  1, [0,0,1,0,1,0,0,1,0,2,0,0,0,0,1,0,0,0,0,0,0,0,0,1,1,1,0] ], # 4764
  [  1, [0,0,1,0,1,1,0,0,0,0,0,0,0,1,0,1,0,1,2,0,0,0,0,0,0,1,0] ], # 4765
  [  1, [0,0,1,0,1,1,0,0,0,0,0,0,0,1,0,2,0,0,1,1,0,0,0,0,0,0,1] ], # 4766
  [  1, [0,0,1,0,1,1,0,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,0,2,0,0] ], # 4767
  [  1, [0,0,1,0,1,1,0,0,0,1,0,0,0,0,0,0,2,0,0,0,1,1,0,0,1,0,0] ], # 4768
  [  1, [0,0,1,0,2,0,0,0,0,0,0,0,1,0,0,0,1,1,1,0,1,0,0,0,1,0,0] ], # 4769
  [  1, [0,0,1,0,2,0,0,0,0,0,0,0,1,0,0,1,0,1,1,1,0,0,0,0,0,0,1] ], # 4770
  [  1, [0,0,1,0,2,0,0,0,0,0,0,1,0,0,0,1,0,1,1,0,0,1,0,0,0,1,0] ], # 4771
  [  1, [0,0,1,0,2,0,0,0,0,0,0,1,0,0,0,1,1,0,1,0,0,0,0,1,1,0,0] ], # 4772
  [  1, [0,0,1,0,2,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,1,1,0,0,1,0,0] ], # 4773
  [  1, [0,0,1,0,2,0,0,0,0,1,0,0,0,0,1,0,0,1,1,0,0,0,0,0,1,1,0] ], # 4774
  [  1, [0,0,1,1,0,0,0,0,1,0,0,0,0,2,0,1,0,0,0,1,1,0,0,0,1,0,0] ], # 4775
  [  1, [0,0,1,1,0,0,0,0,1,0,1,0,0,1,1,0,0,0,0,1,0,0,0,0,2,0,0] ], # 4776
  [  1, [0,0,1,1,0,0,0,0,1,0,2,0,0,0,1,0,0,0,0,0,0,1,0,0,1,1,0] ], # 4777
  [  1, [0,0,1,1,0,0,0,0,1,0,2,0,1,0,0,0,0,0,0,0,0,0,1,0,1,0,1] ], # 4778
  [  1, [0,0,1,1,0,0,0,0,1,1,0,0,0,0,0,0,1,1,1,0,0,0,2,0,0,0,0] ], # 4779
  [  1, [0,0,1,1,0,0,0,0,1,1,0,1,0,1,0,0,0,0,0,0,0,1,0,0,0,2,0] ], # 4780
  [  1, [0,0,1,1,0,0,0,0,1,1,1,0,1,0,0,0,0,0,0,0,0,0,0,1,0,2,0] ], # 4781
  [  1, [0,0,1,1,0,0,0,0,1,2,0,0,0,0,0,0,1,0,0,0,0,0,1,1,0,1,0] ], # 4782
  [  1, [0,0,1,1,0,0,1,0,0,0,0,0,0,0,1,1,1,0,0,2,0,0,0,1,0,0,0] ], # 4783
  [  1, [0,0,1,1,0,0,1,0,0,0,0,0,0,0,2,0,1,0,1,1,0,0,0,0,0,1,0] ], # 4784
  [  1, [0,0,1,1,0,0,1,0,0,0,0,1,0,1,1,0,0,0,1,0,0,0,0,0,0,2,0] ], # 4785
  [  1, [0,0,1,1,0,0,1,0,0,0,0,1,0,2,0,0,0,0,0,1,0,0,0,0,1,0,1] ], # 4786
  [  1, [0,0,1,1,0,0,1,0,0,0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,0,2,0] ], # 4787
  [  1, [0,0,1,1,0,0,1,0,0,0,2,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,1] ], # 4788
  [  1, [0,0,1,1,0,0,1,0,0,1,0,0,0,2,0,0,0,0,0,0,1,0,0,0,0,1,1] ], # 4789
  [  1, [0,0,1,1,0,0,1,0,0,1,1,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,2] ], # 4790
  [  1, [0,0,1,1,0,1,0,0,0,0,0,1,0,0,0,0,2,0,1,0,0,0,1,0,1,0,0] ], # 4791
  [  1, [0,0,1,1,0,1,0,0,0,0,0,1,0,1,0,0,1,0,0,1,0,0,0,0,2,0,0] ], # 4792
  [  1, [0,0,1,1,0,1,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,1,0,0,0,1,1] ], # 4793
  [  1, [0,0,1,1,0,1,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,1,0,0,0,2,0] ], # 4794
  [  1, [0,0,1,1,1,0,0,0,0,0,0,0,0,0,1,0,1,1,2,0,0,0,0,0,0,1,0] ], # 4795
  [  1, [0,0,1,1,1,0,0,0,0,0,0,0,0,0,1,0,2,0,1,0,1,0,0,0,1,0,0] ], # 4796
  [  1, [0,0,1,1,1,0,0,0,0,0,0,1,0,0,0,0,2,0,1,0,0,1,0,0,0,0,1] ], # 4797
  [  1, [0,0,1,1,1,0,0,0,0,0,1,0,0,1,0,0,0,1,0,0,1,0,0,0,2,0,0] ], # 4798
  [  1, [0,0,1,1,1,0,0,0,0,0,1,0,1,0,0,1,0,0,0,1,0,0,0,0,0,0,2] ], # 4799
  [  1, [0,0,1,1,1,0,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0,0,1,2,0,0] ], # 4800
  [  1, [0,0,1,1,1,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,0,1,1,0,1] ], # 4801
  [  1, [0,0,1,1,1,0,0,0,0,1,0,0,0,0,0,0,0,2,1,0,0,0,1,0,0,1,0] ], # 4802
  [  1, [0,0,1,2,0,0,0,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,0,0,1,1] ], # 4803
  [  1, [0,0,1,2,0,0,0,0,0,0,1,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,1] ], # 4804
  [  1, [0,0,1,2,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,1,0,0,0,1,1,0] ], # 4805
  [  1, [0,0,1,2,0,0,0,0,0,0,1,0,0,1,0,1,0,0,0,0,1,0,0,0,0,1,1] ], # 4806
  [  1, [0,0,1,2,0,0,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0,1,0,1,0,1] ], # 4807
  [  1, [0,0,1,2,0,0,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,1,0,0,1,1] ], # 4808
  [  1, [0,0,2,0,0,0,0,1,0,0,0,0,0,1,0,1,0,1,1,0,0,1,1,0,0,0,0] ], # 4809
  [  1, [0,0,2,0,0,0,0,1,0,0,0,0,1,0,0,1,1,0,1,0,0,0,1,1,0,0,0] ], # 4810
  [  1, [0,0,2,0,0,0,0,1,0,0,0,0,1,0,1,1,0,0,0,1,0,0,1,0,1,0,0] ], # 4811
  [  1, [0,0,2,0,0,0,0,1,0,0,1,0,1,0,0,1,0,0,0,0,0,1,0,1,0,1,0] ], # 4812
  [  1, [0,0,2,0,0,0,0,1,0,1,0,0,0,0,1,1,0,0,0,0,0,1,1,0,0,1,0] ], # 4813
  [  1, [0,0,2,0,0,0,0,1,0,1,0,0,1,0,0,0,1,0,0,0,0,1,1,0,0,0,1] ], # 4814
  [  1, [0,0,2,0,0,0,1,0,0,0,0,0,0,1,1,1,0,0,1,0,0,0,1,0,0,1,0] ], # 4815
  [  1, [0,0,2,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0,1,0,1,0,0] ], # 4816
  [  1, [0,0,2,0,0,0,1,0,0,0,0,0,1,1,0,1,0,0,0,1,0,0,0,1,0,1,0] ], # 4817
  [  1, [0,0,2,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0,0,0,0,0,1,0,1,1,0] ], # 4818
  [  1, [0,0,2,0,0,0,1,0,0,0,1,0,1,1,0,0,0,0,0,0,0,1,0,0,0,1,1] ], # 4819
  [  1, [0,0,2,0,0,0,1,0,0,1,0,0,1,0,0,0,1,0,0,0,0,0,1,1,0,1,0] ], # 4820
  [  1, [0,0,2,0,1,0,0,0,0,0,0,0,0,0,1,1,1,0,1,0,0,0,1,0,1,0,0] ], # 4821
  [  1, [0,0,2,0,1,0,0,0,0,0,0,0,0,1,0,1,0,1,0,1,0,1,0,0,1,0,0] ], # 4822
  [  1, [0,0,2,0,1,0,0,0,0,0,0,0,0,1,0,1,1,0,1,0,0,1,0,0,0,0,1] ], # 4823
  [  1, [0,0,2,0,1,0,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,1,0,0,1,0,1] ], # 4824
  [  1, [0,0,2,0,1,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,1,1,0,1,0,0] ], # 4825
  [  1, [0,0,2,0,1,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0,1,0,1,0,1,0] ], # 4826
  [  1, [0,0,2,1,0,0,0,0,0,0,0,0,0,1,0,0,1,1,1,0,0,0,1,0,1,0,0] ], # 4827
  [  1, [0,0,2,1,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,1,0,0,0,0,1,1,0] ], # 4828
  [  1, [0,0,2,1,0,0,0,0,0,0,0,0,1,1,0,0,1,0,0,1,0,0,0,0,1,0,1] ], # 4829
  [  1, [0,0,2,1,0,0,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,1,0,0,1,1,0] ], # 4830
  [  1, [0,0,2,1,0,0,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,1,1,1,0] ], # 4831
  [  1, [0,0,2,1,0,0,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,1,0,0,0,1,1] ], # 4832
  [  1, [0,1,0,0,0,0,0,0,2,0,0,0,0,1,1,1,0,0,1,1,0,1,0,0,0,0,0] ], # 4833
  [  1, [0,1,0,0,0,0,0,0,2,0,0,0,1,1,0,1,0,0,1,0,1,0,1,0,0,0,0] ], # 4834
  [  1, [0,1,0,0,0,0,0,0,2,0,0,1,1,1,0,0,0,0,0,1,0,1,0,0,1,0,0] ], # 4835
  [  1, [0,1,0,0,0,0,0,0,2,0,1,0,1,0,1,0,0,0,1,0,0,1,0,0,0,1,0] ], # 4836
  [  1, [0,1,0,0,0,0,0,0,2,0,1,0,1,1,0,0,0,0,1,0,0,0,0,1,1,0,0] ], # 4837
  [  1, [0,1,0,0,0,0,0,0,2,1,0,0,0,1,0,0,1,0,1,0,0,1,0,1,0,0,0] ], # 4838
  [  1, [0,1,0,0,0,0,0,1,1,0,0,0,1,1,0,0,0,1,2,0,0,0,0,1,0,0,0] ], # 4839
  [  1, [0,1,0,0,0,0,0,1,1,0,0,0,2,0,0,0,0,1,1,0,1,0,1,0,0,0,0] ], # 4840
  [  1, [0,1,0,0,0,0,0,1,1,0,0,1,0,0,1,1,0,0,0,1,0,2,0,0,0,0,0] ], # 4841
  [  1, [0,1,0,0,0,0,0,1,1,1,0,0,0,0,2,0,0,0,0,1,0,1,0,0,1,0,0] ], # 4842
  [  1, [0,1,0,0,0,0,1,0,1,0,0,0,0,0,2,0,1,0,1,1,0,1,0,0,0,0,0] ], # 4843
  [  1, [0,1,0,0,0,0,1,0,1,0,0,0,0,1,1,0,1,0,2,0,0,0,0,1,0,0,0] ], # 4844
  [  1, [0,1,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,1,0,1,0,2,0,0,0,0,0] ], # 4845
  [  1, [0,1,0,0,0,0,1,0,1,0,0,1,1,0,0,1,0,0,0,0,1,0,2,0,0,0,0] ], # 4846
  [  1, [0,1,0,0,0,0,1,0,1,0,0,2,1,0,0,0,0,0,0,0,0,1,1,0,0,1,0] ], # 4847
  [  1, [0,1,0,0,0,0,1,0,1,0,1,0,0,0,2,0,0,0,1,0,0,0,1,0,1,0,0] ], # 4848
  [  1, [0,1,0,0,0,0,1,0,1,0,1,1,0,0,1,0,0,0,0,0,0,2,0,0,0,1,0] ], # 4849
  [  1, [0,1,0,0,0,0,1,0,1,1,0,0,0,2,0,0,0,0,1,0,0,0,0,1,0,0,1] ], # 4850
  [  1, [0,1,0,0,0,0,1,1,0,0,0,2,1,0,0,0,0,0,0,0,0,0,1,1,1,0,0] ], # 4851
  [  1, [0,1,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,1,0,0,1,2,0,0,0,0,0] ], # 4852
  [  1, [0,1,0,0,0,0,1,1,0,0,1,0,0,0,2,0,0,0,1,0,0,1,0,0,0,0,1] ], # 4853
  [  1, [0,1,0,0,0,0,1,1,0,1,0,1,0,1,0,0,0,0,0,0,0,0,0,2,1,0,0] ], # 4854
  [  1, [0,1,0,0,0,0,2,0,0,0,0,1,0,0,1,0,1,0,0,1,0,1,0,1,0,0,0] ], # 4855
  [  1, [0,1,0,0,0,0,2,0,0,0,0,1,1,0,0,0,0,1,0,1,0,0,1,1,0,0,0] ], # 4856
  [  1, [0,1,0,0,0,0,2,0,0,0,0,1,1,0,1,0,0,0,0,0,1,0,1,0,0,1,0] ], # 4857
  [  1, [0,1,0,0,0,0,2,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,1,1,0,0,0] ], # 4858
  [  1, [0,1,0,0,0,0,2,0,0,0,1,1,0,0,1,0,0,0,0,0,0,1,1,0,0,0,1] ], # 4859
  [  1, [0,1,0,0,0,0,2,0,0,1,0,1,0,1,0,0,0,0,0,0,0,0,1,1,0,0,1] ], # 4860
  [  1, [0,1,0,0,0,1,0,0,1,0,0,0,0,1,0,1,0,1,2,0,0,0,1,0,0,0,0] ], # 4861
  [  1, [0,1,0,0,0,1,0,0,1,0,0,0,0,2,0,1,0,0,1,0,1,0,0,0,1,0,0] ], # 4862
  [  1, [0,1,0,0,0,1,0,0,1,0,0,1,2,0,0,0,0,0,0,1,0,0,0,0,1,1,0] ], # 4863
  [  1, [0,1,0,0,0,1,0,0,1,0,1,0,1,1,0,0,0,0,0,0,1,0,0,0,2,0,0] ], # 4864
  [  1, [0,1,0,0,0,1,0,0,1,0,1,0,2,0,0,0,0,0,1,0,0,0,0,0,0,1,1] ], # 4865
  [  1, [0,1,0,0,0,1,0,0,1,1,0,0,0,1,1,0,0,0,0,1,0,0,0,0,2,0,0] ], # 4866
  [  1, [0,1,0,0,0,1,0,0,1,1,0,1,1,0,0,0,0,0,0,0,0,1,0,0,0,2,0] ], # 4867
  [  1, [0,1,0,0,0,1,0,0,1,2,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,1,0] ], # 4868
  [  1, [0,1,0,0,0,1,0,1,0,0,0,0,2,0,0,0,0,1,1,1,0,0,0,0,0,0,1] ], # 4869
  [  1, [0,1,0,0,0,1,0,1,0,0,0,1,0,0,0,1,1,0,0,0,1,2,0,0,0,0,0] ], # 4870
  [  1, [0,1,0,0,0,1,0,1,0,0,0,2,0,0,0,1,0,0,0,0,0,1,1,0,1,0,0] ], # 4871
  [  1, [0,1,0,0,0,1,0,1,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,1,2,0,0] ], # 4872
  [  1, [0,1,0,0,0,1,0,1,0,1,0,0,1,1,0,0,0,0,1,0,0,0,0,0,0,0,2] ], # 4873
  [  1, [0,1,0,0,0,1,0,1,0,1,0,1,0,0,1,0,0,0,0,0,0,0,1,0,2,0,0] ], # 4874
  [  1, [0,1,0,0,0,1,0,1,0,2,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1,1] ], # 4875
  [  1, [0,1,0,0,0,1,0,1,0,2,0,0,0,1,0,0,0,0,0,0,0,0,0,1,1,0,1] ], # 4876
  [  1, [0,1,0,0,0,2,0,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,0,1,1,0] ], # 4877
  [  1, [0,1,0,0,0,2,0,0,0,1,0,0,0,0,0,1,0,1,1,0,0,0,1,0,0,1,0] ], # 4878
  [  1, [0,1,0,0,0,2,0,0,0,1,0,0,0,1,0,1,0,0,0,1,0,0,0,0,1,0,1] ], # 4879
  [  1, [0,1,0,0,0,2,0,0,0,1,0,0,1,0,0,0,0,1,0,1,0,0,0,0,1,1,0] ], # 4880
  [  1, [0,1,0,0,0,2,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,0,1,1,0] ], # 4881
  [  1, [0,1,0,0,0,2,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0,1,0,0,0,1,1] ], # 4882
  [  1, [0,1,0,0,1,0,0,0,1,0,0,0,0,1,1,1,0,0,2,0,0,0,0,0,0,0,1] ], # 4883
  [  1, [0,1,0,0,1,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,2,1,0,0,0,0,0] ], # 4884
  [  1, [0,1,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,1,2,0,0,0,0,0,0,1,0] ], # 4885
  [  1, [0,1,0,0,1,0,0,0,1,0,0,0,2,0,0,0,0,1,0,1,1,0,0,0,1,0,0] ], # 4886
  [  1, [0,1,0,0,1,0,0,0,1,0,0,0,2,0,0,0,1,0,1,0,1,0,0,0,0,0,1] ], # 4887
  [  1, [0,1,0,0,1,0,0,0,1,0,0,1,0,0,0,2,0,0,0,0,1,1,1,0,0,0,0] ], # 4888
  [  1, [0,1,0,0,1,0,0,0,1,1,0,0,0,0,2,0,0,0,1,0,0,0,0,0,1,1,0] ], # 4889
  [  1, [0,1,0,0,1,0,0,0,1,1,1,0,0,0,1,0,0,0,0,0,0,0,0,1,2,0,0] ], # 4890
  [  1, [0,1,0,0,1,0,1,0,0,0,0,0,1,0,0,0,0,2,0,1,1,1,0,0,0,0,0] ], # 4891
  [  1, [0,1,0,0,1,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0,1,2,0,0,0,0,0] ], # 4892
  [  1, [0,1,0,0,1,0,1,0,0,0,0,2,0,0,0,0,1,0,0,0,0,1,0,1,1,0,0] ], # 4893
  [  1, [0,1,0,0,1,0,1,0,0,0,0,2,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1] ], # 4894
  [  1, [0,1,0,0,1,0,1,0,0,1,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,0,2] ], # 4895
  [  1, [0,1,0,0,1,0,1,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,0,2,0,1,0] ], # 4896
  [  1, [0,1,0,0,1,0,1,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,0,2,1,0,0] ], # 4897
  [  1, [0,1,0,0,1,0,1,0,0,2,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,1,1] ], # 4898
  [  1, [0,1,0,0,1,1,0,0,0,0,1,0,0,0,0,2,0,0,0,0,1,1,0,0,0,0,1] ], # 4899
  [  1, [0,1,0,0,1,1,0,0,0,0,1,0,1,0,0,1,0,0,1,0,0,0,0,0,0,0,2] ], # 4900
  [  1, [0,1,0,0,1,1,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,0,1,2,0,0] ], # 4901
  [  1, [0,1,0,0,1,1,0,0,0,2,0,0,0,0,0,0,0,1,0,0,0,0,0,1,1,1,0] ], # 4902
  [  1, [0,1,0,1,0,0,0,1,0,0,0,0,0,0,1,1,1,0,0,0,2,1,0,0,0,0,0] ], # 4903
  [  1, [0,1,0,1,0,0,0,1,0,0,0,0,0,1,0,0,0,2,1,0,1,1,0,0,0,0,0] ], # 4904
  [  1, [0,1,0,1,0,0,0,1,0,0,0,0,0,1,1,0,0,1,2,0,0,0,0,0,0,0,1] ], # 4905
  [  1, [0,1,0,1,0,0,0,1,0,0,0,0,1,0,0,0,0,2,1,1,0,0,0,1,0,0,0] ], # 4906
  [  1, [0,1,0,1,0,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,2,0,1,0,0,0,0] ], # 4907
  [  1, [0,1,0,1,0,0,0,1,0,0,0,1,0,0,0,2,0,0,0,0,1,0,1,1,0,0,0] ], # 4908
  [  1, [0,1,0,1,0,0,0,1,0,0,1,1,0,0,0,1,0,0,0,0,0,0,0,2,1,0,0] ], # 4909
  [  1, [0,1,0,1,0,0,0,1,0,1,0,0,0,0,2,0,0,0,1,0,0,0,0,0,0,1,1] ], # 4910
  [  1, [0,1,0,1,0,0,1,0,0,0,0,0,0,0,1,0,2,0,1,0,1,0,0,1,0,0,0] ], # 4911
  [  1, [0,1,0,1,0,0,1,0,0,0,0,0,1,0,1,0,1,0,0,0,2,0,0,0,0,1,0] ], # 4912
  [  1, [0,1,0,1,0,0,1,0,0,0,0,1,0,0,0,1,1,0,0,1,0,0,0,2,0,0,0] ], # 4913
  [  1, [0,1,0,1,0,0,1,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,1,0,1,0,1] ], # 4914
  [  1, [0,1,0,1,0,0,1,0,0,0,1,0,0,0,0,0,0,2,0,0,1,1,1,0,0,0,0] ], # 4915
  [  1, [0,1,0,1,0,0,1,0,0,0,1,0,0,0,0,0,1,1,1,0,0,0,0,2,0,0,0] ], # 4916
  [  1, [0,1,0,1,0,0,1,0,0,1,0,0,0,0,0,0,0,2,0,1,0,0,1,1,0,0,0] ], # 4917
  [  1, [0,1,0,1,0,0,1,0,0,1,0,1,0,0,0,0,0,1,0,0,0,0,2,0,0,0,1] ], # 4918
  [  1, [0,1,0,1,0,1,0,0,0,0,0,0,0,1,0,1,1,0,0,0,2,0,0,0,1,0,0] ], # 4919
  [  1, [0,1,0,1,0,1,0,0,0,0,0,0,0,1,0,2,0,0,0,1,1,0,0,0,0,0,1] ], # 4920
  [  1, [0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,0,2,0,0,0,1,1,0,0,1,0,0] ], # 4921
  [  1, [0,1,0,1,0,1,0,0,0,0,1,0,0,0,0,2,0,0,0,0,1,0,0,1,0,1,0] ], # 4922
  [  1, [0,1,0,1,0,1,0,0,0,1,0,0,0,0,1,0,0,1,1,0,0,0,0,0,0,2,0] ], # 4923
  [  1, [0,1,0,1,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,1,0,0,0,0,0,0,2] ], # 4924
  [  1, [0,1,0,1,0,1,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,2] ], # 4925
  [  1, [0,1,0,1,0,1,0,0,0,2,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,1,1] ], # 4926
  [  1, [0,1,0,1,1,0,0,0,0,0,0,0,1,0,0,0,0,2,1,0,1,0,0,0,0,1,0] ], # 4927
  [  1, [0,1,0,1,1,0,0,0,0,0,0,0,1,0,0,0,1,1,0,0,2,0,0,0,1,0,0] ], # 4928
  [  1, [0,1,0,1,1,0,0,0,0,0,0,1,0,0,0,2,0,0,0,1,0,0,0,1,0,0,1] ], # 4929
  [  1, [0,1,0,1,1,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,2] ], # 4930
  [  1, [0,1,0,2,0,0,0,0,0,0,0,0,0,0,1,0,1,1,1,0,1,0,0,0,0,1,0] ], # 4931
  [  1, [0,1,0,2,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,1,1,0,0,0,0,0,1] ], # 4932
  [  1, [0,1,0,2,0,0,0,0,0,0,0,1,0,1,0,0,1,0,0,0,1,0,0,0,1,0,1] ], # 4933
  [  1, [0,1,0,2,0,0,0,0,0,0,1,0,0,0,0,0,1,1,0,0,1,0,0,1,1,0,0] ], # 4934
  [  1, [0,1,0,2,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,1] ], # 4935
  [  1, [0,1,0,2,0,0,0,0,0,1,0,0,0,0,0,0,1,1,0,1,0,0,0,1,0,0,1] ], # 4936
  [  1, [0,1,1,0,0,0,0,0,1,0,0,0,0,2,0,1,0,0,1,0,0,1,0,0,0,0,1] ], # 4937
  [  1, [0,1,1,0,0,0,0,0,1,0,1,0,1,0,1,0,0,0,0,0,0,0,1,0,2,0,0] ], # 4938
  [  1, [0,1,1,0,0,0,0,0,1,0,1,0,2,0,0,0,0,0,0,0,0,0,0,1,1,1,0] ], # 4939
  [  1, [0,1,1,0,0,0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,0,2,0,0,0,0,1] ], # 4940
  [  1, [0,1,1,0,0,0,0,1,0,0,0,0,0,0,1,2,0,0,0,0,1,1,1,0,0,0,0] ], # 4941
  [  1, [0,1,1,0,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0,0,1,2,0,0,0,0,0] ], # 4942
  [  1, [0,1,1,0,0,0,0,1,0,0,0,0,2,0,0,0,1,0,1,0,0,0,0,1,0,0,1] ], # 4943
  [  1, [0,1,1,0,0,0,0,1,0,1,0,0,1,0,0,0,1,0,0,0,0,0,0,2,1,0,0] ], # 4944
  [  1, [0,1,1,0,0,0,1,0,0,0,0,0,0,0,1,1,0,1,1,0,0,0,2,0,0,0,0] ], # 4945
  [  1, [0,1,1,0,0,0,1,0,0,0,0,0,0,0,2,1,0,0,0,1,0,1,0,0,0,1,0] ], # 4946
  [  1, [0,1,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,2,1,0,0,1,1,0,0,0,0] ], # 4947
  [  1, [0,1,1,0,0,0,1,0,0,0,0,0,2,0,0,0,1,0,0,0,1,0,0,1,0,1,0] ], # 4948
  [  1, [0,1,1,0,0,0,1,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,2,0,1,0,0] ], # 4949
  [  1, [0,1,1,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,2,0,0,0,0,1] ], # 4950
  [  1, [0,1,1,0,0,0,1,0,0,1,0,0,0,0,2,0,0,0,0,0,0,0,1,0,1,1,0] ], # 4951
  [  1, [0,1,1,0,0,0,1,0,0,1,0,0,1,0,1,0,0,0,0,0,0,0,0,1,0,2,0] ], # 4952
  [  1, [0,1,1,0,0,1,0,0,0,0,0,0,0,0,1,2,0,0,1,0,0,0,1,0,0,1,0] ], # 4953
  [  1, [0,1,1,0,0,1,0,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,2,0,0] ], # 4954
  [  1, [0,1,1,0,0,1,0,0,0,0,0,0,2,0,0,0,1,0,0,1,0,0,0,0,1,0,1] ], # 4955
  [  1, [0,1,1,0,0,1,0,0,0,1,0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,2,0] ], # 4956
  [  1, [0,1,1,0,1,0,0,0,0,0,0,0,1,0,0,0,0,2,1,0,0,0,1,0,1,0,0] ], # 4957
  [  1, [0,1,1,0,1,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,2,0,0,0,0,1] ], # 4958
  [  1, [0,1,1,0,1,0,0,0,0,0,0,1,0,0,0,2,0,0,0,0,0,1,0,1,0,1,0] ], # 4959
  [  1, [0,1,1,0,1,0,0,0,0,1,0,0,0,0,1,0,0,1,0,0,0,0,1,0,2,0,0] ], # 4960
  [  1, [0,1,1,1,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,1,0,0,0,1,0,1,0] ], # 4961
  [  1, [0,1,1,1,0,0,0,0,0,0,0,0,0,2,0,0,0,1,1,0,0,0,0,0,1,0,1] ], # 4962
  [  1, [0,1,1,1,0,0,0,0,0,0,0,0,1,0,0,0,2,0,0,0,1,0,0,1,1,0,0] ], # 4963
  [  1, [0,1,1,1,0,0,0,0,0,0,0,0,1,1,0,0,1,0,1,0,0,0,0,0,0,0,2] ], # 4964
  [  1, [0,1,1,1,0,0,0,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,1,0,2,0,0] ], # 4965
  [  1, [0,1,1,1,0,0,0,0,0,0,1,0,0,1,0,1,0,0,0,0,0,1,0,0,0,0,2] ], # 4966
  [  1, [0,1,1,1,0,0,0,0,0,1,0,0,0,0,0,0,2,0,0,0,0,1,0,1,0,0,1] ], # 4967
  [  1, [0,1,1,1,0,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0,0,0,2,0,1,0] ], # 4968
  [  1, [0,2,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,1,1,0,0,0,1,0,1,0,0] ], # 4969
  [  1, [0,2,0,0,0,0,0,0,1,0,0,0,1,0,1,0,1,0,1,0,0,1,0,0,0,0,1] ], # 4970
  [  1, [0,2,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,1,0,0,1,1,0,0,1,0,0] ], # 4971
  [  1, [0,2,0,0,0,0,0,0,1,0,0,1,0,0,1,1,0,0,0,0,0,1,1,0,1,0,0] ], # 4972
  [  1, [0,2,0,0,0,0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,0,1,0,0,1,0,1] ], # 4973
  [  1, [0,2,0,0,0,0,0,0,1,1,0,0,1,0,1,0,0,0,0,0,0,0,0,1,1,1,0] ], # 4974
  [  1, [0,2,0,0,0,0,1,0,0,0,0,0,0,0,1,1,0,1,0,0,1,1,1,0,0,0,0] ], # 4975
  [  1, [0,2,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1,1,0,0,1,0,0,0,0,1] ], # 4976
  [  1, [0,2,0,0,0,0,1,0,0,0,0,0,1,0,0,0,1,1,0,0,1,1,0,1,0,0,0] ], # 4977
  [  1, [0,2,0,0,0,0,1,0,0,0,0,1,0,0,1,1,0,0,0,0,0,1,0,1,0,1,0] ], # 4978
  [  1, [0,2,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,1,1,0,0] ], # 4979
  [  1, [0,2,0,0,0,0,1,0,0,1,0,0,0,0,1,0,0,1,0,0,0,0,1,1,1,0,0] ], # 4980
  [  1, [0,2,0,0,0,1,0,0,0,0,0,0,1,0,0,1,1,0,0,0,1,1,0,0,0,0,1] ], # 4981
  [  1, [0,2,0,0,0,1,0,0,0,0,0,0,1,0,1,1,0,0,1,0,0,0,0,0,0,1,1] ], # 4982
  [  1, [0,2,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,1,0,1] ], # 4983
  [  1, [0,2,0,0,0,1,0,0,0,0,0,1,1,0,0,1,0,0,0,0,0,0,0,1,1,1,0] ], # 4984
  [  1, [0,2,0,0,0,1,0,0,0,1,0,0,0,0,1,1,0,0,0,0,0,0,1,0,1,0,1] ], # 4985
  [  1, [0,2,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,0,0,0,1,1,0,1] ], # 4986
  [  1, [0,2,0,1,0,0,0,0,0,0,0,0,0,1,0,1,0,1,0,0,1,1,0,0,0,0,1] ], # 4987
  [  1, [0,2,0,1,0,0,0,0,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0,1,0,0,1] ], # 4988
  [  1, [0,2,0,1,0,0,0,0,0,0,0,0,1,0,0,1,0,1,0,0,1,0,0,1,0,1,0] ], # 4989
  [  1, [0,2,0,1,0,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,1,1,1,0,0] ], # 4990
  [  1, [0,2,0,1,0,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,1,0,1,0,0,1] ], # 4991
  [  1, [0,2,0,1,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,0,0,0,1,0,1,1] ], # 4992
  [  1, [1,0,0,0,0,0,0,0,2,0,1,0,0,0,1,0,1,0,1,0,0,1,1,0,0,0,0] ], # 4993
  [  1, [1,0,0,0,0,0,0,0,2,0,1,0,0,1,0,1,0,0,1,0,0,0,1,1,0,0,0] ], # 4994
  [  1, [1,0,0,0,0,0,0,0,2,0,1,0,0,1,1,0,0,0,0,1,0,1,0,0,1,0,0] ], # 4995
  [  1, [1,0,0,0,0,0,0,0,2,0,1,1,1,0,0,0,0,0,0,0,0,1,1,0,0,1,0] ], # 4996
  [  1, [1,0,0,0,0,0,0,0,2,1,0,0,0,1,0,0,1,0,0,0,1,1,1,0,0,0,0] ], # 4997
  [  1, [1,0,0,0,0,0,0,0,2,1,1,0,0,1,0,0,0,0,0,0,0,1,0,1,0,1,0] ], # 4998
  [  1, [1,0,0,0,0,0,0,1,1,0,0,0,0,2,0,1,0,0,1,0,1,0,0,1,0,0,0] ], # 4999
  [  1, [1,0,0,0,0,0,0,1,1,0,0,0,1,1,0,1,0,0,0,0,2,0,1,0,0,0,0] ], # 5000
  [  1, [1,0,0,0,0,0,0,1,1,0,0,1,2,0,0,0,0,0,0,0,1,0,1,0,0,1,0] ], # 5001
  [  1, [1,0,0,0,0,0,0,1,1,0,1,0,0,0,1,0,0,1,0,1,0,2,0,0,0,0,0] ], # 5002
  [  1, [1,0,0,0,0,0,0,1,1,0,1,0,1,0,0,0,1,0,1,0,0,0,0,2,0,0,0] ], # 5003
  [  1, [1,0,0,0,0,0,0,1,1,0,2,0,0,0,1,0,0,0,0,0,0,1,0,1,1,0,0] ], # 5004
  [  1, [1,0,0,0,0,0,0,1,1,1,0,0,0,2,0,0,0,0,0,0,1,1,0,0,0,0,1] ], # 5005
  [  1, [1,0,0,0,0,0,0,1,1,1,1,0,0,1,0,0,0,0,0,0,0,0,0,2,1,0,0] ], # 5006
  [  1, [1,0,0,0,0,0,0,2,0,0,0,0,1,0,1,0,0,1,0,1,1,1,0,0,0,0,0] ], # 5007
  [  1, [1,0,0,0,0,0,0,2,0,0,0,0,1,1,0,0,0,1,1,0,1,0,0,1,0,0,0] ], # 5008
  [  1, [1,0,0,0,0,0,0,2,0,0,0,1,1,0,0,1,0,0,0,0,1,0,1,1,0,0,0] ], # 5009
  [  1, [1,0,0,0,0,0,0,2,0,0,1,0,1,0,1,0,0,0,1,0,0,0,0,1,0,0,1] ], # 5010
  [  1, [1,0,0,0,0,0,0,2,0,1,0,0,0,1,1,0,0,0,0,0,1,0,0,1,1,0,0] ], # 5011
  [  1, [1,0,0,0,0,0,0,2,0,1,0,0,1,0,1,0,0,0,0,0,1,0,1,0,0,0,1] ], # 5012
  [  1, [1,0,0,0,0,0,1,0,1,0,1,1,1,0,0,0,0,0,0,0,0,0,2,0,0,0,1] ], # 5013
  [  1, [1,0,0,0,0,0,1,0,1,0,2,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,1] ], # 5014
  [  1, [1,0,0,0,0,0,1,0,1,1,0,0,0,1,0,0,1,0,0,1,0,0,0,2,0,0,0] ], # 5015
  [  1, [1,0,0,0,0,0,1,0,1,1,0,0,0,2,0,0,0,0,0,0,1,0,0,1,0,1,0] ], # 5016
  [  1, [1,0,0,0,0,0,1,1,0,0,0,0,0,0,2,0,1,0,0,1,1,1,0,0,0,0,0] ], # 5017
  [  1, [1,0,0,0,0,0,1,1,0,0,0,0,1,0,1,0,1,0,0,0,2,0,1,0,0,0,0] ], # 5018
  [  1, [1,0,0,0,0,0,1,1,0,0,0,1,0,2,0,0,0,0,1,0,0,0,0,1,0,0,1] ], # 5019
  [  1, [1,0,0,0,0,0,1,1,0,0,1,0,0,1,0,0,0,1,1,0,0,0,0,2,0,0,0] ], # 5020
  [  1, [1,0,0,0,0,1,0,0,1,0,0,0,0,1,0,2,0,0,0,1,1,0,1,0,0,0,0] ], # 5021
  [  1, [1,0,0,0,0,1,0,0,1,0,0,0,0,1,1,1,0,0,0,2,0,0,0,0,1,0,0] ], # 5022
  [  1, [1,0,0,0,0,1,0,0,1,0,0,1,0,0,0,0,2,0,1,0,0,1,1,0,0,0,0] ], # 5023
  [  1, [1,0,0,0,0,1,0,0,1,0,1,0,0,0,0,1,0,1,1,0,0,0,2,0,0,0,0] ], # 5024
  [  1, [1,0,0,0,0,1,0,0,1,0,1,1,0,0,0,0,1,0,0,0,0,2,0,0,0,1,0] ], # 5025
  [  1, [1,0,0,0,0,1,0,0,1,0,2,0,1,0,0,0,0,0,0,0,0,1,0,0,0,1,1] ], # 5026
  [  1, [1,0,0,0,0,1,0,0,1,1,0,0,0,0,0,0,2,0,0,1,0,1,0,1,0,0,0] ], # 5027
  [  1, [1,0,0,0,0,1,0,0,1,1,0,0,0,0,0,1,1,0,0,0,1,0,2,0,0,0,0] ], # 5028
  [  1, [1,0,0,0,0,1,1,0,0,0,0,0,0,0,1,0,1,1,0,2,0,1,0,0,0,0,0] ], # 5029
  [  1, [1,0,0,0,0,1,1,0,0,0,0,0,0,0,1,0,2,0,1,0,1,0,1,0,0,0,0] ], # 5030
  [  1, [1,0,0,0,0,1,1,0,0,0,0,0,0,1,0,1,0,1,0,2,0,0,0,1,0,0,0] ], # 5031
  [  1, [1,0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,2,0,0,1,1,0,0,1,0,0,0] ], # 5032
  [  1, [1,0,0,0,0,1,1,0,0,0,0,0,1,1,0,0,1,0,0,0,2,0,0,0,0,1,0] ], # 5033
  [  1, [1,0,0,0,0,1,1,0,0,0,0,1,0,2,0,0,0,0,0,0,1,0,0,0,1,1,0] ], # 5034
  [  1, [1,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,2,0,1,0,1,1,0,0,0,0] ], # 5035
  [  1, [1,0,0,0,0,1,1,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,1] ], # 5036
  [  1, [1,0,0,0,0,2,0,0,0,0,0,0,0,1,0,1,0,1,1,1,0,0,0,0,0,1,0] ], # 5037
  [  1, [1,0,0,0,0,2,0,0,0,0,0,0,0,1,0,1,1,0,0,1,1,0,0,0,1,0,0] ], # 5038
  [  1, [1,0,0,0,0,2,0,0,0,0,0,1,0,0,0,1,1,0,1,0,0,0,1,0,0,1,0] ], # 5039
  [  1, [1,0,0,0,0,2,0,0,0,0,1,0,1,0,0,1,0,0,0,1,0,0,0,0,0,1,1] ], # 5040
  [  1, [1,0,0,0,0,2,0,0,0,1,0,0,0,0,0,0,1,1,0,1,0,1,0,0,0,1,0] ], # 5041
  [  1, [1,0,0,0,0,2,0,0,0,1,0,0,0,0,0,1,1,0,0,1,0,0,1,0,0,0,1] ], # 5042
  [  1, [1,0,0,0,1,0,0,1,0,0,0,0,1,0,0,0,1,1,0,0,2,1,0,0,0,0,0] ], # 5043
  [  1, [1,0,0,0,1,0,0,1,0,0,0,0,2,0,0,0,0,1,0,1,1,0,0,0,0,0,1] ], # 5044
  [  1, [1,0,0,0,1,0,0,1,0,0,0,1,1,1,0,0,0,0,1,0,0,0,0,0,0,0,2] ], # 5045
  [  1, [1,0,0,0,1,0,0,1,0,0,0,2,0,0,0,1,0,0,0,0,0,0,1,1,1,0,0] ], # 5046
  [  1, [1,0,0,0,1,0,0,1,0,0,1,0,0,0,2,0,0,0,1,0,0,0,0,0,1,0,1] ], # 5047
  [  1, [1,0,0,0,1,0,0,1,0,0,1,1,0,0,1,0,0,0,0,0,0,0,0,1,2,0,0] ], # 5048
  [  1, [1,0,0,0,1,0,0,1,0,1,0,0,0,0,2,0,0,0,0,0,1,0,0,0,1,1,0] ], # 5049
  [  1, [1,0,0,0,1,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,0,2] ], # 5050
  [  1, [1,0,0,0,1,0,1,0,0,0,0,0,0,0,2,0,1,0,1,0,1,0,0,0,0,1,0] ], # 5051
  [  1, [1,0,0,0,1,0,1,0,0,0,0,1,1,0,1,0,0,0,0,0,1,0,0,0,0,2,0] ], # 5052
  [  1, [1,0,0,0,1,0,1,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,1,1,1,0] ], # 5053
  [  1, [1,0,0,0,1,0,1,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,1,0,0,1,1] ], # 5054
  [  1, [1,0,0,0,1,0,1,0,0,0,1,0,0,0,0,1,0,1,0,1,0,0,0,2,0,0,0] ], # 5055
  [  1, [1,0,0,0,1,0,1,0,0,0,1,1,0,1,0,0,0,0,0,0,0,1,0,0,0,0,2] ], # 5056
  [  1, [1,0,0,0,1,0,1,0,0,0,2,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,1] ], # 5057
  [  1, [1,0,0,0,1,0,1,0,0,1,1,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,2] ], # 5058
  [  1, [1,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,2,1,1,0,0,0,0,0,1,0] ], # 5059
  [  1, [1,0,0,0,1,1,0,0,0,0,0,0,1,0,0,1,0,1,0,2,0,0,0,0,0,0,1] ], # 5060
  [  1, [1,0,0,0,1,1,0,0,0,0,0,1,0,0,1,1,0,0,1,0,0,0,0,0,0,2,0] ], # 5061
  [  1, [1,0,0,0,1,1,0,0,0,0,0,1,0,1,0,0,1,0,0,0,1,0,0,0,2,0,0] ], # 5062
  [  1, [1,0,0,0,1,1,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,1,0,0,1,1,0] ], # 5063
  [  1, [1,0,0,0,1,1,0,0,0,0,1,0,0,0,0,2,0,0,0,1,0,0,0,1,0,0,1] ], # 5064
  [  1, [1,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,0,2,0,1,0,0,1,0,1,0,0] ], # 5065
  [  1, [1,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,0,1,0,0,0,1,0,0,0,2,0] ], # 5066
  [  1, [1,0,0,0,2,0,0,0,0,0,0,1,0,0,0,0,1,1,0,0,1,1,0,0,1,0,0] ], # 5067
  [  1, [1,0,0,0,2,0,0,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0,0,0,1,0,1] ], # 5068
  [  1, [1,0,0,0,2,0,0,0,0,0,0,1,1,0,0,0,0,1,1,0,0,0,0,0,0,1,1] ], # 5069
  [  1, [1,0,0,0,2,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,0,1,1,0,1] ], # 5070
  [  1, [1,0,0,0,2,0,0,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,0,1,0,1] ], # 5071
  [  1, [1,0,0,0,2,0,0,0,0,1,0,1,0,0,0,0,0,1,0,0,0,0,0,1,1,1,0] ], # 5072
  [  1, [1,0,0,1,0,0,0,0,1,0,0,0,0,0,1,0,2,0,1,1,0,0,0,1,0,0,0] ], # 5073
  [  1, [1,0,0,1,0,0,0,0,1,0,0,1,1,1,0,0,0,0,0,0,1,0,0,0,0,2,0] ], # 5074
  [  1, [1,0,0,1,0,0,0,0,1,0,0,2,0,1,0,0,0,0,0,0,0,0,1,0,1,1,0] ], # 5075
  [  1, [1,0,0,1,0,0,0,0,1,0,1,0,0,0,0,1,1,0,0,1,0,0,0,2,0,0,0] ], # 5076
  [  1, [1,0,0,1,0,0,0,0,1,0,1,1,0,0,0,0,0,1,0,0,0,0,2,0,1,0,0] ], # 5077
  [  1, [1,0,0,1,0,0,0,0,1,0,2,0,0,0,0,0,0,1,0,0,0,1,0,1,0,1,0] ], # 5078
  [  1, [1,0,0,1,0,0,0,0,1,0,2,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1] ], # 5079
  [  1, [1,0,0,1,0,0,0,0,1,1,0,1,0,0,0,0,1,0,0,0,0,0,2,0,0,0,1] ], # 5080
  [  1, [1,0,0,1,0,0,0,1,0,0,0,0,0,0,1,1,0,1,0,2,0,0,0,1,0,0,0] ], # 5081
  [  1, [1,0,0,1,0,0,0,1,0,0,0,0,0,0,2,0,1,0,1,1,0,0,0,0,0,0,1] ], # 5082
  [  1, [1,0,0,1,0,0,0,1,0,0,0,0,0,0,2,1,0,0,0,1,1,0,0,0,0,1,0] ], # 5083
  [  1, [1,0,0,1,0,0,0,1,0,0,0,0,0,1,1,0,1,0,0,0,2,0,0,0,1,0,0] ], # 5084
  [  1, [1,0,0,1,0,0,0,1,0,0,0,0,1,1,0,0,0,1,0,0,2,0,0,0,0,1,0] ], # 5085
  [  1, [1,0,0,1,0,0,0,1,0,0,0,1,0,2,0,0,0,0,0,0,1,0,0,0,1,0,1] ], # 5086
  [  1, [1,0,0,1,0,0,0,1,0,0,1,0,0,0,0,0,0,2,0,1,0,1,0,1,0,0,0] ], # 5087
  [  1, [1,0,0,1,0,0,0,1,0,1,0,1,0,1,0,0,0,0,0,0,0,0,1,0,0,0,2] ], # 5088
  [  1, [1,0,0,1,0,1,0,0,0,0,0,0,0,0,1,0,2,0,0,1,1,0,0,0,1,0,0] ], # 5089
  [  1, [1,0,0,1,0,1,0,0,0,0,0,0,0,0,1,1,1,0,0,2,0,0,0,0,0,0,1] ], # 5090
  [  1, [1,0,0,1,0,1,0,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,0,2,0] ], # 5091
  [  1, [1,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,0,2,1,0,0,0,1,0,0,1,0] ], # 5092
  [  1, [1,0,0,1,1,0,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,1,0,1,0,1] ], # 5093
  [  1, [1,0,0,1,1,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,2] ], # 5094
  [  1, [1,0,0,1,1,0,0,0,0,1,0,0,0,0,0,0,0,2,0,1,0,0,0,1,0,1,0] ], # 5095
  [  1, [1,0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,0,1,0,0,1,0,0,0,0,2,0] ], # 5096
  [  1, [1,0,1,0,0,0,0,0,1,0,0,0,0,0,1,1,1,0,1,0,0,0,2,0,0,0,0] ], # 5097
  [  1, [1,0,1,0,0,0,0,0,1,0,0,0,0,2,0,0,0,1,0,1,0,1,0,0,1,0,0] ], # 5098
  [  1, [1,0,1,0,0,0,0,0,1,0,0,0,1,0,0,0,2,0,1,0,0,0,1,1,0,0,0] ], # 5099
  [  1, [1,0,1,0,0,0,0,0,1,0,1,0,0,1,0,0,0,1,0,0,0,2,0,0,0,1,0] ], # 5100
  [  1, [1,0,1,0,0,0,0,1,0,0,0,0,0,0,1,2,0,0,0,1,0,0,1,1,0,0,0] ], # 5101
  [  1, [1,0,1,0,0,0,0,1,0,0,0,0,0,2,0,0,0,1,1,0,0,1,0,0,0,0,1] ], # 5102
  [  1, [1,0,1,0,0,0,0,1,0,0,0,0,1,0,0,1,1,0,0,1,0,0,0,2,0,0,0] ], # 5103
  [  1, [1,0,1,0,0,0,0,1,0,0,0,0,2,0,0,0,1,0,0,0,1,0,1,0,0,0,1] ], # 5104
  [  1, [1,0,1,0,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,0,0,2,0,1,0,0] ], # 5105
  [  1, [1,0,1,0,0,0,0,1,0,0,1,0,1,1,0,0,0,0,0,0,0,1,0,0,0,0,2] ], # 5106
  [  1, [1,0,1,0,0,0,0,1,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,1,0,1,1] ], # 5107
  [  1, [1,0,1,0,0,0,0,1,0,1,0,0,0,1,0,1,0,0,0,0,0,0,0,2,0,1,0] ], # 5108
  [  1, [1,0,1,0,0,0,1,0,0,0,0,0,0,0,2,0,1,0,0,1,0,0,1,0,1,0,0] ], # 5109
  [  1, [1,0,1,0,0,0,1,0,0,0,0,1,0,2,0,0,0,0,0,0,0,1,0,0,0,1,1] ], # 5110
  [  1, [1,0,1,0,0,0,1,0,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,1,0,2,0] ], # 5111
  [  1, [1,0,1,0,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,2,0,1,0,0] ], # 5112
  [  1, [1,0,1,0,0,1,0,0,0,0,0,0,0,1,0,2,0,0,0,1,0,0,0,1,0,1,0] ], # 5113
  [  1, [1,0,1,0,0,1,0,0,0,0,1,0,1,0,0,1,0,0,0,0,0,0,0,1,0,2,0] ], # 5114
  [  1, [1,0,1,0,0,1,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,0,2,0,1,0,0] ], # 5115
  [  1, [1,0,1,0,0,1,0,0,0,1,0,0,0,0,0,0,2,0,0,0,0,1,1,0,0,0,1] ], # 5116
  [  1, [1,0,1,0,1,0,0,0,0,0,0,0,0,0,2,1,0,0,0,1,0,0,0,0,1,1,0] ], # 5117
  [  1, [1,0,1,0,1,0,0,0,0,0,0,0,0,1,0,0,0,2,1,0,0,1,0,0,0,1,0] ], # 5118
  [  1, [1,0,1,0,1,0,0,0,0,0,0,0,0,1,1,0,0,1,0,1,0,0,0,0,2,0,0] ], # 5119
  [  1, [1,0,1,0,1,0,0,0,0,0,0,0,1,0,0,0,2,0,0,0,1,1,0,0,0,0,1] ], # 5120
  [  1, [1,0,1,0,1,0,0,0,0,0,0,1,0,0,1,0,1,0,0,0,0,0,1,0,2,0,0] ], # 5121
  [  1, [1,0,1,0,1,0,0,0,0,0,1,0,0,0,0,0,0,2,0,0,0,1,1,0,1,0,0] ], # 5122
  [  1, [1,0,1,0,1,0,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,2,0,0,0,0,1] ], # 5123
  [  1, [1,0,1,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,0,0,0,1,0,2,0] ], # 5124
  [  1, [1,0,1,1,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,0,1,0,0,0,0,2,0] ], # 5125
  [  1, [1,0,1,1,0,0,0,0,0,0,0,0,0,2,0,0,0,1,0,0,1,0,0,0,1,1,0] ], # 5126
  [  1, [1,0,1,1,0,0,0,0,0,0,0,0,1,0,0,0,2,0,0,1,0,0,0,1,0,0,1] ], # 5127
  [  1, [1,0,1,1,0,0,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,1,0,0,0,2] ], # 5128
  [  1, [1,1,0,0,0,0,0,0,1,0,0,0,0,0,2,1,0,0,0,1,0,0,1,0,1,0,0] ], # 5129
  [  1, [1,1,0,0,0,0,0,0,1,0,0,0,0,1,0,0,1,1,0,0,1,2,0,0,0,0,0] ], # 5130
  [  1, [1,1,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,1,1,0,0,0,0,1,1,0,0] ], # 5131
  [  1, [1,1,0,0,0,0,0,0,1,0,0,0,1,0,0,0,2,0,0,0,1,1,0,1,0,0,0] ], # 5132
  [  1, [1,1,0,0,0,0,0,0,1,0,0,1,0,1,1,0,0,0,0,0,0,0,1,0,2,0,0] ], # 5133
  [  1, [1,1,0,0,0,0,0,0,1,0,0,1,0,2,0,0,0,0,0,0,0,1,0,0,1,0,1] ], # 5134
  [  1, [1,1,0,0,0,0,0,0,1,0,1,0,0,0,1,0,1,0,0,0,0,2,0,0,0,0,1] ], # 5135
  [  1, [1,1,0,0,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,0,0,0,2,0,1,0] ], # 5136
  [  1, [1,1,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,1,0,0,1,0,0,1,0,1,0] ], # 5137
  [  1, [1,1,0,0,0,0,0,1,0,0,0,1,1,0,0,1,0,0,0,0,0,0,0,2,0,1,0] ], # 5138
  [  1, [1,1,0,0,0,0,0,1,0,1,0,0,0,0,2,0,0,0,0,0,0,0,1,0,1,0,1] ], # 5139
  [  1, [1,1,0,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,2] ], # 5140
  [  1, [1,1,0,0,0,0,1,0,0,0,0,0,0,0,2,1,0,0,0,0,1,0,1,0,0,1,0] ], # 5141
  [  1, [1,1,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,2,0,1,0,1,0,1,0,0,0] ], # 5142
  [  1, [1,1,0,0,0,0,1,0,0,0,0,0,1,0,0,0,1,1,0,1,0,0,0,2,0,0,0] ], # 5143
  [  1, [1,1,0,0,0,0,1,0,0,0,0,1,0,0,1,1,0,0,0,0,0,0,2,0,0,0,1] ], # 5144
  [  1, [1,1,0,0,0,1,0,0,0,0,0,0,0,0,1,2,0,0,0,1,0,0,1,0,0,0,1] ], # 5145
  [  1, [1,1,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,2,1,0,0,0,1,0,1,0,0] ], # 5146
  [  1, [1,1,0,0,0,1,0,0,0,0,0,0,1,0,1,1,0,0,0,0,1,0,0,0,0,2,0] ], # 5147
  [  1, [1,1,0,0,0,1,0,0,0,0,0,0,2,0,0,0,1,0,0,0,1,0,0,0,0,1,1] ], # 5148
  [  1, [1,1,0,0,0,1,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,2,0,1,0,0] ], # 5149
  [  1, [1,1,0,0,0,1,0,0,0,0,0,1,0,0,0,2,0,0,0,0,0,0,1,1,0,1,0] ], # 5150
  [  1, [1,1,0,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,1,0,0,0,0,2] ], # 5151
  [  1, [1,1,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,1,0,0,0,0,0,1,0,2,0] ], # 5152
  [  1, [1,1,0,0,1,0,0,0,0,0,0,0,0,0,2,1,0,0,1,0,0,0,0,0,0,1,1] ], # 5153
  [  1, [1,1,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,2,0,0,1,1,0,0,1,0,0] ], # 5154
  [  1, [1,1,0,0,1,0,0,0,0,0,0,0,1,0,1,0,1,0,1,0,0,0,0,0,0,0,2] ], # 5155
  [  1, [1,1,0,0,1,0,0,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,1,2,0,0] ], # 5156
  [  1, [1,1,0,1,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,1,1,0,0,0,0,1] ], # 5157
  [  1, [1,1,0,1,0,0,0,0,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,0,0,2] ], # 5158
  [  1, [1,1,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,2,0,0,0,0,1,1,1,0,0] ], # 5159
  [  1, [1,1,0,1,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,0,2,0,1,0] ], # 5160
  [  1, [2,0,0,0,0,0,0,0,1,0,0,0,0,0,1,1,1,0,0,1,0,0,1,1,0,0,0] ], # 5161
  [  1, [2,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,1,1,0,1,0,1,0,1,0,0,0] ], # 5162
  [  1, [2,0,0,0,0,0,0,0,1,0,0,0,1,1,0,0,1,0,0,0,1,0,0,1,0,1,0] ], # 5163
  [  1, [2,0,0,0,0,0,0,0,1,0,0,1,0,1,0,0,1,0,0,0,0,1,1,0,0,0,1] ], # 5164
  [  1, [2,0,0,0,0,0,0,0,1,0,1,0,0,1,0,0,0,1,0,0,0,0,1,1,1,0,0] ], # 5165
  [  1, [2,0,0,0,0,0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,0,0,1,1,0,0,1] ], # 5166
  [  1, [2,0,0,0,0,0,0,1,0,0,0,0,0,1,1,0,1,0,0,0,1,1,0,0,0,0,1] ], # 5167
  [  1, [2,0,0,0,0,0,0,1,0,0,0,0,0,1,1,1,0,0,0,0,1,0,0,1,0,1,0] ], # 5168
  [  1, [2,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,1,0,0,1,0,0,0,1,0,0,1] ], # 5169
  [  1, [2,0,0,0,0,0,0,1,0,0,0,1,0,1,1,0,0,0,0,0,0,0,1,0,1,0,1] ], # 5170
  [  1, [2,0,0,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,1,0,1,1] ], # 5171
  [  1, [2,0,0,0,0,0,0,1,0,0,1,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,1] ], # 5172
  [  1, [2,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,1,1,0,1,0,0,1,0,1,0,0] ], # 5173
  [  1, [2,0,0,0,0,1,0,0,0,0,0,0,0,0,1,1,1,0,0,0,1,0,1,0,0,1,0] ], # 5174
  [  1, [2,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1,1,0,1,0,0,0,1,0,1,0] ], # 5175
  [  1, [2,0,0,0,0,1,0,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,1,0,1,1,0] ], # 5176
  [  1, [2,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1,1,0,0,0,1] ], # 5177
  [  1, [2,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,1,1,0,1,0] ], # 5178
  [  1, [2,0,0,0,1,0,0,0,0,0,0,0,0,0,1,1,0,1,0,1,0,0,0,1,0,1,0] ], # 5179
  [  1, [2,0,0,0,1,0,0,0,0,0,0,0,0,1,1,0,0,1,0,0,1,0,0,0,1,1,0] ], # 5180
  [  1, [2,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,0,1,1] ], # 5181
  [  1, [2,0,0,0,1,0,0,0,0,0,0,1,0,0,1,1,0,0,0,0,0,0,1,0,0,1,1] ], # 5182
  [  1, [2,0,0,0,1,0,0,0,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,0,1,1] ], # 5183
  [  1, [2,0,0,0,1,0,0,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,1,0,1,0,1] ], # 5184
  [ -1, [0,0,0,0,0,1,0,1,1,0,1,0,1,0,1,0,0,0,1,1,0,0,0,0,1,0,0] ], # 5185
  [ -1, [0,0,0,0,0,1,0,1,1,1,0,1,0,0,0,0,1,0,1,0,0,1,1,0,0,0,0] ], # 5186
  [ -1, [0,0,0,0,0,1,0,1,1,1,0,1,1,0,0,0,0,0,0,1,0,1,0,0,0,1,0] ], # 5187
  [ -1, [0,0,0,0,0,1,0,1,1,1,1,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0] ], # 5188
  [ -1, [0,0,0,0,0,1,0,1,1,1,1,0,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0] ], # 5189
  [ -1, [0,0,0,0,0,1,1,0,1,0,1,0,0,0,1,0,1,0,1,1,0,1,0,0,0,0,0] ], # 5190
  [ -1, [0,0,0,0,0,1,1,0,1,0,1,0,0,1,0,1,0,0,1,1,0,0,0,1,0,0,0] ], # 5191
  [ -1, [0,0,0,0,0,1,1,0,1,0,1,0,1,1,0,0,0,0,0,1,1,0,0,0,1,0,0] ], # 5192
  [ -1, [0,0,0,0,0,1,1,0,1,1,0,0,0,1,0,1,0,0,0,1,1,0,1,0,0,0,0] ], # 5193
  [ -1, [0,0,0,0,0,1,1,0,1,1,1,0,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0] ], # 5194
  [ -1, [0,0,0,0,0,1,1,1,0,0,1,0,0,1,1,0,0,0,1,0,1,0,0,0,1,0,0] ], # 5195
  [ -1, [0,0,0,0,0,1,1,1,0,0,1,1,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0] ], # 5196
  [ -1, [0,0,0,0,0,1,1,1,0,0,1,1,0,0,1,0,0,0,0,1,0,1,0,0,1,0,0] ], # 5197
  [ -1, [0,0,0,0,0,1,1,1,0,1,0,0,0,1,0,0,1,0,1,0,1,0,0,1,0,0,0] ], # 5198
  [ -1, [0,0,0,0,1,0,0,1,1,0,0,1,1,0,0,0,0,1,1,1,0,1,0,0,0,0,0] ], # 5199
  [ -1, [0,0,0,0,1,0,0,1,1,1,0,0,0,1,0,1,0,0,1,0,1,0,0,1,0,0,0] ], # 5200
  [ -1, [0,0,0,0,1,0,0,1,1,1,0,0,1,0,0,0,0,1,1,0,1,0,1,0,0,0,0] ], # 5201
  [ -1, [0,0,0,0,1,0,0,1,1,1,0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,0,1] ], # 5202
  [ -1, [0,0,0,0,1,0,0,1,1,1,0,1,0,0,0,1,0,0,0,0,1,1,1,0,0,0,0] ], # 5203
  [ -1, [0,0,0,0,1,0,1,0,1,0,0,1,1,0,0,1,0,0,0,1,1,0,1,0,0,0,0] ], # 5204
  [ -1, [0,0,0,0,1,0,1,0,1,1,0,0,1,1,0,0,0,0,0,1,1,0,0,0,0,0,1] ], # 5205
  [ -1, [0,0,0,0,1,0,1,0,1,1,1,0,0,0,0,1,0,0,0,0,1,0,1,1,0,0,0] ], # 5206
  [ -1, [0,0,0,0,1,0,1,0,1,1,1,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,1] ], # 5207
  [ -1, [0,0,0,0,1,0,1,1,0,0,1,1,0,0,0,1,0,0,0,0,1,1,0,1,0,0,0] ], # 5208
  [ -1, [0,0,0,0,1,0,1,1,0,0,1,1,0,0,1,0,0,0,1,0,0,0,0,1,1,0,0] ], # 5209
  [ -1, [0,0,0,0,1,0,1,1,0,1,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,0,1] ], # 5210
  [ -1, [0,0,0,0,1,0,1,1,0,1,0,1,0,1,0,0,0,0,0,0,1,0,0,1,1,0,0] ], # 5211
  [ -1, [0,0,0,0,1,0,1,1,0,1,0,1,1,0,0,0,0,0,0,0,1,0,1,0,0,0,1] ], # 5212
  [ -1, [0,0,0,0,1,1,0,0,1,0,1,0,0,1,0,1,0,0,1,0,1,0,0,0,1,0,0] ], # 5213
  [ -1, [0,0,0,0,1,1,0,0,1,1,0,0,0,0,0,1,1,0,1,0,1,0,1,0,0,0,0] ], # 5214
  [ -1, [0,0,0,0,1,1,0,0,1,1,0,0,0,1,0,1,0,0,1,1,0,0,0,0,0,0,1] ], # 5215
  [ -1, [0,0,0,0,1,1,0,0,1,1,0,0,1,0,0,0,0,1,1,1,0,0,0,0,0,1,0] ], # 5216
  [ -1, [0,0,0,0,1,1,0,0,1,1,1,0,1,0,0,0,0,0,0,1,0,0,0,0,1,0,1] ], # 5217
  [ -1, [0,0,0,0,1,1,0,1,0,0,0,1,0,0,0,1,1,0,1,0,1,1,0,0,0,0,0] ], # 5218
  [ -1, [0,0,0,0,1,1,0,1,0,1,0,1,0,0,0,0,0,1,1,0,0,1,0,0,0,1,0] ], # 5219
  [ -1, [0,0,0,0,1,1,0,1,0,1,0,1,0,0,0,0,1,0,1,0,0,0,0,1,1,0,0] ], # 5220
  [ -1, [0,0,0,0,1,1,0,1,0,1,1,0,0,0,0,1,0,0,0,0,1,0,0,1,1,0,0] ], # 5221
  [ -1, [0,0,0,0,1,1,0,1,0,1,1,0,0,0,1,0,0,0,1,0,0,0,0,0,1,0,1] ], # 5222
  [ -1, [0,0,0,0,1,1,1,0,0,0,0,1,0,1,0,0,1,0,1,0,1,0,0,0,1,0,0] ], # 5223
  [ -1, [0,0,0,0,1,1,1,0,0,0,1,0,0,0,0,1,1,0,1,0,1,0,0,1,0,0,0] ], # 5224
  [ -1, [0,0,0,0,1,1,1,0,0,1,1,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,1] ], # 5225
  [ -1, [0,0,0,0,1,1,1,0,0,1,1,0,0,1,0,0,0,0,0,0,1,0,0,0,1,0,1] ], # 5226
  [ -1, [0,0,0,1,0,0,0,1,1,0,0,1,1,0,1,0,0,0,1,1,0,0,0,0,0,1,0] ], # 5227
  [ -1, [0,0,0,1,0,0,0,1,1,0,1,0,0,0,1,0,0,1,1,1,0,1,0,0,0,0,0] ], # 5228
  [ -1, [0,0,0,1,0,0,0,1,1,1,0,1,0,0,0,0,0,1,0,1,0,1,1,0,0,0,0] ], # 5229
  [ -1, [0,0,0,1,0,0,0,1,1,1,0,1,1,0,0,0,0,0,0,0,1,0,1,0,0,1,0] ], # 5230
  [ -1, [0,0,0,1,0,0,1,0,1,0,0,1,1,1,0,0,0,0,0,1,1,0,0,0,0,1,0] ], # 5231
  [ -1, [0,0,0,1,0,0,1,0,1,0,1,1,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0] ], # 5232
  [ -1, [0,0,0,1,0,0,1,0,1,0,1,1,1,0,0,0,0,0,0,1,0,0,1,0,0,0,1] ], # 5233
  [ -1, [0,0,0,1,0,0,1,0,1,1,1,0,0,0,0,0,0,1,0,1,0,0,1,1,0,0,0] ], # 5234
  [ -1, [0,0,0,1,0,0,1,0,1,1,1,0,0,1,0,0,0,0,0,0,1,0,1,0,0,0,1] ], # 5235
  [ -1, [0,0,0,1,0,0,1,1,0,0,0,1,0,0,1,0,1,0,0,1,1,1,0,0,0,0,0] ], # 5236
  [ -1, [0,0,0,1,0,0,1,1,0,0,0,1,0,1,1,0,0,0,1,0,1,0,0,0,0,1,0] ], # 5237
  [ -1, [0,0,0,1,0,0,1,1,0,0,0,1,1,0,0,0,0,1,0,1,1,0,1,0,0,0,0] ], # 5238
  [ -1, [0,0,0,1,0,0,1,1,0,0,1,0,0,0,1,0,1,0,1,0,1,0,0,1,0,0,0] ], # 5239
  [ -1, [0,0,0,1,0,0,1,1,0,0,1,1,0,0,0,0,0,1,0,1,0,1,0,1,0,0,0] ], # 5240
  [ -1, [0,0,0,1,0,1,0,0,1,0,1,1,0,0,0,0,1,0,1,0,0,1,0,0,0,1,0] ], # 5241
  [ -1, [0,0,0,1,0,1,0,0,1,0,1,1,1,0,0,0,0,0,0,1,0,0,0,0,1,1,0] ], # 5242
  [ -1, [0,0,0,1,0,1,0,0,1,1,0,0,0,0,0,0,1,1,1,1,0,0,1,0,0,0,0] ], # 5243
  [ -1, [0,0,0,1,0,1,0,0,1,1,1,0,0,0,0,0,0,1,0,1,0,1,0,0,0,1,0] ], # 5244
  [ -1, [0,0,0,1,0,1,0,0,1,1,1,0,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1] ], # 5245
  [ -1, [0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,0,1,1,1,1,0,1,0,0,0,0,0] ], # 5246
  [ -1, [0,0,0,1,0,1,0,1,0,0,1,1,0,0,0,0,1,0,0,0,1,1,0,0,1,0,0] ], # 5247
  [ -1, [0,0,0,1,0,1,0,1,0,0,1,1,0,0,1,0,0,0,1,0,0,0,0,0,1,1,0] ], # 5248
  [ -1, [0,0,0,1,0,1,0,1,0,1,0,0,0,0,1,0,0,1,1,1,0,0,0,0,0,1,0] ], # 5249
  [ -1, [0,0,0,1,0,1,1,0,0,0,0,1,0,0,1,0,1,0,1,1,0,0,0,0,0,1,0] ], # 5250
  [ -1, [0,0,0,1,0,1,1,0,0,0,1,0,0,0,0,0,1,1,1,1,0,0,0,1,0,0,0] ], # 5251
  [ -1, [0,0,0,1,0,1,1,0,0,0,1,0,0,0,1,0,1,0,0,1,1,0,0,0,1,0,0] ], # 5252
  [ -1, [0,0,0,1,0,1,1,0,0,0,1,0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,1] ], # 5253
  [ -1, [0,0,0,1,0,1,1,0,0,0,1,1,0,1,0,0,0,0,0,0,1,0,0,0,1,1,0] ], # 5254
  [ -1, [0,0,0,1,1,0,0,0,1,0,1,0,1,0,0,1,0,0,0,1,1,0,0,0,0,0,1] ], # 5255
  [ -1, [0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,1,0,1,0,1,1,0,1,0,0,0,0] ], # 5256
  [ -1, [0,0,0,1,1,0,0,0,1,1,0,1,0,0,0,0,0,1,1,0,0,0,1,0,0,1,0] ], # 5257
  [ -1, [0,0,0,1,1,0,0,0,1,1,0,1,1,0,0,0,0,0,0,1,0,0,0,0,0,1,1] ], # 5258
  [ -1, [0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,1,0,1,0,1,1,1,0,0,0,0,0] ], # 5259
  [ -1, [0,0,0,1,1,0,0,1,0,0,0,1,0,0,1,0,1,0,1,0,1,0,0,0,1,0,0] ], # 5260
  [ -1, [0,0,0,1,1,0,0,1,0,0,0,1,1,0,0,0,0,1,1,0,1,0,0,0,0,1,0] ], # 5261
  [ -1, [0,0,0,1,1,0,0,1,0,1,0,0,1,0,0,0,0,1,0,1,1,0,0,0,0,0,1] ], # 5262
  [ -1, [0,0,0,1,1,0,0,1,0,1,0,1,0,0,1,0,0,0,1,0,0,0,0,0,0,1,1] ], # 5263
  [ -1, [0,0,0,1,1,0,1,0,0,0,1,0,0,0,0,1,0,1,0,1,1,0,0,1,0,0,0] ], # 5264
  [ -1, [0,0,0,1,1,0,1,0,0,0,1,1,0,0,0,0,1,0,0,0,1,0,0,1,1,0,0] ], # 5265
  [ -1, [0,0,0,1,1,0,1,0,0,0,1,1,0,0,0,1,0,0,0,0,1,0,1,0,0,0,1] ], # 5266
  [ -1, [0,0,0,1,1,0,1,0,0,1,0,1,0,0,0,0,0,1,0,1,0,0,1,0,0,0,1] ], # 5267
  [ -1, [0,0,0,1,1,0,1,0,0,1,0,1,0,1,0,0,0,0,0,0,1,0,0,0,0,1,1] ], # 5268
  [ -1, [0,0,1,0,0,0,0,1,1,0,0,0,1,1,0,1,0,0,1,0,1,0,1,0,0,0,0] ], # 5269
  [ -1, [0,0,1,0,0,0,0,1,1,0,0,1,1,0,0,1,0,0,0,1,0,1,1,0,0,0,0] ], # 5270
  [ -1, [0,0,1,0,0,0,0,1,1,1,0,0,0,1,0,0,1,0,1,0,0,1,0,1,0,0,0] ], # 5271
  [ -1, [0,0,1,0,0,0,0,1,1,1,0,0,1,0,0,0,1,0,0,0,1,1,1,0,0,0,0] ], # 5272
  [ -1, [0,0,1,0,0,0,0,1,1,1,1,0,1,0,0,0,0,0,0,0,0,1,0,1,0,1,0] ], # 5273
  [ -1, [0,0,1,0,0,0,1,0,1,0,0,0,0,1,1,1,0,0,1,1,0,0,1,0,0,0,0] ], # 5274
  [ -1, [0,0,1,0,0,0,1,0,1,0,0,1,1,1,0,0,0,0,0,1,0,0,1,0,1,0,0] ], # 5275
  [ -1, [0,0,1,0,0,0,1,0,1,0,1,0,0,1,1,0,0,0,0,1,0,1,0,0,1,0,0] ], # 5276
  [ -1, [0,0,1,0,0,0,1,0,1,0,1,1,1,0,0,0,0,0,0,0,0,1,1,0,0,1,0] ], # 5277
  [ -1, [0,0,1,0,0,0,1,0,1,1,0,0,1,1,0,0,0,0,0,0,1,0,1,0,0,1,0] ], # 5278
  [ -1, [0,0,1,0,0,0,1,1,0,0,0,0,1,0,1,1,0,0,0,1,1,0,1,0,0,0,0] ], # 5279
  [ -1, [0,0,1,0,0,0,1,1,0,0,0,1,1,0,1,0,0,0,0,1,0,1,0,0,0,1,0] ], # 5280
  [ -1, [0,0,1,0,0,0,1,1,0,1,0,0,0,1,0,1,0,0,0,0,1,0,1,1,0,0,0] ], # 5281
  [ -1, [0,0,1,0,0,0,1,1,0,1,0,1,1,0,0,0,0,0,0,0,0,0,1,1,0,1,0] ], # 5282
  [ -1, [0,0,1,0,0,1,0,1,0,0,1,1,1,0,0,0,0,0,0,0,0,1,0,0,1,1,0] ], # 5283
  [ -1, [0,0,1,0,0,1,0,1,0,1,0,0,0,0,0,1,1,0,1,0,0,0,1,1,0,0,0] ], # 5284
  [ -1, [0,0,1,0,0,1,0,1,0,1,0,1,0,0,0,1,0,0,0,0,0,1,1,0,0,1,0] ], # 5285
  [ -1, [0,0,1,0,0,1,0,1,0,1,1,0,0,0,0,0,1,0,0,0,0,1,0,1,1,0,0] ], # 5286
  [ -1, [0,0,1,0,0,1,1,0,0,0,0,0,0,1,0,1,1,0,1,0,1,0,1,0,0,0,0] ], # 5287
  [ -1, [0,0,1,0,0,1,1,0,0,0,0,0,0,1,1,0,1,0,1,1,0,0,0,0,1,0,0] ], # 5288
  [ -1, [0,0,1,0,0,1,1,0,0,0,0,0,1,1,0,1,0,0,0,1,1,0,0,0,0,1,0] ], # 5289
  [ -1, [0,0,1,0,0,1,1,0,0,0,1,0,1,0,1,0,0,0,0,1,0,0,0,0,1,1,0] ], # 5290
  [ -1, [0,0,1,0,1,0,0,0,1,0,0,0,0,1,0,1,1,0,1,0,1,1,0,0,0,0,0] ], # 5291
  [ -1, [0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,1,0,1,1,1,0,0,1,0,0,0,0] ], # 5292
  [ -1, [0,0,1,0,1,0,0,0,1,0,0,0,1,1,0,1,0,0,0,1,1,0,0,0,1,0,0] ], # 5293
  [ -1, [0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,0,1,1,1,0,0,1,1,0,0,0,0] ], # 5294
  [ -1, [0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,0,1,1,1,0,1,1,0,0,0,0,0] ], # 5295
  [ -1, [0,0,1,0,1,0,0,1,0,0,0,1,0,0,0,1,0,1,1,0,0,1,1,0,0,0,0] ], # 5296
  [ -1, [0,0,1,0,1,0,0,1,0,1,0,0,0,0,0,1,1,0,0,0,1,1,0,1,0,0,0] ], # 5297
  [ -1, [0,0,1,0,1,0,0,1,0,1,0,1,0,0,0,1,0,0,0,0,0,0,1,1,1,0,0] ], # 5298
  [ -1, [0,0,1,0,1,1,0,0,0,0,0,0,0,1,0,1,0,1,1,1,0,0,0,0,1,0,0] ], # 5299
  [ -1, [0,0,1,0,1,1,0,0,0,0,0,1,0,0,0,1,1,0,1,0,0,0,1,0,1,0,0] ], # 5300
  [ -1, [0,0,1,0,1,1,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1,1,0,0,1,0,0] ], # 5301
  [ -1, [0,0,1,0,1,1,0,0,0,1,0,0,0,0,0,1,0,1,1,0,0,0,1,0,0,1,0] ], # 5302
  [ -1, [0,0,1,0,1,1,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,0,1,1,0] ], # 5303
  [ -1, [0,0,1,1,0,0,0,0,1,0,1,0,1,1,0,0,0,0,0,1,0,0,0,0,1,0,1] ], # 5304
  [ -1, [0,0,1,1,0,0,0,0,1,0,1,1,0,1,0,0,0,0,0,0,0,1,0,0,1,1,0] ], # 5305
  [ -1, [0,0,1,1,0,0,0,0,1,1,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0,1,0] ], # 5306
  [ -1, [0,0,1,1,0,0,0,0,1,1,1,0,1,0,0,0,0,0,0,0,0,0,1,0,0,1,1] ], # 5307
  [ -1, [0,0,1,1,0,0,1,0,0,0,0,0,1,0,1,0,1,0,0,1,1,0,0,0,0,1,0] ], # 5308
  [ -1, [0,0,1,1,0,0,1,0,0,0,0,1,0,1,1,0,0,0,0,1,0,0,0,0,1,1,0] ], # 5309
  [ -1, [0,0,1,1,0,0,1,0,0,0,1,0,1,1,0,0,0,0,0,0,1,0,0,0,0,1,1] ], # 5310
  [ -1, [0,0,1,1,0,0,1,0,0,0,1,1,0,1,0,0,0,0,0,0,0,0,1,0,1,0,1] ], # 5311
  [ -1, [0,0,1,1,0,1,0,0,0,0,0,0,0,1,0,1,1,0,0,1,1,0,0,0,1,0,0] ], # 5312
  [ -1, [0,0,1,1,0,1,0,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,0,1,1,0] ], # 5313
  [ -1, [0,0,1,1,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,0,1,1,0] ], # 5314
  [ -1, [0,0,1,1,0,1,0,0,0,0,1,0,1,0,0,1,0,0,0,1,0,0,0,0,0,1,1] ], # 5315
  [ -1, [0,0,1,1,0,1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,1,0,0,0,1,1] ], # 5316
  [ -1, [0,0,1,1,1,0,0,0,0,0,0,0,0,1,0,0,1,1,1,0,1,0,0,0,1,0,0] ], # 5317
  [ -1, [0,0,1,1,1,0,0,0,0,0,0,1,0,0,0,0,1,1,1,0,0,1,0,0,0,1,0] ], # 5318
  [ -1, [0,0,1,1,1,0,0,0,0,0,1,0,0,1,0,1,0,0,0,0,1,0,0,0,1,0,1] ], # 5319
  [ -1, [0,0,1,1,1,0,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,0,1,0,1] ], # 5320
  [ -1, [0,1,0,0,0,0,0,1,1,0,0,0,1,1,0,0,0,1,1,0,1,1,0,0,0,0,0] ], # 5321
  [ -1, [0,1,0,0,0,0,0,1,1,0,0,1,1,0,1,0,0,0,0,1,0,1,0,0,1,0,0] ], # 5322
  [ -1, [0,1,0,0,0,0,0,1,1,0,1,0,1,0,1,0,0,0,1,0,0,1,0,0,0,0,1] ], # 5323
  [ -1, [0,1,0,0,0,0,0,1,1,1,0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,0,1] ], # 5324
  [ -1, [0,1,0,0,0,0,0,1,1,1,1,0,0,0,1,0,0,0,0,0,0,1,0,1,1,0,0] ], # 5325
  [ -1, [0,1,0,0,0,0,1,0,1,0,0,0,0,1,1,0,0,1,1,1,0,1,0,0,0,0,0] ], # 5326
  [ -1, [0,1,0,0,0,0,1,0,1,0,0,1,1,0,0,0,0,1,0,1,0,1,1,0,0,0,0] ], # 5327
  [ -1, [0,1,0,0,0,0,1,0,1,0,1,0,0,1,1,0,0,0,1,0,0,0,0,1,1,0,0] ], # 5328
  [ -1, [0,1,0,0,0,0,1,0,1,0,1,1,0,0,1,0,0,0,0,0,0,1,1,0,1,0,0] ], # 5329
  [ -1, [0,1,0,0,0,0,1,1,0,0,0,0,1,0,1,0,0,1,0,1,1,1,0,0,0,0,0] ], # 5330
  [ -1, [0,1,0,0,0,0,1,1,0,0,0,1,0,0,1,1,0,0,0,1,0,1,0,1,0,0,0] ], # 5331
  [ -1, [0,1,0,0,0,0,1,1,0,0,0,1,1,0,0,1,0,0,0,0,1,0,1,1,0,0,0] ], # 5332
  [ -1, [0,1,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,1,1,0,0,1,0,1,0,0,0] ], # 5333
  [ -1, [0,1,0,0,0,0,1,1,0,1,0,1,0,0,1,0,0,0,0,0,0,0,1,1,1,0,0] ], # 5334
  [ -1, [0,1,0,0,0,1,0,0,1,0,0,0,0,1,1,1,0,0,1,1,0,0,0,0,1,0,0] ], # 5335
  [ -1, [0,1,0,0,0,1,0,0,1,0,1,0,1,1,0,0,0,0,1,0,0,0,0,0,1,0,1] ], # 5336
  [ -1, [0,1,0,0,0,1,0,0,1,1,0,0,1,0,1,0,0,0,0,1,0,0,0,0,1,1,0] ], # 5337
  [ -1, [0,1,0,0,0,1,0,0,1,1,1,0,1,0,0,0,0,0,0,0,0,1,0,0,0,1,1] ], # 5338
  [ -1, [0,1,0,0,0,1,0,1,0,0,1,1,0,0,0,1,0,0,0,0,0,1,0,1,1,0,0] ], # 5339
  [ -1, [0,1,0,0,0,1,0,1,0,1,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,1,1] ], # 5340
  [ -1, [0,1,0,0,0,1,0,1,0,1,0,1,0,0,1,0,0,0,0,0,0,1,0,0,1,1,0] ], # 5341
  [ -1, [0,1,0,0,0,1,0,1,0,1,1,0,1,0,0,0,0,0,0,0,0,0,0,1,1,0,1] ], # 5342
  [ -1, [0,1,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0,1,0,1,1,1,0,0,0,0,0] ], # 5343
  [ -1, [0,1,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,1,1,1,0,0,0,0,1,0,0] ], # 5344
  [ -1, [0,1,0,0,1,0,0,0,1,0,0,0,1,1,0,1,0,0,1,0,1,0,0,0,0,0,1] ], # 5345
  [ -1, [0,1,0,0,1,0,0,0,1,1,0,0,0,1,1,0,0,0,1,0,0,0,0,0,1,0,1] ], # 5346
  [ -1, [0,1,0,0,1,0,1,0,0,0,0,1,0,0,0,1,0,1,0,0,1,1,1,0,0,0,0] ], # 5347
  [ -1, [0,1,0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,1,0,1,1,0,0] ], # 5348
  [ -1, [0,1,0,0,1,0,1,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1] ], # 5349
  [ -1, [0,1,0,0,1,0,1,0,0,1,1,0,0,0,1,0,0,0,0,0,0,0,0,1,1,0,1] ], # 5350
  [ -1, [0,1,0,0,1,1,0,0,0,0,0,0,1,0,0,1,0,1,1,1,0,0,0,0,0,0,1] ], # 5351
  [ -1, [0,1,0,0,1,1,0,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,0,1,0,1] ], # 5352
  [ -1, [0,1,0,0,1,1,0,0,0,1,0,0,0,0,1,0,0,1,1,0,0,0,0,0,1,1,0] ], # 5353
  [ -1, [0,1,0,0,1,1,0,0,0,1,0,0,0,0,1,1,0,0,0,1,0,0,0,0,1,0,1] ], # 5354
  [ -1, [0,1,0,0,1,1,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,0,1,1,1,0] ], # 5355
  [ -1, [0,1,0,1,0,0,0,1,0,0,0,0,0,0,1,0,1,1,1,0,1,1,0,0,0,0,0] ], # 5356
  [ -1, [0,1,0,1,0,0,0,1,0,0,0,0,1,0,0,1,0,1,0,1,1,0,0,1,0,0,0] ], # 5357
  [ -1, [0,1,0,1,0,0,0,1,0,0,0,0,1,0,1,0,0,1,1,1,0,0,0,0,0,0,1] ], # 5358
  [ -1, [0,1,0,1,0,0,0,1,0,0,0,1,0,0,0,1,1,0,0,0,1,1,0,1,0,0,0] ], # 5359
  [ -1, [0,1,0,1,0,0,1,0,0,0,0,0,0,0,1,1,1,0,0,1,1,0,0,1,0,0,0] ], # 5360
  [ -1, [0,1,0,1,0,0,1,0,0,0,0,1,0,0,0,1,0,1,0,1,0,0,1,1,0,0,0] ], # 5361
  [ -1, [0,1,0,1,0,0,1,0,0,0,1,0,0,0,0,0,1,1,0,0,1,1,0,1,0,0,0] ], # 5362
  [ -1, [0,1,0,1,0,0,1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,1,1,0,0,0,1] ], # 5363
  [ -1, [0,1,0,1,0,1,0,0,0,0,0,0,1,0,0,1,1,0,0,1,1,0,0,0,0,0,1] ], # 5364
  [ -1, [0,1,0,1,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1,0,0,1,1,0,0] ], # 5365
  [ -1, [0,1,0,1,0,1,0,0,0,1,0,0,1,0,0,0,0,1,0,1,0,0,0,0,0,1,1] ], # 5366
  [ -1, [0,1,0,1,0,1,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0,0,0,1,0,1,1] ], # 5367
  [ -1, [0,1,0,1,1,0,0,0,0,0,0,0,1,0,0,0,1,1,1,0,1,0,0,0,0,0,1] ], # 5368
  [ -1, [0,1,0,1,1,0,0,0,0,0,0,1,0,0,0,0,1,1,0,0,1,1,0,0,1,0,0] ], # 5369
  [ -1, [0,1,0,1,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,1,1,0,0,0,0,1] ], # 5370
  [ -1, [0,1,0,1,1,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,0,1,1,0,1] ], # 5371
  [ -1, [0,1,0,1,1,0,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0,0,0,1,0,0,1] ], # 5372
  [ -1, [0,1,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0,1,1,0,0,1,1,0,0,0,0] ], # 5373
  [ -1, [0,1,1,0,0,0,0,0,1,0,0,0,1,0,1,1,0,0,0,1,0,0,1,0,1,0,0] ], # 5374
  [ -1, [0,1,1,0,0,0,0,0,1,0,0,0,1,1,0,0,0,1,0,1,0,1,0,0,1,0,0] ], # 5375
  [ -1, [0,1,1,0,0,0,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,1,0,0,0,0,1] ], # 5376
  [ -1, [0,1,1,0,0,0,0,0,1,0,1,0,1,0,1,0,0,0,0,0,0,1,0,0,1,1,0] ], # 5377
  [ -1, [0,1,1,0,0,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,1,1,1,0,0,0,0] ], # 5378
  [ -1, [0,1,1,0,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,0,1,1,0,1,0,0] ], # 5379
  [ -1, [0,1,1,0,0,0,0,1,0,0,0,1,1,0,0,1,0,0,0,0,0,1,0,1,0,1,0] ], # 5380
  [ -1, [0,1,1,0,0,0,0,1,0,1,0,0,1,0,0,0,1,0,0,0,0,1,0,1,0,0,1] ], # 5381
  [ -1, [0,1,1,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,0,0,0,0,1,1,1,0] ], # 5382
  [ -1, [0,1,1,0,0,0,1,0,0,0,0,0,0,0,1,1,0,1,0,1,0,1,1,0,0,0,0] ], # 5383
  [ -1, [0,1,1,0,0,0,1,0,0,0,0,0,1,0,1,1,0,0,0,1,0,0,0,1,0,1,0] ], # 5384
  [ -1, [0,1,1,0,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,0,1,1,0,1,0,0] ], # 5385
  [ -1, [0,1,1,0,0,0,1,0,0,0,0,1,1,0,1,0,0,0,0,0,0,0,1,0,1,1,0] ], # 5386
  [ -1, [0,1,1,0,0,1,0,0,0,0,0,0,1,1,0,1,0,0,0,1,0,0,0,0,1,0,1] ], # 5387
  [ -1, [0,1,1,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,1,0,0,1,0,1] ], # 5388
  [ -1, [0,1,1,0,0,1,0,0,0,0,1,0,1,0,0,1,0,0,0,0,0,0,0,1,1,1,0] ], # 5389
  [ -1, [0,1,1,0,0,1,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0,1,0,1,0,1,0] ], # 5390
  [ -1, [0,1,1,0,0,1,0,0,0,1,0,0,0,0,1,1,0,0,0,0,0,0,1,0,1,1,0] ], # 5391
  [ -1, [0,1,1,0,1,0,0,0,0,0,0,0,0,0,1,1,0,1,1,0,0,0,1,0,1,0,0] ], # 5392
  [ -1, [0,1,1,0,1,0,0,0,0,0,0,0,0,1,0,1,0,1,0,0,1,1,0,0,1,0,0] ], # 5393
  [ -1, [0,1,1,0,1,0,0,0,0,0,0,0,1,0,0,1,1,0,0,0,1,1,0,0,0,0,1] ], # 5394
  [ -1, [0,1,1,0,1,0,0,0,0,0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,1,0,1] ], # 5395
  [ -1, [0,1,1,0,1,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,1,0,1,1,0,0] ], # 5396
  [ -1, [0,1,1,1,0,0,0,0,0,0,0,0,1,0,0,1,1,0,0,0,1,0,0,1,0,1,0] ], # 5397
  [ -1, [0,1,1,1,0,0,0,0,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,1,0,1] ], # 5398
  [ -1, [0,1,1,1,0,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,1,0,1,0,0,1] ], # 5399
  [ -1, [0,1,1,1,0,0,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0,1] ], # 5400
  [ -1, [1,0,0,0,0,0,0,1,1,0,0,0,1,1,0,0,1,0,1,0,1,0,0,1,0,0,0] ], # 5401
  [ -1, [1,0,0,0,0,0,0,1,1,0,1,0,0,0,1,0,1,0,1,0,0,1,0,1,0,0,0] ], # 5402
  [ -1, [1,0,0,0,0,0,0,1,1,1,0,0,1,1,0,0,0,0,0,0,1,0,1,0,0,0,1] ], # 5403
  [ -1, [1,0,0,0,0,0,0,1,1,1,1,0,0,1,0,0,0,0,0,0,0,1,0,1,0,0,1] ], # 5404
  [ -1, [1,0,0,0,0,0,1,0,1,0,0,0,0,1,1,0,1,0,1,1,0,0,0,1,0,0,0] ], # 5405
  [ -1, [1,0,0,0,0,0,1,0,1,0,1,0,0,0,1,0,0,1,0,1,0,1,1,0,0,0,0] ], # 5406
  [ -1, [1,0,0,0,0,0,1,0,1,0,1,0,0,1,0,0,0,1,1,0,0,0,1,1,0,0,0] ], # 5407
  [ -1, [1,0,0,0,0,0,1,0,1,0,1,1,0,1,0,0,0,0,0,0,0,1,1,0,0,0,1] ], # 5408
  [ -1, [1,0,0,0,0,0,1,0,1,1,0,0,0,1,0,0,1,0,0,0,1,0,1,1,0,0,0] ], # 5409
  [ -1, [1,0,0,0,0,0,1,1,0,0,0,0,1,0,1,0,1,0,0,1,1,0,0,1,0,0,0] ], # 5410
  [ -1, [1,0,0,0,0,0,1,1,0,0,0,1,1,0,1,0,0,0,0,0,1,0,1,0,0,1,0] ], # 5411
  [ -1, [1,0,0,0,0,0,1,1,0,0,1,0,0,1,1,0,0,0,1,0,0,0,0,1,0,0,1] ], # 5412
  [ -1, [1,0,0,0,0,0,1,1,0,1,0,0,0,1,1,0,0,0,0,0,1,0,0,1,0,1,0] ], # 5413
  [ -1, [1,0,0,0,0,0,1,1,0,1,0,1,0,1,0,0,0,0,0,0,0,0,1,1,0,0,1] ], # 5414
  [ -1, [1,0,0,0,0,1,0,0,1,0,0,0,0,1,0,1,0,1,1,1,0,0,1,0,0,0,0] ], # 5415
  [ -1, [1,0,0,0,0,1,0,0,1,0,1,0,0,0,0,0,1,1,1,0,0,1,1,0,0,0,0] ], # 5416
  [ -1, [1,0,0,0,0,1,0,0,1,1,0,0,0,0,0,1,1,0,0,1,0,0,1,1,0,0,0] ], # 5417
  [ -1, [1,0,0,0,0,1,0,0,1,1,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0,1,0] ], # 5418
  [ -1, [1,0,0,0,0,1,1,0,0,0,0,0,0,0,1,0,1,1,1,1,0,0,1,0,0,0,0] ], # 5419
  [ -1, [1,0,0,0,0,1,1,0,0,0,0,0,0,1,0,1,1,0,0,1,1,0,0,1,0,0,0] ], # 5420
  [ -1, [1,0,0,0,0,1,1,0,0,0,0,0,0,1,1,0,1,0,1,0,1,0,0,0,0,1,0] ], # 5421
  [ -1, [1,0,0,0,0,1,1,0,0,0,1,0,0,0,0,1,0,1,0,1,0,0,1,1,0,0,0] ], # 5422
  [ -1, [1,0,0,0,1,0,0,1,0,0,0,0,1,1,0,0,0,1,1,0,1,0,0,0,0,0,1] ], # 5423
  [ -1, [1,0,0,0,1,0,0,1,0,0,0,1,0,1,1,0,0,0,1,0,0,0,0,0,1,0,1] ], # 5424
  [ -1, [1,0,0,0,1,0,0,1,0,1,0,0,1,0,1,0,0,0,0,0,1,0,0,0,0,1,1] ], # 5425
  [ -1, [1,0,0,0,1,0,0,1,0,1,0,1,0,0,1,0,0,0,0,0,0,0,0,1,1,1,0] ], # 5426
  [ -1, [1,0,0,0,1,0,1,0,0,0,0,1,0,1,1,0,0,0,0,0,1,0,0,0,1,1,0] ], # 5427
  [ -1, [1,0,0,0,1,0,1,0,0,0,1,1,0,1,0,0,0,0,0,0,0,0,0,1,1,0,1] ], # 5428
  [ -1, [1,0,0,0,1,0,1,0,0,1,0,1,0,0,1,0,0,0,0,0,0,0,1,0,0,1,1] ], # 5429
  [ -1, [1,0,0,0,1,0,1,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,1,1,0,0,1] ], # 5430
  [ -1, [1,0,0,0,1,1,0,0,0,0,0,0,0,0,1,1,0,1,1,1,0,0,0,0,0,1,0] ], # 5431
  [ -1, [1,0,0,0,1,1,0,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0,0,0,1,1,0] ], # 5432
  [ -1, [1,0,0,0,1,1,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0,0,1,0,0,0,1] ], # 5433
  [ -1, [1,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,0,1,0,0,0,0,1,0,1,1,0] ], # 5434
  [ -1, [1,0,0,1,0,0,0,0,1,0,1,0,0,0,0,0,1,1,0,1,0,1,0,1,0,0,0] ], # 5435
  [ -1, [1,0,0,1,0,0,0,0,1,0,1,1,0,0,0,0,0,1,0,0,0,1,1,0,0,1,0] ], # 5436
  [ -1, [1,0,0,1,0,0,0,0,1,1,0,1,0,1,0,0,0,0,0,0,0,0,1,0,0,1,1] ], # 5437
  [ -1, [1,0,0,1,0,0,0,0,1,1,1,0,0,0,0,0,1,0,0,0,0,0,1,1,0,0,1] ], # 5438
  [ -1, [1,0,0,1,0,0,0,1,0,0,0,0,0,0,1,0,1,1,1,1,0,0,0,1,0,0,0] ], # 5439
  [ -1, [1,0,0,1,0,0,0,1,0,0,0,0,0,1,1,0,1,0,1,0,1,0,0,0,0,0,1] ], # 5440
  [ -1, [1,0,0,1,0,0,0,1,0,0,0,0,1,0,1,0,0,1,0,1,1,0,0,0,0,1,0] ], # 5441
  [ -1, [1,0,0,1,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,0,1,0,0,0,0,1,1] ], # 5442
  [ -1, [1,0,0,1,0,1,0,0,0,0,0,0,0,0,1,1,1,0,0,1,1,0,0,0,0,1,0] ], # 5443
  [ -1, [1,0,0,1,0,1,0,0,0,0,0,1,0,0,0,0,1,1,1,0,0,0,1,0,0,1,0] ], # 5444
  [ -1, [1,0,0,1,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,1] ], # 5445
  [ -1, [1,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,1,1,0,1,0,0,0,1,0,1,0] ], # 5446
  [ -1, [1,0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,1,0,0,1,1] ], # 5447
  [ -1, [1,0,0,1,1,0,0,0,0,0,0,0,0,0,1,0,1,1,1,0,1,0,0,0,0,1,0] ], # 5448
  [ -1, [1,0,0,1,1,0,0,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,0,1,1] ], # 5449
  [ -1, [1,0,0,1,1,0,0,0,0,0,0,1,0,1,0,0,1,0,0,0,1,0,0,0,1,0,1] ], # 5450
  [ -1, [1,0,0,1,1,0,0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0,1] ], # 5451
  [ -1, [1,0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,0,0,1,1] ], # 5452
  [ -1, [1,0,1,0,0,0,0,0,1,0,0,0,0,1,0,1,1,0,1,0,0,0,1,1,0,0,0] ], # 5453
  [ -1, [1,0,1,0,0,0,0,0,1,0,1,0,0,1,0,0,0,1,0,0,0,1,1,0,1,0,0] ], # 5454
  [ -1, [1,0,1,0,0,0,0,0,1,0,1,0,1,1,0,0,0,0,0,0,0,1,0,0,0,1,1] ], # 5455
  [ -1, [1,0,1,0,0,0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,0,1,1,0,0,0,1] ], # 5456
  [ -1, [1,0,1,0,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,0,0,1,1,0,1,0] ], # 5457
  [ -1, [1,0,1,0,0,0,0,1,0,0,0,0,1,0,0,1,1,0,0,0,1,0,1,1,0,0,0] ], # 5458
  [ -1, [1,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0,1,0,0,0,1,1,0,0,0,0,1] ], # 5459
  [ -1, [1,0,1,0,0,0,0,1,0,1,0,0,0,0,1,1,0,0,0,0,0,0,1,1,0,1,0] ], # 5460
  [ -1, [1,0,1,0,0,0,0,1,0,1,0,0,1,1,0,0,0,0,0,0,0,0,0,1,0,1,1] ], # 5461
  [ -1, [1,0,1,0,0,0,1,0,0,0,0,0,0,0,1,1,1,0,0,1,0,0,1,1,0,0,0] ], # 5462
  [ -1, [1,0,1,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1,0,0,1,0,1,0,0] ], # 5463
  [ -1, [1,0,1,0,0,0,1,0,0,0,0,0,0,1,1,1,0,0,0,0,1,0,1,0,0,1,0] ], # 5464
  [ -1, [1,0,1,0,0,0,1,0,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,1,0,1,0] ], # 5465
  [ -1, [1,0,1,0,0,0,1,0,0,0,0,1,1,1,0,0,0,0,0,0,0,0,1,0,0,1,1] ], # 5466
  [ -1, [1,0,1,0,0,1,0,0,0,0,0,0,0,0,1,1,1,0,1,0,0,0,1,0,0,1,0] ], # 5467
  [ -1, [1,0,1,0,0,1,0,0,0,0,0,0,0,1,0,0,1,1,1,0,0,0,1,0,1,0,0] ], # 5468
  [ -1, [1,0,1,0,0,1,0,0,0,0,0,0,0,1,1,1,0,0,0,1,0,0,0,0,1,1,0] ], # 5469
  [ -1, [1,0,1,0,0,1,0,0,0,0,0,0,1,0,0,1,1,0,0,1,0,0,0,1,0,1,0] ], # 5470
  [ -1, [1,0,1,0,0,1,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,1,1,0,0,1,0] ], # 5471
  [ -1, [1,0,1,0,1,0,0,0,0,0,0,0,0,1,0,0,1,1,1,0,0,1,0,0,0,0,1] ], # 5472
  [ -1, [1,0,1,0,1,0,0,0,0,0,0,0,0,1,1,0,0,1,1,0,0,0,0,0,1,1,0] ], # 5473
  [ -1, [1,0,1,0,1,0,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1,1,0,1,0,0] ], # 5474
  [ -1, [1,0,1,0,1,0,0,0,0,0,0,1,0,0,1,1,0,0,0,0,0,0,1,0,1,1,0] ], # 5475
  [ -1, [1,0,1,1,0,0,0,0,0,0,0,0,0,1,1,0,1,0,0,0,1,0,0,0,1,1,0] ], # 5476
  [ -1, [1,0,1,1,0,0,0,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,1,0,1,1,0] ], # 5477
  [ -1, [1,0,1,1,0,0,0,0,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,0,1,1] ], # 5478
  [ -1, [1,0,1,1,0,0,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1,1,0,0,0,1] ], # 5479
  [ -1, [1,0,1,1,0,0,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,1,0,1,1] ], # 5480
  [ -1, [1,1,0,0,0,0,0,0,1,0,0,0,0,1,0,0,1,1,1,0,0,1,0,1,0,0,0] ], # 5481
  [ -1, [1,1,0,0,0,0,0,0,1,0,0,0,0,1,1,0,0,1,1,0,0,0,1,0,1,0,0] ], # 5482
  [ -1, [1,1,0,0,0,0,0,0,1,0,1,0,0,1,1,0,0,0,0,0,0,1,0,0,1,0,1] ], # 5483
  [ -1, [1,1,0,0,0,0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,0,1,0,1,0,0,1] ], # 5484
  [ -1, [1,1,0,0,0,0,0,1,0,0,0,0,0,1,1,0,0,1,1,0,0,1,0,0,0,0,1] ], # 5485
  [ -1, [1,1,0,0,0,0,0,1,0,0,0,0,1,0,0,0,1,1,0,0,1,1,0,1,0,0,0] ], # 5486
  [ -1, [1,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0,1,0,1,0,0,0,0,1,0,0,1] ], # 5487
  [ -1, [1,1,0,0,0,0,0,1,0,0,0,0,1,0,1,1,0,0,0,0,1,0,0,1,0,1,0] ], # 5488
  [ -1, [1,1,0,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,0,0,0,1,1,0,1] ], # 5489
  [ -1, [1,1,0,0,0,0,1,0,0,0,0,0,0,0,1,0,1,1,0,1,0,1,0,1,0,0,0] ], # 5490
  [ -1, [1,1,0,0,0,0,1,0,0,0,0,1,0,0,1,1,0,0,0,0,0,0,1,1,0,1,0] ], # 5491
  [ -1, [1,1,0,0,0,0,1,0,0,0,0,1,0,1,1,0,0,0,0,0,0,0,1,0,1,0,1] ], # 5492
  [ -1, [1,1,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,1,1,1,0,0] ], # 5493
  [ -1, [1,1,0,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,1] ], # 5494
  [ -1, [1,1,0,0,0,1,0,0,0,0,0,0,0,0,1,1,0,1,0,1,0,0,1,0,1,0,0] ], # 5495
  [ -1, [1,1,0,0,0,1,0,0,0,0,0,0,1,0,1,1,0,0,0,1,0,0,0,0,0,1,1] ], # 5496
  [ -1, [1,1,0,0,0,1,0,0,0,1,0,0,0,0,0,1,0,1,0,0,0,0,1,1,0,1,0] ], # 5497
  [ -1, [1,1,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,0,0,0,1,0,1,1] ], # 5498
  [ -1, [1,1,0,0,1,0,0,0,0,0,0,0,1,0,1,0,0,1,1,0,0,0,0,0,0,1,1] ], # 5499
  [ -1, [1,1,0,0,1,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,1,1,1,0,0] ], # 5500
  [ -1, [1,1,0,0,1,0,0,0,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,1,0,1] ], # 5501
  [ -1, [1,1,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,1,0,0,0,0,1,0,1,0,1] ], # 5502
  [ -1, [1,1,0,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,0,0,0,1,0,1,1] ], # 5503
  [ -1, [1,1,0,1,0,0,0,0,0,0,0,0,0,0,1,1,0,1,0,1,0,0,0,1,0,1,0] ], # 5504
  [ -1, [1,1,0,1,0,0,0,0,0,0,0,0,0,1,0,0,1,1,0,0,1,1,0,0,0,0,1] ], # 5505
  [ -1, [1,1,0,1,0,0,0,0,0,0,0,0,1,0,0,0,1,1,0,1,0,0,0,1,0,0,1] ], # 5506
  [ -1, [1,1,0,1,0,0,0,0,0,0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,0,1,1] ], # 5507
  [ -1, [1,1,0,1,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,1,1,0,0,1] ], # 5508
  [  1, [0,0,0,0,0,1,0,1,1,0,1,0,1,0,0,0,1,0,1,0,1,1,0,0,0,0,0] ], # 5509
  [  1, [0,0,0,0,0,1,0,1,1,1,0,0,0,0,1,1,0,0,1,1,0,0,1,0,0,0,0] ], # 5510
  [  1, [0,0,0,0,0,1,0,1,1,1,0,0,1,0,0,0,1,0,1,1,0,0,0,1,0,0,0] ], # 5511
  [  1, [0,0,0,0,0,1,0,1,1,1,0,0,1,1,0,0,0,0,1,0,1,0,0,0,0,1,0] ], # 5512
  [  1, [0,0,0,0,0,1,0,1,1,1,1,0,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0] ], # 5513
  [  1, [0,0,0,0,0,1,1,0,1,0,1,1,0,0,0,1,0,0,0,1,0,1,1,0,0,0,0] ], # 5514
  [  1, [0,0,0,0,0,1,1,0,1,0,1,1,0,1,0,0,0,0,1,0,0,0,1,0,1,0,0] ], # 5515
  [  1, [0,0,0,0,0,1,1,0,1,1,0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,1,0] ], # 5516
  [  1, [0,0,0,0,0,1,1,0,1,1,1,0,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0] ], # 5517
  [  1, [0,0,0,0,0,1,1,0,1,1,1,0,1,0,0,0,0,0,0,1,0,0,0,1,0,1,0] ], # 5518
  [  1, [0,0,0,0,0,1,1,1,0,0,1,0,1,0,0,1,0,0,0,1,1,0,0,1,0,0,0] ], # 5519
  [  1, [0,0,0,0,0,1,1,1,0,1,0,0,1,0,1,0,0,0,0,1,1,0,0,0,0,1,0] ], # 5520
  [  1, [0,0,0,0,0,1,1,1,0,1,0,1,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0] ], # 5521
  [  1, [0,0,0,0,0,1,1,1,0,1,0,1,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0] ], # 5522
  [  1, [0,0,0,0,1,0,0,1,1,0,0,1,1,1,0,0,0,0,1,0,1,0,0,0,1,0,0] ], # 5523
  [  1, [0,0,0,0,1,0,0,1,1,1,0,1,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0] ], # 5524
  [  1, [0,0,0,0,1,0,0,1,1,1,0,1,0,1,0,0,0,0,1,0,0,1,0,0,0,0,1] ], # 5525
  [  1, [0,0,0,0,1,0,0,1,1,1,1,0,0,0,0,0,0,1,1,0,0,1,0,1,0,0,0] ], # 5526
  [  1, [0,0,0,0,1,0,0,1,1,1,1,0,1,0,0,0,0,0,0,0,1,1,0,0,0,0,1] ], # 5527
  [  1, [0,0,0,0,1,0,1,0,1,0,0,1,0,1,1,0,0,0,1,1,0,0,0,0,1,0,0] ], # 5528
  [  1, [0,0,0,0,1,0,1,0,1,0,1,1,0,0,0,0,0,1,1,0,0,1,1,0,0,0,0] ], # 5529
  [  1, [0,0,0,0,1,0,1,0,1,0,1,1,0,1,0,0,0,0,0,0,1,1,0,0,1,0,0] ], # 5530
  [  1, [0,0,0,0,1,0,1,0,1,1,0,0,0,0,1,0,0,1,1,1,0,0,1,0,0,0,0] ], # 5531
  [  1, [0,0,0,0,1,0,1,1,0,0,0,1,0,0,1,1,0,0,1,0,1,0,1,0,0,0,0] ], # 5532
  [  1, [0,0,0,0,1,0,1,1,0,0,0,1,0,1,0,0,0,1,1,0,1,1,0,0,0,0,0] ], # 5533
  [  1, [0,0,0,0,1,0,1,1,0,0,0,1,1,0,1,0,0,0,0,1,1,0,0,0,1,0,0] ], # 5534
  [  1, [0,0,0,0,1,0,1,1,0,1,0,0,0,0,1,1,0,0,0,1,1,0,0,1,0,0,0] ], # 5535
  [  1, [0,0,0,0,1,0,1,1,0,1,0,1,0,0,0,0,0,1,1,0,0,0,1,1,0,0,0] ], # 5536
  [  1, [0,0,0,0,1,1,0,0,1,0,1,0,0,0,0,1,0,1,1,1,0,1,0,0,0,0,0] ], # 5537
  [  1, [0,0,0,0,1,1,0,0,1,1,0,1,0,0,0,1,0,0,0,1,0,0,1,0,1,0,0] ], # 5538
  [  1, [0,0,0,0,1,1,0,0,1,1,0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,1,0] ], # 5539
  [  1, [0,0,0,0,1,1,0,0,1,1,1,0,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0] ], # 5540
  [  1, [0,0,0,0,1,1,0,0,1,1,1,0,0,0,0,0,1,0,1,0,0,1,0,0,0,0,1] ], # 5541
  [  1, [0,0,0,0,1,1,0,1,0,0,0,1,0,0,1,1,0,0,1,1,0,0,0,0,1,0,0] ], # 5542
  [  1, [0,0,0,0,1,1,0,1,0,1,0,0,0,0,0,1,0,1,1,1,0,0,0,1,0,0,0] ], # 5543
  [  1, [0,0,0,0,1,1,0,1,0,1,0,0,0,0,1,1,0,0,1,0,1,0,0,0,0,1,0] ], # 5544
  [  1, [0,0,0,0,1,1,0,1,0,1,0,0,1,0,0,0,1,0,1,0,1,0,0,0,0,0,1] ], # 5545
  [  1, [0,0,0,0,1,1,0,1,0,1,0,1,1,0,0,0,0,0,0,0,1,0,0,0,1,1,0] ], # 5546
  [  1, [0,0,0,0,1,1,1,0,0,0,0,1,0,0,0,1,0,1,1,1,0,0,1,0,0,0,0] ], # 5547
  [  1, [0,0,0,0,1,1,1,0,0,0,1,0,0,0,1,0,0,1,1,1,0,0,0,0,1,0,0] ], # 5548
  [  1, [0,0,0,0,1,1,1,0,0,1,0,1,0,0,0,1,0,0,0,0,1,0,1,0,0,1,0] ], # 5549
  [  1, [0,0,0,0,1,1,1,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,0,0,1,1,0] ], # 5550
  [  1, [0,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,1,0,1,0,1,1,0,0,0,0,0] ], # 5551
  [  1, [0,0,0,1,0,0,0,1,1,0,1,0,1,1,0,0,0,0,1,0,1,0,0,0,0,0,1] ], # 5552
  [  1, [0,0,0,1,0,0,0,1,1,1,1,0,0,0,0,0,1,0,0,0,1,1,0,1,0,0,0] ], # 5553
  [  1, [0,0,0,1,0,0,0,1,1,1,1,0,1,0,0,0,0,0,0,1,0,0,0,1,0,0,1] ], # 5554
  [  1, [0,0,0,1,0,0,1,0,1,0,0,1,0,1,0,0,0,1,1,1,0,0,1,0,0,0,0] ], # 5555
  [  1, [0,0,0,1,0,0,1,0,1,0,1,0,0,1,0,0,0,1,0,1,1,1,0,0,0,0,0] ], # 5556
  [  1, [0,0,0,1,0,0,1,0,1,0,1,0,0,1,1,0,0,0,1,1,0,0,0,0,0,0,1] ], # 5557
  [  1, [0,0,0,1,0,0,1,0,1,0,1,0,1,0,0,0,1,0,0,1,1,0,0,1,0,0,0] ], # 5558
  [  1, [0,0,0,1,0,0,1,0,1,0,1,1,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0] ], # 5559
  [  1, [0,0,0,1,0,0,1,1,0,0,1,0,1,0,1,0,0,0,0,1,1,0,0,0,0,0,1] ], # 5560
  [  1, [0,0,0,1,0,0,1,1,0,0,1,1,0,1,0,0,0,0,0,0,1,1,0,0,0,0,1] ], # 5561
  [  1, [0,0,0,1,0,0,1,1,0,0,1,1,1,0,0,0,0,0,0,0,1,0,0,1,0,1,0] ], # 5562
  [  1, [0,0,0,1,0,0,1,1,0,1,0,1,0,0,0,0,1,0,0,0,1,0,1,1,0,0,0] ], # 5563
  [  1, [0,0,0,1,0,0,1,1,0,1,0,1,0,0,1,0,0,0,0,1,0,0,0,1,0,1,0] ], # 5564
  [  1, [0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,1,0,0,1,1,1,0,0,0,0,0] ], # 5565
  [  1, [0,0,0,1,0,1,0,0,1,0,1,0,0,1,0,0,0,1,1,1,0,0,0,0,1,0,0] ], # 5566
  [  1, [0,0,0,1,0,1,0,0,1,0,1,0,1,0,0,0,1,0,1,1,0,0,0,0,0,0,1] ], # 5567
  [  1, [0,0,0,1,0,1,0,0,1,1,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,1,0] ], # 5568
  [  1, [0,0,0,1,0,1,0,0,1,1,1,0,0,1,0,0,0,0,1,0,0,0,0,0,0,1,1] ], # 5569
  [  1, [0,0,0,1,0,1,0,1,0,0,0,1,1,0,0,1,0,0,0,1,1,0,0,0,0,1,0] ], # 5570
  [  1, [0,0,0,1,0,1,0,1,0,1,0,0,0,0,0,1,1,0,0,1,1,0,0,1,0,0,0] ], # 5571
  [  1, [0,0,0,1,0,1,0,1,0,1,1,0,0,0,0,0,1,0,1,0,0,0,0,1,0,0,1] ], # 5572
  [  1, [0,0,0,1,0,1,0,1,0,1,1,0,1,0,0,0,0,0,0,0,1,0,0,0,0,1,1] ], # 5573
  [  1, [0,0,0,1,0,1,1,0,0,0,0,1,0,0,0,1,1,0,0,1,1,0,1,0,0,0,0] ], # 5574
  [  1, [0,0,0,1,0,1,1,0,0,0,1,1,0,0,0,0,0,1,0,1,0,0,1,0,1,0,0] ], # 5575
  [  1, [0,0,0,1,0,1,1,0,0,0,1,1,0,0,0,1,0,0,0,1,0,0,0,1,0,1,0] ], # 5576
  [  1, [0,0,0,1,0,1,1,0,0,1,1,0,0,0,0,0,1,0,0,0,1,0,0,1,0,1,0] ], # 5577
  [  1, [0,0,0,1,0,1,1,0,0,1,1,0,0,0,1,0,0,0,0,1,0,0,0,0,0,1,1] ], # 5578
  [  1, [0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,0,1,1,1,0,1,1,0,0,0,0,0] ], # 5579
  [  1, [0,0,0,1,1,0,0,0,1,0,1,1,0,0,0,0,0,1,0,1,0,1,0,0,1,0,0] ], # 5580
  [  1, [0,0,0,1,1,0,0,0,1,0,1,1,0,1,0,0,0,0,1,0,0,0,0,0,1,0,1] ], # 5581
  [  1, [0,0,0,1,1,0,0,0,1,1,0,0,0,1,0,0,1,0,1,0,1,0,0,0,0,0,1] ], # 5582
  [  1, [0,0,0,1,1,0,0,1,0,0,1,1,0,0,0,0,0,1,1,0,0,1,0,0,0,0,1] ], # 5583
  [  1, [0,0,0,1,1,0,0,1,0,0,1,1,1,0,0,0,0,0,0,0,1,0,0,0,1,0,1] ], # 5584
  [  1, [0,0,0,1,1,0,0,1,0,1,0,0,0,0,0,0,1,1,1,0,1,0,0,1,0,0,0] ], # 5585
  [  1, [0,0,0,1,1,0,0,1,0,1,0,1,0,0,0,0,1,0,0,0,1,1,0,0,0,0,1] ], # 5586
  [  1, [0,0,0,1,1,0,0,1,0,1,0,1,0,0,0,1,0,0,0,0,1,0,0,1,0,1,0] ], # 5587
  [  1, [0,0,0,1,1,0,1,0,0,0,0,1,0,0,0,0,1,1,1,0,1,0,1,0,0,0,0] ], # 5588
  [  1, [0,0,0,1,1,0,1,0,0,0,0,1,0,0,1,1,0,0,0,1,1,0,0,0,0,1,0] ], # 5589
  [  1, [0,0,0,1,1,0,1,0,0,0,0,1,0,1,0,0,0,1,0,1,1,0,0,0,1,0,0] ], # 5590
  [  1, [0,0,0,1,1,0,1,0,0,0,1,0,0,1,0,0,0,1,1,0,1,0,0,0,0,0,1] ], # 5591
  [  1, [0,0,0,1,1,0,1,0,0,0,1,1,0,0,1,0,0,0,0,1,0,0,0,0,1,0,1] ], # 5592
  [  1, [0,0,1,0,0,0,0,1,1,0,0,0,1,0,1,0,1,0,1,1,0,1,0,0,0,0,0] ], # 5593
  [  1, [0,0,1,0,0,0,0,1,1,0,0,1,1,1,0,0,0,0,1,0,0,1,0,0,0,1,0] ], # 5594
  [  1, [0,0,1,0,0,0,0,1,1,0,1,0,1,1,0,0,0,0,0,0,1,1,0,0,1,0,0] ], # 5595
  [  1, [0,0,1,0,0,0,0,1,1,1,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,1,0] ], # 5596
  [  1, [0,0,1,0,0,0,0,1,1,1,0,1,0,1,0,0,0,0,0,0,0,1,1,0,1,0,0] ], # 5597
  [  1, [0,0,1,0,0,0,1,0,1,0,0,0,1,1,0,0,1,0,0,1,1,1,0,0,0,0,0] ], # 5598
  [  1, [0,0,1,0,0,0,1,0,1,0,0,1,0,1,0,0,1,0,1,0,0,1,1,0,0,0,0] ], # 5599
  [  1, [0,0,1,0,0,0,1,0,1,0,1,0,0,1,0,1,0,0,0,0,1,1,1,0,0,0,0] ], # 5600
  [  1, [0,0,1,0,0,0,1,0,1,0,1,0,1,0,0,1,0,0,0,1,0,0,1,1,0,0,0] ], # 5601
  [  1, [0,0,1,0,0,0,1,0,1,1,1,0,0,1,0,0,0,0,0,0,0,0,1,1,1,0,0] ], # 5602
  [  1, [0,0,1,0,0,0,1,1,0,0,0,0,0,1,1,0,1,0,1,0,1,1,0,0,0,0,0] ], # 5603
  [  1, [0,0,1,0,0,0,1,1,0,0,0,1,0,1,1,0,0,0,1,0,0,0,1,0,1,0,0] ], # 5604
  [  1, [0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0,1,0,0,0,1,1,0,1,0,0,0] ], # 5605
  [  1, [0,0,1,0,0,0,1,1,0,0,1,1,0,1,0,0,0,0,0,0,0,1,0,1,1,0,0] ], # 5606
  [  1, [0,0,1,0,0,1,0,1,0,0,0,0,1,0,0,1,1,0,0,1,1,1,0,0,0,0,0] ], # 5607
  [  1, [0,0,1,0,0,1,0,1,0,0,0,0,1,0,1,1,0,0,1,1,0,0,0,0,0,1,0] ], # 5608
  [  1, [0,0,1,0,0,1,0,1,0,0,0,0,1,1,0,0,1,0,1,0,1,0,0,0,1,0,0] ], # 5609
  [  1, [0,0,1,0,0,1,0,1,0,1,0,0,0,1,1,0,0,0,1,0,0,0,0,0,1,1,0] ], # 5610
  [  1, [0,0,1,0,0,1,1,0,0,0,1,0,0,0,0,1,1,0,0,1,0,1,0,1,0,0,0] ], # 5611
  [  1, [0,0,1,0,0,1,1,0,0,0,1,1,0,0,0,0,1,0,0,0,0,1,1,0,1,0,0] ], # 5612
  [  1, [0,0,1,0,0,1,1,0,0,1,0,1,0,1,0,0,0,0,0,0,0,0,1,0,1,1,0] ], # 5613
  [  1, [0,0,1,0,0,1,1,0,0,1,1,0,0,0,0,1,0,0,0,0,0,0,1,1,0,1,0] ], # 5614
  [  1, [0,0,1,0,1,0,0,0,1,0,1,1,0,0,0,1,0,0,0,0,0,1,1,0,1,0,0] ], # 5615
  [  1, [0,0,1,0,1,0,0,0,1,1,0,0,1,1,0,0,0,0,1,0,0,0,0,0,0,1,1] ], # 5616
  [  1, [0,0,1,0,1,0,0,0,1,1,0,1,1,0,0,0,0,0,0,0,0,0,1,0,1,1,0] ], # 5617
  [  1, [0,0,1,0,1,0,0,0,1,1,1,0,0,1,0,0,0,0,0,0,0,1,0,0,1,0,1] ], # 5618
  [  1, [0,0,1,0,1,0,0,1,0,0,0,0,0,1,1,1,0,0,1,0,1,0,0,0,1,0,0] ], # 5619
  [  1, [0,0,1,0,1,0,0,1,0,0,0,1,1,0,1,0,0,0,1,0,0,0,0,0,1,1,0] ], # 5620
  [  1, [0,0,1,0,1,0,0,1,0,1,0,0,1,1,0,0,0,0,0,0,1,0,0,0,1,0,1] ], # 5621
  [  1, [0,0,1,0,1,0,0,1,0,1,0,1,1,0,0,0,0,0,0,0,0,1,0,0,0,1,1] ], # 5622
  [  1, [0,0,1,0,1,1,0,0,0,0,0,0,1,0,0,1,1,0,1,0,1,0,0,0,0,1,0] ], # 5623
  [  1, [0,0,1,0,1,1,0,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,0,1,1,0] ], # 5624
  [  1, [0,0,1,0,1,1,0,0,0,1,0,0,0,1,0,0,1,0,1,0,0,0,0,0,1,0,1] ], # 5625
  [  1, [0,0,1,0,1,1,0,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,0,1,1,0] ], # 5626
  [  1, [0,0,1,0,1,1,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0,0,1,0,1,0,1] ], # 5627
  [  1, [0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,0,1,1,1,1,0,1,0,0,0,0,0] ], # 5628
  [  1, [0,0,1,1,0,0,0,0,1,0,0,0,1,0,0,1,1,0,0,1,1,0,1,0,0,0,0] ], # 5629
  [  1, [0,0,1,1,0,0,0,0,1,0,0,0,1,1,0,0,1,0,1,0,1,0,0,0,0,1,0] ], # 5630
  [  1, [0,0,1,1,0,0,0,0,1,0,1,0,0,0,0,1,0,1,0,1,0,1,1,0,0,0,0] ], # 5631
  [  1, [0,0,1,1,0,0,1,0,0,0,0,0,0,1,0,1,0,1,0,1,1,0,1,0,0,0,0] ], # 5632
  [  1, [0,0,1,1,0,0,1,0,0,0,0,1,0,0,0,0,1,1,0,1,0,1,1,0,0,0,0] ], # 5633
  [  1, [0,0,1,1,0,0,1,0,0,0,1,0,0,0,0,1,1,0,0,0,1,0,1,1,0,0,0] ], # 5634
  [  1, [0,0,1,1,0,0,1,0,0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,1,0,1,0] ], # 5635
  [  1, [0,0,1,1,0,1,0,0,0,0,0,0,1,0,0,0,1,1,1,1,0,0,0,0,0,1,0] ], # 5636
  [  1, [0,0,1,1,0,1,0,0,0,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0,1,0] ], # 5637
  [  1, [0,0,1,1,0,1,0,0,0,0,1,0,0,0,0,0,1,1,0,1,0,1,0,0,1,0,0] ], # 5638
  [  1, [0,0,1,1,0,1,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,1,0,1,1,0] ], # 5639
  [  1, [0,0,1,1,0,1,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0,1,0] ], # 5640
  [  1, [0,0,1,1,1,0,0,0,0,0,0,0,1,0,0,1,0,1,0,1,1,0,0,0,0,1,0] ], # 5641
  [  1, [0,0,1,1,1,0,0,0,0,0,0,1,0,0,0,1,0,1,0,1,0,0,1,0,1,0,0] ], # 5642
  [  1, [0,0,1,1,1,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,1,1] ], # 5643
  [  1, [0,0,1,1,1,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,1,0,0,1,1] ], # 5644
  [  1, [0,1,0,0,0,0,0,1,1,0,0,0,1,0,1,1,0,0,1,1,0,0,0,1,0,0,0] ], # 5645
  [  1, [0,1,0,0,0,0,0,1,1,0,1,0,1,0,0,1,0,0,0,0,1,1,0,1,0,0,0] ], # 5646
  [  1, [0,1,0,0,0,0,0,1,1,1,0,0,0,0,1,0,0,1,1,0,0,1,1,0,0,0,0] ], # 5647
  [  1, [0,1,0,0,0,0,0,1,1,1,0,0,1,0,0,0,0,1,0,1,0,1,0,1,0,0,0] ], # 5648
  [  1, [0,1,0,0,0,0,0,1,1,1,0,1,1,0,0,0,0,0,0,0,0,1,1,0,0,0,1] ], # 5649
  [  1, [0,1,0,0,0,0,1,0,1,0,0,0,1,1,0,1,0,0,0,1,1,0,0,1,0,0,0] ], # 5650
  [  1, [0,1,0,0,0,0,1,0,1,0,1,0,1,1,0,0,0,0,0,0,1,1,0,0,0,0,1] ], # 5651
  [  1, [0,1,0,0,0,0,1,0,1,1,0,0,0,0,1,1,0,0,0,1,0,0,1,1,0,0,0] ], # 5652
  [  1, [0,1,0,0,0,0,1,0,1,1,1,0,1,0,0,0,0,0,0,0,0,0,1,1,0,0,1] ], # 5653
  [  1, [0,1,0,0,0,0,1,1,0,0,0,0,0,1,1,1,0,0,1,0,1,0,0,1,0,0,0] ], # 5654
  [  1, [0,1,0,0,0,0,1,1,0,0,0,1,0,1,1,0,0,0,0,0,1,1,0,0,1,0,0] ], # 5655
  [  1, [0,1,0,0,0,0,1,1,0,0,1,0,1,0,1,0,0,0,0,0,1,0,0,1,1,0,0] ], # 5656
  [  1, [0,1,0,0,0,0,1,1,0,0,1,1,1,0,0,0,0,0,0,0,0,1,0,1,0,0,1] ], # 5657
  [  1, [0,1,0,0,0,0,1,1,0,1,0,0,1,0,1,0,0,0,0,1,0,0,0,1,0,0,1] ], # 5658
  [  1, [0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,1,1,1,1,0,1,0,0,0,0,0] ], # 5659
  [  1, [0,1,0,0,0,1,0,0,1,0,1,0,0,0,0,1,1,0,1,0,0,1,0,1,0,0,0] ], # 5660
  [  1, [0,1,0,0,0,1,0,0,1,1,0,0,0,0,0,1,0,1,0,1,0,1,1,0,0,0,0] ], # 5661
  [  1, [0,1,0,0,0,1,0,0,1,1,1,0,0,0,0,1,0,0,0,0,0,0,1,1,1,0,0] ], # 5662
  [  1, [0,1,0,0,0,1,0,1,0,0,0,0,0,0,1,1,0,1,1,1,0,1,0,0,0,0,0] ], # 5663
  [  1, [0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,1,1,0,1,0,1,0,0,1,0,0,0] ], # 5664
  [  1, [0,1,0,0,0,1,0,1,0,0,0,0,1,0,1,1,0,0,0,1,1,0,0,0,1,0,0] ], # 5665
  [  1, [0,1,0,0,0,1,0,1,0,1,0,0,0,0,0,0,1,1,1,0,0,1,0,1,0,0,0] ], # 5666
  [  1, [0,1,0,0,1,0,0,0,1,0,1,1,1,0,0,0,0,0,0,0,0,1,0,0,1,0,1] ], # 5667
  [  1, [0,1,0,0,1,0,0,0,1,1,0,0,0,0,0,1,0,1,1,0,0,0,1,1,0,0,0] ], # 5668
  [  1, [0,1,0,0,1,0,0,0,1,1,0,1,0,0,0,0,0,1,0,0,0,1,1,0,1,0,0] ], # 5669
  [  1, [0,1,0,0,1,0,0,0,1,1,1,0,0,0,0,1,0,0,0,0,0,1,0,1,0,0,1] ], # 5670
  [  1, [0,1,0,0,1,0,1,0,0,0,0,0,0,0,1,1,0,1,1,1,0,0,0,1,0,0,0] ], # 5671
  [  1, [0,1,0,0,1,0,1,0,0,0,0,0,0,1,1,0,0,1,1,0,1,0,0,0,1,0,0] ], # 5672
  [  1, [0,1,0,0,1,0,1,0,0,0,0,0,1,0,1,1,0,0,0,1,1,0,0,0,0,0,1] ], # 5673
  [  1, [0,1,0,0,1,0,1,0,0,0,0,1,1,1,0,0,0,0,0,0,1,0,0,0,1,0,1] ], # 5674
  [  1, [0,1,0,0,1,1,0,0,0,0,0,0,0,0,1,1,1,0,1,0,1,0,0,0,1,0,0] ], # 5675
  [  1, [0,1,0,0,1,1,0,0,0,0,0,1,0,0,0,1,0,1,0,1,0,1,0,0,1,0,0] ], # 5676
  [  1, [0,1,0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,1,1,0,0,0,0,1,1,0,0] ], # 5677
  [  1, [0,1,0,0,1,1,0,0,0,1,0,0,0,0,0,1,1,0,1,0,0,0,0,1,0,0,1] ], # 5678
  [  1, [0,1,0,0,1,1,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,1,0,0,1,0,1] ], # 5679
  [  1, [0,1,0,1,0,0,0,1,0,0,0,1,1,0,1,0,0,0,0,0,1,0,0,0,1,1,0] ], # 5680
  [  1, [0,1,0,1,0,0,0,1,0,0,1,1,0,0,1,0,0,0,0,0,0,1,0,0,1,0,1] ], # 5681
  [  1, [0,1,0,1,0,0,0,1,0,1,0,1,1,0,0,0,0,0,0,0,0,0,0,1,0,1,1] ], # 5682
  [  1, [0,1,0,1,0,0,0,1,0,1,1,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,1] ], # 5683
  [  1, [0,1,0,1,0,0,1,0,0,0,0,0,1,1,0,0,0,1,0,1,1,0,0,0,0,0,1] ], # 5684
  [  1, [0,1,0,1,0,0,1,0,0,0,0,1,1,0,1,0,0,0,0,1,0,0,0,0,0,1,1] ], # 5685
  [  1, [0,1,0,1,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,0,1,0,0,0,1,0,1] ], # 5686
  [  1, [0,1,0,1,0,0,1,0,0,0,1,1,0,0,1,0,0,0,0,0,0,0,0,1,1,1,0] ], # 5687
  [  1, [0,1,0,1,0,1,0,0,0,0,0,0,0,0,1,0,1,1,1,1,0,0,0,0,1,0,0] ], # 5688
  [  1, [0,1,0,1,0,1,0,0,0,0,0,1,0,0,1,1,0,0,0,1,0,0,0,0,1,1,0] ], # 5689
  [  1, [0,1,0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,1,1,0,0,1,0,0,0,0,1] ], # 5690
  [  1, [0,1,0,1,0,1,0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,1,0,0,1,1,0] ], # 5691
  [  1, [0,1,0,1,1,0,0,0,0,0,0,0,0,0,1,1,0,1,0,1,1,0,0,0,1,0,0] ], # 5692
  [  1, [0,1,0,1,1,0,0,0,0,0,0,1,1,0,0,0,0,1,0,1,0,0,0,0,1,0,1] ], # 5693
  [  1, [0,1,0,1,1,0,0,0,0,0,0,1,1,0,0,1,0,0,0,0,1,0,0,0,0,1,1] ], # 5694
  [  1, [0,1,0,1,1,0,0,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,0,1,0,1] ], # 5695
  [  1, [0,1,0,1,1,0,0,0,0,1,0,1,0,0,0,0,0,1,0,0,0,1,0,0,0,1,1] ], # 5696
  [  1, [0,1,1,0,0,0,0,0,1,0,0,0,1,0,0,1,1,0,0,1,0,1,0,1,0,0,0] ], # 5697
  [  1, [0,1,1,0,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,0,1,0,1,1,0,0] ], # 5698
  [  1, [0,1,1,0,0,0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,0,1,1,0,0,0,1] ], # 5699
  [  1, [0,1,1,0,0,0,0,0,1,1,0,0,1,0,0,0,0,1,0,0,0,1,1,0,0,1,0] ], # 5700
  [  1, [0,1,1,0,0,0,0,0,1,1,0,0,1,1,0,0,0,0,0,0,0,0,1,0,1,0,1] ], # 5701
  [  1, [0,1,1,0,0,0,0,1,0,0,0,0,0,0,1,1,1,0,1,0,0,1,0,1,0,0,0] ], # 5702
  [  1, [0,1,1,0,0,0,0,1,0,0,0,0,1,0,1,0,0,1,1,0,0,1,0,0,0,1,0] ], # 5703
  [  1, [0,1,1,0,0,0,0,1,0,0,0,0,1,0,1,0,1,0,0,0,1,1,0,0,1,0,0] ], # 5704
  [  1, [0,1,1,0,0,0,0,1,0,0,0,0,1,1,0,1,0,0,0,0,1,0,0,1,1,0,0] ], # 5705
  [  1, [0,1,1,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,0,0,1,0,0,1,0,1] ], # 5706
  [  1, [0,1,1,0,0,0,1,0,0,0,0,0,0,1,0,1,1,0,0,0,1,1,0,1,0,0,0] ], # 5707
  [  1, [0,1,1,0,0,0,1,0,0,0,0,0,1,1,0,1,0,0,0,0,1,0,1,0,0,0,1] ], # 5708
  [  1, [0,1,1,0,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,1,1,0,0] ], # 5709
  [  1, [0,1,1,0,0,0,1,0,0,0,1,0,1,1,0,0,0,0,0,0,0,0,0,1,1,0,1] ], # 5710
  [  1, [0,1,1,0,0,1,0,0,0,0,0,0,0,0,1,1,1,0,0,1,0,1,0,0,1,0,0] ], # 5711
  [  1, [0,1,1,0,0,1,0,0,0,0,0,0,0,1,0,1,1,0,1,0,0,0,0,1,1,0,0] ], # 5712
  [  1, [0,1,1,0,0,1,0,0,0,0,0,0,1,0,0,1,0,1,0,1,0,1,0,0,0,1,0] ], # 5713
  [  1, [0,1,1,0,0,1,0,0,0,0,0,0,1,0,1,0,1,0,1,0,0,0,0,0,1,1,0] ], # 5714
  [  1, [0,1,1,0,0,1,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,1,1,0,1,0,0] ], # 5715
  [  1, [0,1,1,0,1,0,0,0,0,0,0,0,1,0,1,1,0,0,0,0,1,0,0,0,1,1,0] ], # 5716
  [  1, [0,1,1,0,1,0,0,0,0,0,0,1,1,0,0,0,0,1,0,0,0,1,0,0,1,1,0] ], # 5717
  [  1, [0,1,1,0,1,0,0,0,0,0,0,1,1,0,0,1,0,0,0,0,0,0,1,0,1,0,1] ], # 5718
  [  1, [0,1,1,0,1,0,0,0,0,1,0,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,1] ], # 5719
  [  1, [0,1,1,0,1,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,0,0,0,1,1,0,1] ], # 5720
  [  1, [0,1,1,1,0,0,0,0,0,0,0,0,1,0,0,1,0,1,0,1,0,0,1,0,0,0,1] ], # 5721
  [  1, [0,1,1,1,0,0,0,0,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,1,0] ], # 5722
  [  1, [0,1,1,1,0,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,1,1,0,0,1,0] ], # 5723
  [  1, [0,1,1,1,0,0,0,0,0,0,0,1,0,0,1,0,1,0,0,0,0,1,0,0,1,1,0] ], # 5724
  [  1, [1,0,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0,1,1,1,0,0,1,0,0,0,0] ], # 5725
  [  1, [1,0,0,0,0,0,0,1,1,0,0,1,0,1,0,0,0,1,1,0,0,1,1,0,0,0,0] ], # 5726
  [  1, [1,0,0,0,0,0,0,1,1,1,0,0,1,0,1,0,0,0,0,1,0,0,0,1,0,1,0] ], # 5727
  [  1, [1,0,0,0,0,0,0,1,1,1,0,1,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0] ], # 5728
  [  1, [1,0,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,1,0,1,1,0,1,0,0,0,0] ], # 5729
  [  1, [1,0,0,0,0,0,1,0,1,0,0,1,0,1,1,0,0,0,1,0,0,0,1,0,0,1,0] ], # 5730
  [  1, [1,0,0,0,0,0,1,0,1,0,1,0,1,1,0,0,0,0,0,1,0,0,0,1,0,0,1] ], # 5731
  [  1, [1,0,0,0,0,0,1,0,1,1,0,0,0,1,1,0,0,0,0,1,0,0,1,0,0,0,1] ], # 5732
  [  1, [1,0,0,0,0,0,1,0,1,1,1,0,0,0,1,0,0,0,0,0,0,0,1,1,0,1,0] ], # 5733
  [  1, [1,0,0,0,0,0,1,1,0,0,0,0,0,1,1,0,0,1,1,0,1,0,1,0,0,0,0] ], # 5734
  [  1, [1,0,0,0,0,0,1,1,0,0,0,1,0,0,1,0,1,0,1,0,0,0,1,1,0,0,0] ], # 5735
  [  1, [1,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0,1,0,0,0,1,1,0,1,0,0,0] ], # 5736
  [  1, [1,0,0,0,0,0,1,1,0,0,1,1,0,0,1,0,0,0,0,0,0,1,0,1,0,1,0] ], # 5737
  [  1, [1,0,0,0,0,0,1,1,0,1,0,0,0,0,1,0,0,1,0,1,0,0,1,1,0,0,0] ], # 5738
  [  1, [1,0,0,0,0,1,0,0,1,0,0,0,1,0,1,0,1,0,1,1,0,0,0,0,0,1,0] ], # 5739
  [  1, [1,0,0,0,0,1,0,0,1,0,1,0,0,1,1,0,0,0,1,0,0,0,0,0,1,1,0] ], # 5740
  [  1, [1,0,0,0,0,1,0,0,1,1,0,0,1,1,0,0,0,0,0,1,0,0,0,0,0,1,1] ], # 5741
  [  1, [1,0,0,0,0,1,0,0,1,1,1,0,0,1,0,0,0,0,0,0,0,0,1,0,1,0,1] ], # 5742
  [  1, [1,0,0,0,0,1,1,0,0,0,1,0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,1] ], # 5743
  [  1, [1,0,0,0,0,1,1,0,0,0,1,1,0,0,1,0,0,0,0,0,0,0,1,0,1,1,0] ], # 5744
  [  1, [1,0,0,0,0,1,1,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,1,0,1,0] ], # 5745
  [  1, [1,0,0,0,0,1,1,0,0,1,1,0,0,1,0,0,0,0,0,0,0,0,0,1,0,1,1] ], # 5746
  [  1, [1,0,0,0,1,0,0,1,0,0,0,0,0,0,1,1,1,0,1,0,1,0,0,1,0,0,0] ], # 5747
  [  1, [1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,0,1,1,1,0,0,1,0,1,0,0,0] ], # 5748
  [  1, [1,0,0,0,1,0,0,1,0,1,0,0,0,0,0,1,0,1,0,0,1,0,1,1,0,0,0] ], # 5749
  [  1, [1,0,0,0,1,0,0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,1,1,0,0,0,1] ], # 5750
  [  1, [1,0,0,0,1,0,1,0,0,0,0,0,0,0,1,1,0,1,0,1,1,0,1,0,0,0,0] ], # 5751
  [  1, [1,0,0,0,1,0,1,0,0,0,0,0,0,1,0,0,1,1,1,0,1,0,0,1,0,0,0] ], # 5752
  [  1, [1,0,0,0,1,0,1,0,0,0,0,0,0,1,1,0,0,1,1,1,0,0,0,0,0,0,1] ], # 5753
  [  1, [1,0,0,0,1,0,1,0,0,0,0,1,0,0,0,1,1,0,0,0,1,0,1,1,0,0,0] ], # 5754
  [  1, [1,0,0,0,1,1,0,0,0,0,0,0,0,1,0,1,1,0,1,0,1,0,0,0,0,0,1] ], # 5755
  [  1, [1,0,0,0,1,1,0,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0,0,0,1,0,1] ], # 5756
  [  1, [1,0,0,0,1,1,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1,0,0,1,0,1,0] ], # 5757
  [  1, [1,0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,0,0,1,1,0,1] ], # 5758
  [  1, [1,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,1,1,1,0,1,0,1,0,0,0,0] ], # 5759
  [  1, [1,0,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0,1,1,1,0,0,0,0,0,1,0] ], # 5760
  [  1, [1,0,0,1,0,0,0,0,1,0,0,0,1,1,0,0,1,0,0,1,1,0,0,0,0,0,1] ], # 5761
  [  1, [1,0,0,1,0,0,0,0,1,0,1,0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,1] ], # 5762
  [  1, [1,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,1,1,0,0,1,1,1,0,0,0,0] ], # 5763
  [  1, [1,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,1,0,0,1] ], # 5764
  [  1, [1,0,0,1,0,0,0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,0,1,1,0,1,0] ], # 5765
  [  1, [1,0,0,1,0,0,0,1,0,1,1,0,0,0,1,0,0,0,0,0,0,0,0,1,0,1,1] ], # 5766
  [  1, [1,0,0,1,0,1,0,0,0,0,0,0,0,1,0,0,1,1,1,1,0,0,0,0,0,0,1] ], # 5767
  [  1, [1,0,0,1,0,1,0,0,0,0,1,0,0,0,1,0,0,1,0,1,0,0,0,0,1,1,0] ], # 5768
  [  1, [1,0,0,1,0,1,0,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0,0,0,0,1,1] ], # 5769
  [  1, [1,0,0,1,0,1,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0,0,1,1,1,0] ], # 5770
  [  1, [1,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,0,1,1] ], # 5771
  [  1, [1,0,0,1,1,0,0,0,0,0,0,0,0,1,0,1,0,1,0,1,1,0,0,0,0,0,1] ], # 5772
  [  1, [1,0,0,1,1,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,1,0,1,0,0,1,0] ], # 5773
  [  1, [1,0,0,1,1,0,0,0,0,0,1,0,0,0,0,0,1,1,1,0,0,0,0,1,0,0,1] ], # 5774
  [  1, [1,0,0,1,1,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1,0,0,0,1] ], # 5775
  [  1, [1,0,0,1,1,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,0,1,0,1,1] ], # 5776
  [  1, [1,0,1,0,0,0,0,0,1,0,0,0,0,1,1,0,1,0,1,0,0,1,0,0,0,1,0] ], # 5777
  [  1, [1,0,1,0,0,0,0,0,1,0,0,0,1,0,0,0,1,1,0,1,0,1,1,0,0,0,0] ], # 5778
  [  1, [1,0,1,0,0,0,0,0,1,0,0,0,1,1,0,0,0,1,1,0,0,0,1,0,0,1,0] ], # 5779
  [  1, [1,0,1,0,0,0,0,0,1,0,0,0,1,1,0,1,0,0,0,1,0,0,1,0,0,0,1] ], # 5780
  [  1, [1,0,1,0,0,0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,0,0,1,0,1,1,0] ], # 5781
  [  1, [1,0,1,0,0,0,0,1,0,0,0,0,0,0,1,0,1,1,1,0,0,1,1,0,0,0,0] ], # 5782
  [  1, [1,0,1,0,0,0,0,1,0,0,0,0,0,1,1,0,1,0,1,0,0,0,0,1,1,0,0] ], # 5783
  [  1, [1,0,1,0,0,0,0,1,0,0,0,1,0,1,1,0,0,0,0,0,0,1,0,0,1,1,0] ], # 5784
  [  1, [1,0,1,0,0,0,0,1,0,0,0,1,1,0,0,0,0,1,0,0,0,1,1,0,0,1,0] ], # 5785
  [  1, [1,0,1,0,0,0,1,0,0,0,0,0,0,1,0,0,1,1,0,0,1,1,1,0,0,0,0] ], # 5786
  [  1, [1,0,1,0,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,0,1,1,0,0,1,0] ], # 5787
  [  1, [1,0,1,0,0,0,1,0,0,0,0,1,0,1,0,0,1,0,0,0,0,0,1,1,1,0,0] ], # 5788
  [  1, [1,0,1,0,0,0,1,0,0,0,1,0,0,1,0,1,0,0,0,0,0,0,1,1,0,0,1] ], # 5789
  [  1, [1,0,1,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,0,0,0,0,1,1,1,0] ], # 5790
  [  1, [1,0,1,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1,0,0,0,0,0,0,1,1] ], # 5791
  [  1, [1,0,1,0,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,0,1,1,1,0,0] ], # 5792
  [  1, [1,0,1,0,0,1,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,1,1,0] ], # 5793
  [  1, [1,0,1,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,0,0,1,1,1,0] ], # 5794
  [  1, [1,0,1,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,0,0,0,1,0,0,1,1] ], # 5795
  [  1, [1,0,1,0,1,0,0,0,0,0,0,0,0,1,0,1,1,0,0,0,1,0,0,1,1,0,0] ], # 5796
  [  1, [1,0,1,0,1,0,0,0,0,0,0,0,1,1,0,1,0,0,0,0,1,0,0,0,0,1,1] ], # 5797
  [  1, [1,0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0,0,1,1,0,0,1] ], # 5798
  [  1, [1,0,1,0,1,0,0,0,0,1,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,1,1] ], # 5799
  [  1, [1,0,1,1,0,0,0,0,0,0,0,0,0,0,1,0,1,1,0,1,0,1,0,0,0,1,0] ], # 5800
  [  1, [1,0,1,1,0,0,0,0,0,0,0,0,0,1,0,1,1,0,0,0,1,0,1,0,0,0,1] ], # 5801
  [  1, [1,0,1,1,0,0,0,0,0,0,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,1,0] ], # 5802
  [  1, [1,0,1,1,0,0,0,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,0,1,1] ], # 5803
  [  1, [1,0,1,1,0,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,1,1,0,1,0] ], # 5804
  [  1, [1,1,0,0,0,0,0,0,1,0,0,0,1,0,0,1,0,1,0,1,0,0,1,1,0,0,0] ], # 5805
  [  1, [1,1,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,1,0,1,0,1,0,0,0,1,0] ], # 5806
  [  1, [1,1,0,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,0,0,1,1,0,0,1] ], # 5807
  [  1, [1,1,0,0,0,0,0,0,1,1,0,0,1,0,1,0,0,0,0,0,0,0,1,0,0,1,1] ], # 5808
  [  1, [1,1,0,0,0,0,0,1,0,0,0,0,0,0,1,1,0,1,1,0,0,0,1,1,0,0,0] ], # 5809
  [  1, [1,1,0,0,0,0,0,1,0,0,0,1,0,0,1,0,1,0,0,0,0,1,0,1,1,0,0] ], # 5810
  [  1, [1,1,0,0,0,0,0,1,0,0,0,1,1,0,1,0,0,0,0,0,0,1,0,0,0,1,1] ], # 5811
  [  1, [1,1,0,0,0,0,0,1,0,1,0,0,0,0,1,0,0,1,0,0,0,1,0,1,0,1,0] ], # 5812
  [  1, [1,1,0,0,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0,1] ], # 5813
  [  1, [1,1,0,0,0,0,1,0,0,0,0,0,0,1,0,1,0,1,0,0,1,0,1,1,0,0,0] ], # 5814
  [  1, [1,1,0,0,0,0,1,0,0,0,0,0,0,1,1,0,1,0,0,0,1,0,0,1,1,0,0] ], # 5815
  [  1, [1,1,0,0,0,0,1,0,0,0,0,0,0,1,1,1,0,0,0,1,0,0,0,1,0,0,1] ], # 5816
  [  1, [1,1,0,0,0,0,1,0,0,0,0,0,1,0,1,0,0,1,0,1,0,0,1,0,0,0,1] ], # 5817
  [  1, [1,1,0,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0,0,0,0,0,0,1,0,1,1] ], # 5818
  [  1, [1,1,0,0,0,1,0,0,0,0,0,0,0,0,1,0,1,1,1,0,0,1,0,0,0,1,0] ], # 5819
  [  1, [1,1,0,0,0,1,0,0,0,0,0,0,0,1,1,0,1,0,1,0,0,0,0,0,1,0,1] ], # 5820
  [  1, [1,1,0,0,0,1,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1,0,1,1,0,0] ], # 5821
  [  1, [1,1,0,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,0,0,0,0,1,1,0,1] ], # 5822
  [  1, [1,1,0,0,1,0,0,0,0,0,0,0,0,0,1,0,1,1,1,0,0,0,0,1,1,0,0] ], # 5823
  [  1, [1,1,0,0,1,0,0,0,0,0,0,0,0,1,0,1,0,1,1,0,0,0,0,1,0,0,1] ], # 5824
  [  1, [1,1,0,0,1,0,0,0,0,0,0,0,0,1,1,1,0,0,0,0,1,0,0,0,1,0,1] ], # 5825
  [  1, [1,1,0,0,1,0,0,0,0,0,0,0,1,0,0,1,0,1,0,0,1,0,1,0,0,0,1] ], # 5826
  [  1, [1,1,0,0,1,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0,1] ], # 5827
  [  1, [1,1,0,1,0,0,0,0,0,0,0,0,0,1,1,0,0,1,0,1,0,0,0,0,1,0,1] ], # 5828
  [  1, [1,1,0,1,0,0,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1,0,1,0,1,0] ], # 5829
  [  1, [1,1,0,1,0,0,0,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,0,1,1] ], # 5830
  [  1, [1,1,0,1,0,0,0,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,1,1] ], # 5831
  [  1, [1,1,0,1,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,0,0,1,1,0,1] ], # 5832
  [ -1, [0,0,0,0,0,1,0,1,1,0,1,1,1,0,0,0,0,0,1,0,0,0,1,0,1,0,0] ], # 5833
  [ -1, [0,0,0,0,0,1,0,1,1,1,0,1,0,1,0,0,0,0,0,1,0,1,0,0,1,0,0] ], # 5834
  [ -1, [0,0,0,0,0,1,1,0,1,0,1,0,1,0,0,0,1,0,1,0,1,0,1,0,0,0,0] ], # 5835
  [ -1, [0,0,0,0,0,1,1,0,1,1,0,0,0,1,0,0,1,0,0,1,1,1,0,0,0,0,0] ], # 5836
  [ -1, [0,0,0,0,0,1,1,1,0,0,0,1,0,1,0,0,0,1,1,1,0,1,0,0,0,0,0] ], # 5837
  [ -1, [0,0,0,0,0,1,1,1,0,0,0,1,1,0,0,0,1,0,1,1,0,0,0,1,0,0,0] ], # 5838
  [ -1, [0,0,0,0,0,1,1,1,0,0,1,0,1,0,0,0,0,1,1,1,0,0,0,1,0,0,0] ], # 5839
  [ -1, [0,0,0,0,0,1,1,1,0,0,1,1,1,0,0,0,0,0,0,1,0,1,0,0,0,0,1] ], # 5840
  [ -1, [0,0,0,0,0,1,1,1,0,1,0,0,0,0,1,0,1,0,0,1,1,1,0,0,0,0,0] ], # 5841
  [ -1, [0,0,0,0,0,1,1,1,0,1,0,0,0,1,0,0,0,1,1,0,1,0,1,0,0,0,0] ], # 5842
  [ -1, [0,0,0,0,0,1,1,1,0,1,0,0,1,0,0,0,0,1,0,1,1,0,1,0,0,0,0] ], # 5843
  [ -1, [0,0,0,0,0,1,1,1,0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,1,1,0,0] ], # 5844
  [ -1, [0,0,0,0,0,1,1,1,0,1,0,1,1,0,0,0,0,0,0,1,0,0,1,0,0,0,1] ], # 5845
  [ -1, [0,0,0,0,0,1,1,1,0,1,1,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0,0] ], # 5846
  [ -1, [0,0,0,0,0,1,1,1,0,1,1,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,1] ], # 5847
  [ -1, [0,0,0,0,0,1,1,1,0,1,1,0,0,1,0,0,0,0,0,0,1,1,0,0,0,0,1] ], # 5848
  [ -1, [0,0,0,0,1,0,0,1,1,0,0,1,1,0,0,1,0,0,1,1,0,0,0,1,0,0,0] ], # 5849
  [ -1, [0,0,0,0,1,0,0,1,1,1,0,0,0,0,1,1,0,0,0,1,1,1,0,0,0,0,0] ], # 5850
  [ -1, [0,0,0,0,1,0,1,0,1,0,0,1,0,0,1,0,1,0,1,1,0,1,0,0,0,0,0] ], # 5851
  [ -1, [0,0,0,0,1,0,1,0,1,0,0,1,0,1,0,1,0,0,1,1,0,0,0,1,0,0,0] ], # 5852
  [ -1, [0,0,0,0,1,0,1,0,1,0,0,1,1,0,0,0,1,0,0,1,1,1,0,0,0,0,0] ], # 5853
  [ -1, [0,0,0,0,1,0,1,0,1,0,1,0,0,0,1,1,0,0,1,0,1,0,1,0,0,0,0] ], # 5854
  [ -1, [0,0,0,0,1,0,1,0,1,0,1,0,1,0,0,0,1,0,1,0,1,0,0,1,0,0,0] ], # 5855
  [ -1, [0,0,0,0,1,0,1,0,1,0,1,1,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0] ], # 5856
  [ -1, [0,0,0,0,1,0,1,0,1,0,1,1,1,0,0,0,0,0,1,0,0,0,1,0,0,0,1] ], # 5857
  [ -1, [0,0,0,0,1,0,1,0,1,1,0,0,0,0,1,0,1,0,1,0,1,0,1,0,0,0,0] ], # 5858
  [ -1, [0,0,0,0,1,0,1,0,1,1,0,1,0,1,0,0,0,0,0,0,1,1,0,0,0,1,0] ], # 5859
  [ -1, [0,0,0,0,1,0,1,0,1,1,0,1,0,1,0,0,0,0,0,1,0,1,0,0,0,0,1] ], # 5860
  [ -1, [0,0,0,0,1,0,1,0,1,1,0,1,1,0,0,0,0,0,0,1,0,0,0,1,0,1,0] ], # 5861
  [ -1, [0,0,0,0,1,0,1,0,1,1,1,0,0,0,1,0,0,0,1,0,0,0,0,1,0,1,0] ], # 5862
  [ -1, [0,0,0,0,1,0,1,1,0,0,1,1,1,0,0,0,0,0,1,0,0,0,0,1,0,0,1] ], # 5863
  [ -1, [0,0,0,0,1,0,1,1,0,1,1,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0,1] ], # 5864
  [ -1, [0,0,0,0,1,1,0,0,1,0,1,0,1,0,0,1,0,0,1,0,1,0,0,0,0,1,0] ], # 5865
  [ -1, [0,0,0,0,1,1,0,0,1,1,0,0,1,0,0,0,1,0,0,1,1,0,0,0,1,0,0] ], # 5866
  [ -1, [0,0,0,0,1,1,0,1,0,0,1,1,0,0,0,1,0,0,1,0,0,1,0,0,0,0,1] ], # 5867
  [ -1, [0,0,0,0,1,1,0,1,0,1,1,0,0,0,0,0,0,1,0,0,1,1,0,0,1,0,0] ], # 5868
  [ -1, [0,0,0,0,1,1,1,0,0,0,0,1,0,1,0,1,0,0,1,1,0,0,0,0,0,0,1] ], # 5869
  [ -1, [0,0,0,0,1,1,1,0,0,0,0,1,1,0,0,0,0,1,1,1,0,0,0,0,0,1,0] ], # 5870
  [ -1, [0,0,0,0,1,1,1,0,0,0,0,1,1,0,0,0,1,0,1,0,1,0,0,0,0,1,0] ], # 5871
  [ -1, [0,0,0,0,1,1,1,0,0,0,1,0,1,0,0,0,0,1,0,1,1,0,0,0,1,0,0] ], # 5872
  [ -1, [0,0,0,0,1,1,1,0,0,0,1,1,0,0,0,0,1,0,1,0,0,1,0,0,0,0,1] ], # 5873
  [ -1, [0,0,0,0,1,1,1,0,0,0,1,1,0,0,0,1,0,0,0,0,1,1,0,0,0,1,0] ], # 5874
  [ -1, [0,0,0,0,1,1,1,0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,0,1,0,1,0] ], # 5875
  [ -1, [0,0,0,0,1,1,1,0,0,1,0,0,0,1,0,0,0,1,0,1,1,0,0,0,1,0,0] ], # 5876
  [ -1, [0,0,0,0,1,1,1,0,0,1,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,0,1] ], # 5877
  [ -1, [0,0,0,0,1,1,1,0,0,1,0,1,0,0,0,0,0,1,0,1,0,1,0,0,0,1,0] ], # 5878
  [ -1, [0,0,0,0,1,1,1,0,0,1,0,1,0,0,0,0,1,0,0,1,0,0,0,1,1,0,0] ], # 5879
  [ -1, [0,0,0,0,1,1,1,0,0,1,1,0,0,0,0,0,0,1,0,1,0,1,0,0,0,0,1] ], # 5880
  [ -1, [0,0,0,1,0,0,0,1,1,0,0,1,0,1,0,1,0,0,0,1,1,1,0,0,0,0,0] ], # 5881
  [ -1, [0,0,0,1,0,0,0,1,1,0,1,0,0,0,1,1,0,0,1,1,0,0,0,1,0,0,0] ], # 5882
  [ -1, [0,0,0,1,0,0,0,1,1,0,1,0,0,1,0,1,0,0,1,0,1,0,0,1,0,0,0] ], # 5883
  [ -1, [0,0,0,1,0,0,0,1,1,0,1,0,1,0,0,0,0,1,1,0,1,0,1,0,0,0,0] ], # 5884
  [ -1, [0,0,0,1,0,0,0,1,1,0,1,1,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0] ], # 5885
  [ -1, [0,0,0,1,0,0,0,1,1,0,1,1,1,0,0,0,0,0,0,1,0,0,0,1,1,0,0] ], # 5886
  [ -1, [0,0,0,1,0,0,0,1,1,0,1,1,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0] ], # 5887
  [ -1, [0,0,0,1,0,0,0,1,1,1,0,0,0,0,1,1,0,0,0,1,1,0,1,0,0,0,0] ], # 5888
  [ -1, [0,0,0,1,0,0,0,1,1,1,0,0,0,1,0,0,0,1,0,1,1,1,0,0,0,0,0] ], # 5889
  [ -1, [0,0,0,1,0,0,0,1,1,1,0,1,0,1,0,0,0,0,0,0,1,0,1,0,1,0,0] ], # 5890
  [ -1, [0,0,0,1,0,0,0,1,1,1,1,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1,0] ], # 5891
  [ -1, [0,0,0,1,0,0,0,1,1,1,1,0,0,1,0,0,0,0,0,0,1,0,0,1,1,0,0] ], # 5892
  [ -1, [0,0,0,1,0,0,1,0,1,1,0,1,0,1,0,0,0,0,0,1,0,0,0,1,0,1,0] ], # 5893
  [ -1, [0,0,0,1,0,0,1,0,1,1,1,0,0,0,1,0,0,0,0,0,1,0,1,0,0,1,0] ], # 5894
  [ -1, [0,0,0,1,0,0,1,1,0,0,0,1,0,1,0,0,0,1,1,1,0,0,0,1,0,0,0] ], # 5895
  [ -1, [0,0,0,1,0,0,1,1,0,0,1,0,0,0,1,0,0,1,1,0,1,0,1,0,0,0,0] ], # 5896
  [ -1, [0,0,0,1,0,1,0,0,1,0,1,1,0,0,0,1,0,0,1,0,0,0,1,0,0,1,0] ], # 5897
  [ -1, [0,0,0,1,0,1,0,0,1,1,0,1,0,0,0,0,1,0,0,1,0,0,1,0,1,0,0] ], # 5898
  [ -1, [0,0,0,1,0,1,0,1,0,0,0,1,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0] ], # 5899
  [ -1, [0,0,0,1,0,1,0,1,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0,0,1,0] ], # 5900
  [ -1, [0,0,0,1,0,1,0,1,0,0,1,0,0,1,0,0,0,1,1,0,1,0,0,0,1,0,0] ], # 5901
  [ -1, [0,0,0,1,0,1,0,1,0,0,1,1,0,0,0,1,0,0,0,0,1,0,1,0,1,0,0] ], # 5902
  [ -1, [0,0,0,1,0,1,0,1,0,1,0,0,0,0,1,0,1,0,0,1,1,0,0,0,1,0,0] ], # 5903
  [ -1, [0,0,0,1,0,1,0,1,0,1,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,0,1] ], # 5904
  [ -1, [0,0,0,1,0,1,0,1,0,1,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,1] ], # 5905
  [ -1, [0,0,0,1,0,1,0,1,0,1,0,1,0,0,0,0,0,1,0,1,0,0,1,0,1,0,0] ], # 5906
  [ -1, [0,0,0,1,0,1,0,1,0,1,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,0,1] ], # 5907
  [ -1, [0,0,0,1,0,1,0,1,0,1,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,0,1] ], # 5908
  [ -1, [0,0,0,1,0,1,0,1,0,1,1,0,0,0,0,0,0,1,0,0,1,1,0,0,0,1,0] ], # 5909
  [ -1, [0,0,0,1,0,1,0,1,0,1,1,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,1] ], # 5910
  [ -1, [0,0,0,1,0,1,1,0,0,0,0,1,0,1,0,0,1,0,1,1,0,0,0,0,0,0,1] ], # 5911
  [ -1, [0,0,0,1,0,1,1,0,0,0,1,0,0,1,0,0,0,1,1,0,1,0,0,0,0,1,0] ], # 5912
  [ -1, [0,0,0,1,1,0,0,0,1,0,0,1,0,0,1,1,0,0,1,1,0,0,0,0,0,1,0] ], # 5913
  [ -1, [0,0,0,1,1,0,0,0,1,0,0,1,1,0,0,0,1,0,1,1,0,0,0,0,0,0,1] ], # 5914
  [ -1, [0,0,0,1,1,0,0,0,1,0,1,0,0,0,1,0,1,0,1,0,1,0,0,0,1,0,0] ], # 5915
  [ -1, [0,0,0,1,1,0,0,0,1,0,1,0,0,0,1,1,0,0,0,1,1,0,0,0,1,0,0] ], # 5916
  [ -1, [0,0,0,1,1,0,0,0,1,0,1,0,1,0,0,0,0,1,1,0,1,0,0,0,0,1,0] ], # 5917
  [ -1, [0,0,0,1,1,0,0,0,1,0,1,1,0,0,0,0,1,0,1,0,0,0,0,1,1,0,0] ], # 5918
  [ -1, [0,0,0,1,1,0,0,0,1,0,1,1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,1] ], # 5919
  [ -1, [0,0,0,1,1,0,0,0,1,1,0,0,0,0,1,0,1,0,1,1,0,0,0,0,0,0,1] ], # 5920
  [ -1, [0,0,0,1,1,0,0,0,1,1,0,1,0,0,0,0,1,0,1,0,0,0,0,1,0,1,0] ], # 5921
  [ -1, [0,0,0,1,1,0,0,0,1,1,1,0,0,0,0,0,0,1,0,0,1,0,1,0,1,0,0] ], # 5922
  [ -1, [0,0,0,1,1,0,0,0,1,1,1,0,0,0,0,0,0,1,0,1,0,0,0,1,1,0,0] ], # 5923
  [ -1, [0,0,0,1,1,0,0,0,1,1,1,0,0,0,0,1,0,0,0,0,1,0,0,1,0,1,0] ], # 5924
  [ -1, [0,0,0,1,1,0,0,1,0,0,0,1,0,0,1,1,0,0,1,1,0,0,0,0,0,0,1] ], # 5925
  [ -1, [0,0,0,1,1,0,0,1,0,1,0,0,0,0,1,0,0,1,0,1,1,0,0,0,1,0,0] ], # 5926
  [ -1, [0,0,0,1,1,0,1,0,0,1,0,1,0,0,0,0,1,0,0,1,0,0,0,1,0,0,1] ], # 5927
  [ -1, [0,0,0,1,1,0,1,0,0,1,1,0,0,0,0,0,0,1,0,0,1,0,0,1,0,1,0] ], # 5928
  [ -1, [0,0,1,0,0,0,0,1,1,0,1,0,1,0,0,1,0,0,1,0,0,0,1,1,0,0,0] ], # 5929
  [ -1, [0,0,1,0,0,0,0,1,1,1,0,0,0,1,0,1,0,0,0,1,0,1,0,1,0,0,0] ], # 5930
  [ -1, [0,0,1,0,0,0,1,0,1,0,1,0,1,0,1,0,0,0,1,0,0,0,1,0,0,1,0] ], # 5931
  [ -1, [0,0,1,0,0,0,1,0,1,1,0,0,0,1,1,0,0,0,0,1,0,1,0,0,0,1,0] ], # 5932
  [ -1, [0,0,1,0,0,0,1,1,0,0,0,1,0,1,0,1,0,0,0,1,0,1,0,1,0,0,0] ], # 5933
  [ -1, [0,0,1,0,0,0,1,1,0,0,0,1,1,1,0,0,0,0,1,0,0,0,0,1,0,1,0] ], # 5934
  [ -1, [0,0,1,0,0,0,1,1,0,0,0,1,1,1,0,0,0,0,1,0,0,0,1,0,0,0,1] ], # 5935
  [ -1, [0,0,1,0,0,0,1,1,0,0,1,0,0,0,1,1,0,0,0,0,1,1,1,0,0,0,0] ], # 5936
  [ -1, [0,0,1,0,0,0,1,1,0,0,1,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0] ], # 5937
  [ -1, [0,0,1,0,0,0,1,1,0,0,1,0,0,1,1,0,0,0,1,0,0,1,0,0,0,0,1] ], # 5938
  [ -1, [0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0,0,1,0,0,1,1,1,0,0,0,0] ], # 5939
  [ -1, [0,0,1,0,0,0,1,1,0,0,1,0,1,0,1,0,0,0,0,1,0,1,0,0,0,0,1] ], # 5940
  [ -1, [0,0,1,0,0,0,1,1,0,1,0,0,0,0,1,0,0,1,0,1,0,1,1,0,0,0,0] ], # 5941
  [ -1, [0,0,1,0,0,0,1,1,0,1,0,0,0,1,0,0,0,1,1,0,0,0,1,1,0,0,0] ], # 5942
  [ -1, [0,0,1,0,0,0,1,1,0,1,0,0,0,1,1,0,0,0,0,0,1,1,0,0,0,1,0] ], # 5943
  [ -1, [0,0,1,0,0,0,1,1,0,1,0,0,1,1,0,0,0,0,0,1,0,0,0,1,0,0,1] ], # 5944
  [ -1, [0,0,1,0,0,1,0,1,0,0,0,0,1,1,0,0,0,1,1,1,0,0,0,0,1,0,0] ], # 5945
  [ -1, [0,0,1,0,0,1,0,1,0,0,0,0,1,1,0,1,0,0,1,1,0,0,0,0,0,0,1] ], # 5946
  [ -1, [0,0,1,0,0,1,0,1,0,0,0,1,0,1,0,1,0,0,1,0,0,1,0,0,0,1,0] ], # 5947
  [ -1, [0,0,1,0,0,1,0,1,0,0,0,1,1,0,0,0,1,0,1,0,0,0,1,0,1,0,0] ], # 5948
  [ -1, [0,0,1,0,0,1,0,1,0,0,1,0,0,0,0,1,0,1,1,0,0,1,1,0,0,0,0] ], # 5949
  [ -1, [0,0,1,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0,1,0,1,0,0,1,0,0] ], # 5950
  [ -1, [0,0,1,0,0,1,0,1,0,0,1,0,1,0,0,1,0,0,1,0,0,0,0,1,0,1,0] ], # 5951
  [ -1, [0,0,1,0,0,1,0,1,0,1,0,0,0,1,0,0,0,1,1,0,0,1,0,0,0,1,0] ], # 5952
  [ -1, [0,0,1,0,0,1,0,1,0,1,0,0,0,1,0,1,0,0,1,0,0,0,1,0,0,0,1] ], # 5953
  [ -1, [0,0,1,0,0,1,0,1,0,1,0,0,1,0,0,0,1,0,0,1,0,0,0,1,1,0,0] ], # 5954
  [ -1, [0,0,1,0,0,1,0,1,0,1,0,0,1,0,0,0,1,0,0,1,0,1,0,0,0,0,1] ], # 5955
  [ -1, [0,0,1,0,0,1,0,1,0,1,1,0,1,0,0,0,0,0,0,0,0,0,1,0,1,0,1] ], # 5956
  [ -1, [0,0,1,0,0,1,1,0,0,0,0,0,1,0,0,0,1,1,1,1,0,0,1,0,0,0,0] ], # 5957
  [ -1, [0,0,1,0,0,1,1,0,0,0,1,0,0,0,1,1,0,0,1,0,0,0,1,0,0,1,0] ], # 5958
  [ -1, [0,0,1,0,0,1,1,0,0,0,1,0,0,1,0,1,0,0,0,0,1,1,0,0,0,1,0] ], # 5959
  [ -1, [0,0,1,0,0,1,1,0,0,0,1,0,0,1,0,1,0,0,0,1,0,1,0,0,0,0,1] ], # 5960
  [ -1, [0,0,1,0,0,1,1,0,0,0,1,0,1,0,0,0,0,1,0,1,0,1,0,0,0,1,0] ], # 5961
  [ -1, [0,0,1,0,0,1,1,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,1,0,1,0,0] ], # 5962
  [ -1, [0,0,1,0,0,1,1,0,0,0,1,0,1,1,0,0,0,0,1,0,0,0,0,0,0,1,1] ], # 5963
  [ -1, [0,0,1,0,0,1,1,0,0,1,0,0,0,0,1,0,1,0,0,1,0,0,1,0,1,0,0] ], # 5964
  [ -1, [0,0,1,0,0,1,1,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,1,0,1,0,0] ], # 5965
  [ -1, [0,0,1,0,0,1,1,0,0,1,0,0,0,1,0,0,1,0,1,0,0,0,1,0,0,0,1] ], # 5966
  [ -1, [0,0,1,0,0,1,1,0,0,1,1,0,0,0,0,0,0,1,0,0,0,1,1,0,0,1,0] ], # 5967
  [ -1, [0,0,1,0,0,1,1,0,0,1,1,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1] ], # 5968
  [ -1, [0,0,1,0,1,0,0,0,1,0,0,0,1,0,1,0,1,0,1,1,0,0,0,0,1,0,0] ], # 5969
  [ -1, [0,0,1,0,1,0,0,0,1,0,1,0,0,0,1,1,0,0,1,0,0,0,1,0,1,0,0] ], # 5970
  [ -1, [0,0,1,0,1,0,0,0,1,0,1,0,1,0,0,0,0,1,1,0,0,0,1,0,1,0,0] ], # 5971
  [ -1, [0,0,1,0,1,0,0,0,1,0,1,0,1,0,0,1,0,0,0,1,0,0,0,1,1,0,0] ], # 5972
  [ -1, [0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,1,1,0,0,1,0,1,0,1,0,0,0] ], # 5973
  [ -1, [0,0,1,0,1,0,0,0,1,1,0,0,0,0,1,0,1,0,1,0,0,1,0,0,0,1,0] ], # 5974
  [ -1, [0,0,1,0,1,0,0,0,1,1,0,0,0,1,0,0,0,1,0,1,0,1,0,0,1,0,0] ], # 5975
  [ -1, [0,0,1,0,1,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,1,1,0,0,0,1,0] ], # 5976
  [ -1, [0,0,1,0,1,0,0,0,1,1,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,1,0] ], # 5977
  [ -1, [0,0,1,0,1,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,1,0,1,0,1,0,0] ], # 5978
  [ -1, [0,0,1,0,1,0,0,0,1,1,1,0,0,0,1,0,0,0,0,0,0,1,0,0,1,1,0] ], # 5979
  [ -1, [0,0,1,0,1,0,0,0,1,1,1,0,1,0,0,0,0,0,0,0,0,0,0,1,1,1,0] ], # 5980
  [ -1, [0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,1,0,1,1,1,0,0,0,1,0,0,0] ], # 5981
  [ -1, [0,0,1,0,1,0,0,1,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,1,1,0,0] ], # 5982
  [ -1, [0,0,1,0,1,0,0,1,0,0,0,1,1,0,0,1,0,0,0,1,0,1,0,0,0,0,1] ], # 5983
  [ -1, [0,0,1,0,1,0,0,1,0,0,0,1,1,0,0,1,0,0,1,0,0,0,1,0,0,0,1] ], # 5984
  [ -1, [0,0,1,0,1,0,0,1,0,0,1,0,0,0,1,1,0,0,0,0,1,1,0,0,1,0,0] ], # 5985
  [ -1, [0,0,1,0,1,0,0,1,0,0,1,0,1,0,0,0,0,1,1,0,0,1,0,0,0,0,1] ], # 5986
  [ -1, [0,0,1,0,1,0,0,1,0,0,1,0,1,0,1,0,0,0,1,0,0,0,0,0,1,0,1] ], # 5987
  [ -1, [0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0,1,0,0,0,1,1,0,0,1,0,0] ], # 5988
  [ -1, [0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,1,0,0,0,1,0,0,0,1,1,0,0] ], # 5989
  [ -1, [0,0,1,0,1,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,1,0,1,0,1,0,0] ], # 5990
  [ -1, [0,0,1,0,1,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,1] ], # 5991
  [ -1, [0,0,1,0,1,0,0,1,0,1,1,0,0,0,0,0,0,1,0,0,0,1,0,1,1,0,0] ], # 5992
  [ -1, [0,0,1,0,1,0,1,0,0,0,0,0,0,0,1,1,1,0,1,1,0,0,0,1,0,0,0] ], # 5993
  [ -1, [0,0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,1,1,1,0,1,0,1,0,0,0,0] ], # 5994
  [ -1, [0,0,1,0,1,0,1,0,0,0,0,0,1,0,1,0,1,0,0,1,1,0,0,0,1,0,0] ], # 5995
  [ -1, [0,0,1,0,1,0,1,0,0,0,0,0,1,1,0,0,0,1,1,1,0,0,0,0,0,0,1] ], # 5996
  [ -1, [0,0,1,0,1,0,1,0,0,0,0,1,0,0,1,1,0,0,0,1,0,1,0,0,0,1,0] ], # 5997
  [ -1, [0,0,1,0,1,0,1,0,0,0,0,1,0,1,0,0,0,1,1,0,0,1,0,0,0,1,0] ], # 5998
  [ -1, [0,0,1,0,1,0,1,0,0,0,0,1,0,1,0,0,1,0,1,0,0,1,0,0,0,0,1] ], # 5999
  [ -1, [0,0,1,0,1,0,1,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,1,0,1,0] ], # 6000
  [ -1, [0,0,1,0,1,0,1,0,0,0,1,0,0,0,0,1,0,1,0,1,0,1,0,1,0,0,0] ], # 6001
  [ -1, [0,0,1,0,1,0,1,0,0,0,1,0,0,0,1,0,0,1,0,1,0,1,0,0,1,0,0] ], # 6002
  [ -1, [0,0,1,0,1,0,1,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0,0,1,1,0,0] ], # 6003
  [ -1, [0,0,1,0,1,0,1,0,0,0,1,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,1] ], # 6004
  [ -1, [0,0,1,0,1,0,1,0,0,0,1,0,1,0,0,0,1,0,0,0,1,1,0,0,0,0,1] ], # 6005
  [ -1, [0,0,1,0,1,0,1,0,0,0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,1,1,0] ], # 6006
  [ -1, [0,0,1,0,1,0,1,0,0,0,1,1,1,0,0,0,0,0,0,0,0,1,0,0,0,1,1] ], # 6007
  [ -1, [0,0,1,0,1,0,1,0,0,1,0,0,0,0,0,0,1,1,0,0,1,1,1,0,0,0,0] ], # 6008
  [ -1, [0,0,1,0,1,0,1,0,0,1,0,0,0,0,1,0,0,1,1,0,0,0,1,0,0,1,0] ], # 6009
  [ -1, [0,0,1,0,1,0,1,0,0,1,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,1] ], # 6010
  [ -1, [0,0,1,0,1,0,1,0,0,1,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,1,1] ], # 6011
  [ -1, [0,0,1,0,1,0,1,0,0,1,0,0,1,0,0,0,0,1,0,1,0,0,1,0,0,0,1] ], # 6012
  [ -1, [0,0,1,0,1,0,1,0,0,1,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0,1,0] ], # 6013
  [ -1, [0,0,1,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,1,0,1,0] ], # 6014
  [ -1, [0,0,1,0,1,0,1,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,1,1,1,0,0] ], # 6015
  [ -1, [0,0,1,0,1,0,1,0,0,1,1,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0,1] ], # 6016
  [ -1, [0,0,1,0,1,1,0,0,0,0,1,0,0,0,0,1,0,1,1,0,0,1,0,0,0,1,0] ], # 6017
  [ -1, [0,0,1,0,1,1,0,0,0,1,0,0,0,0,0,0,1,1,0,1,0,1,0,0,1,0,0] ], # 6018
  [ -1, [0,0,1,1,0,0,0,0,1,0,0,0,0,0,1,1,1,0,1,1,0,0,1,0,0,0,0] ], # 6019
  [ -1, [0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,1,1,0,1,1,0,0,0,1,0,0,0] ], # 6020
  [ -1, [0,0,1,1,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0,1,0,1,0,0,0,1,0] ], # 6021
  [ -1, [0,0,1,1,0,0,0,0,1,0,0,1,1,0,0,0,1,0,0,1,0,0,1,0,1,0,0] ], # 6022
  [ -1, [0,0,1,1,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,1,0,1,0,0,0,1,0] ], # 6023
  [ -1, [0,0,1,1,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,1,0,0,0,1,1,0,0] ], # 6024
  [ -1, [0,0,1,1,0,0,0,0,1,0,1,0,1,0,0,0,1,0,1,0,0,0,0,1,0,1,0] ], # 6025
  [ -1, [0,0,1,1,0,0,0,0,1,0,1,0,1,0,0,0,1,0,1,0,0,0,1,0,0,0,1] ], # 6026
  [ -1, [0,0,1,1,0,0,0,0,1,1,0,0,0,0,1,0,1,0,1,0,0,0,1,0,0,1,0] ], # 6027
  [ -1, [0,0,1,1,0,0,0,0,1,1,0,0,0,1,0,0,1,0,0,1,0,1,0,0,0,0,1] ], # 6028
  [ -1, [0,0,1,1,0,0,0,0,1,1,0,0,0,1,1,0,0,0,0,1,0,0,0,0,1,1,0] ], # 6029
  [ -1, [0,0,1,1,0,0,0,0,1,1,1,0,0,0,0,0,1,0,0,0,0,0,1,1,1,0,0] ], # 6030
  [ -1, [0,0,1,1,0,0,0,1,0,0,0,0,0,1,0,1,0,1,1,0,1,0,1,0,0,0,0] ], # 6031
  [ -1, [0,0,1,1,0,0,0,1,0,0,0,0,0,1,1,1,0,0,0,1,1,0,0,0,1,0,0] ], # 6032
  [ -1, [0,0,1,1,0,0,0,1,0,0,0,0,1,0,0,0,1,1,1,1,0,0,0,1,0,0,0] ], # 6033
  [ -1, [0,0,1,1,0,0,0,1,0,0,0,0,1,0,1,0,1,0,1,1,0,0,0,0,0,0,1] ], # 6034
  [ -1, [0,0,1,1,0,0,0,1,0,0,0,1,0,0,0,1,1,0,1,0,0,0,1,1,0,0,0] ], # 6035
  [ -1, [0,0,1,1,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,1,0,0,1,0,1,0,0] ], # 6036
  [ -1, [0,0,1,1,0,0,0,1,0,0,0,1,0,1,0,0,0,1,1,0,0,0,1,0,1,0,0] ], # 6037
  [ -1, [0,0,1,1,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0,0,0,0,1,0,1] ], # 6038
  [ -1, [0,0,1,1,0,0,0,1,0,0,1,0,0,0,0,1,0,1,0,1,0,1,0,1,0,0,0] ], # 6039
  [ -1, [0,0,1,1,0,0,0,1,0,0,1,0,0,0,1,0,0,1,1,0,0,1,0,0,0,1,0] ], # 6040
  [ -1, [0,0,1,1,0,0,0,1,0,0,1,0,0,0,1,0,1,0,1,0,0,0,0,1,1,0,0] ], # 6041
  [ -1, [0,0,1,1,0,0,0,1,0,0,1,0,0,1,0,0,0,1,0,0,1,1,0,0,1,0,0] ], # 6042
  [ -1, [0,0,1,1,0,0,0,1,0,0,1,0,0,1,0,1,0,0,0,0,1,1,0,0,0,0,1] ], # 6043
  [ -1, [0,0,1,1,0,0,0,1,0,0,1,0,1,0,0,1,0,0,0,1,0,0,0,1,0,0,1] ], # 6044
  [ -1, [0,0,1,1,0,0,0,1,0,0,1,1,1,0,0,0,0,0,0,0,0,0,1,0,1,0,1] ], # 6045
  [ -1, [0,0,1,1,0,0,0,1,0,1,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0,1,0] ], # 6046
  [ -1, [0,0,1,1,0,0,0,1,0,1,0,0,0,0,1,1,0,0,0,0,1,0,1,0,0,1,0] ], # 6047
  [ -1, [0,0,1,1,0,0,0,1,0,1,0,0,0,1,0,0,1,0,1,0,0,0,0,1,0,0,1] ], # 6048
  [ -1, [0,0,1,1,0,0,0,1,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,1,0,1,0] ], # 6049
  [ -1, [0,0,1,1,0,0,0,1,0,1,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,1,1] ], # 6050
  [ -1, [0,0,1,1,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,1,0,0,1,0,0,0,1] ], # 6051
  [ -1, [0,0,1,1,0,0,0,1,0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,1,1,0,0] ], # 6052
  [ -1, [0,0,1,1,0,0,0,1,0,1,1,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,1] ], # 6053
  [ -1, [0,0,1,1,0,0,0,1,0,1,1,0,0,0,1,0,0,0,0,0,0,0,0,1,1,1,0] ], # 6054
  [ -1, [0,0,1,1,0,0,1,0,0,0,0,0,0,1,1,0,1,0,1,1,0,0,0,0,0,0,1] ], # 6055
  [ -1, [0,0,1,1,0,0,1,0,0,0,0,1,0,1,0,0,1,0,0,1,0,0,0,1,1,0,0] ], # 6056
  [ -1, [0,0,1,1,0,0,1,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0,1,0] ], # 6057
  [ -1, [0,0,1,1,0,0,1,0,0,0,0,1,1,0,0,0,1,0,0,1,0,0,1,0,0,0,1] ], # 6058
  [ -1, [0,0,1,1,0,0,1,0,0,0,1,0,0,0,0,0,1,1,1,0,0,0,1,1,0,0,0] ], # 6059
  [ -1, [0,0,1,1,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,1,0,1,0,1,0,0] ], # 6060
  [ -1, [0,0,1,1,0,0,1,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0,1,0,0,0,1] ], # 6061
  [ -1, [0,0,1,1,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,1,0,1,0,0,1,0] ], # 6062
  [ -1, [0,0,1,1,0,0,1,0,0,1,0,0,0,0,0,0,1,1,0,1,0,0,1,1,0,0,0] ], # 6063
  [ -1, [0,0,1,1,0,0,1,0,0,1,0,0,0,0,1,0,1,0,0,1,0,0,0,1,0,1,0] ], # 6064
  [ -1, [0,0,1,1,0,0,1,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0,1,0,0,1,0] ], # 6065
  [ -1, [0,0,1,1,0,0,1,0,0,1,1,0,0,0,1,0,0,0,0,0,0,0,1,0,0,1,1] ], # 6066
  [ -1, [0,0,1,1,0,1,0,0,0,0,1,0,0,1,0,1,0,0,1,0,0,0,0,0,0,1,1] ], # 6067
  [ -1, [0,0,1,1,0,1,0,0,0,1,0,0,0,1,0,0,1,0,0,1,0,0,0,0,1,0,1] ], # 6068
  [ -1, [0,0,1,1,1,0,0,0,0,0,0,1,0,0,0,1,1,0,0,1,0,0,0,1,1,0,0] ], # 6069
  [ -1, [0,0,1,1,1,0,0,0,0,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0,0,1] ], # 6070
  [ -1, [0,0,1,1,1,0,0,0,0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,0,0,1,1] ], # 6071
  [ -1, [0,0,1,1,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,1,1,0,0,0,1,0] ], # 6072
  [ -1, [0,0,1,1,1,0,0,0,0,0,1,0,0,0,0,1,1,0,1,0,0,0,0,1,0,0,1] ], # 6073
  [ -1, [0,0,1,1,1,0,0,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,0,1,1,0] ], # 6074
  [ -1, [0,0,1,1,1,0,0,0,0,0,1,0,0,0,1,1,0,0,0,1,0,0,0,0,1,0,1] ], # 6075
  [ -1, [0,0,1,1,1,0,0,0,0,1,0,0,0,0,0,0,1,1,1,0,0,0,0,1,0,1,0] ], # 6076
  [ -1, [0,0,1,1,1,0,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0,0,0,1,0,1,0] ], # 6077
  [ -1, [0,0,1,1,1,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,0,1,1,0] ], # 6078
  [ -1, [0,0,1,1,1,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,1,1] ], # 6079
  [ -1, [0,0,1,1,1,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1,1,0] ], # 6080
  [ -1, [0,1,0,0,0,0,0,1,1,0,0,1,1,1,0,0,0,0,1,0,0,0,0,1,1,0,0] ], # 6081
  [ -1, [0,1,0,0,0,0,0,1,1,1,0,0,0,1,1,0,0,0,0,0,1,1,0,0,1,0,0] ], # 6082
  [ -1, [0,1,0,0,0,0,1,0,1,0,0,1,0,1,0,0,1,0,1,0,0,1,0,1,0,0,0] ], # 6083
  [ -1, [0,1,0,0,0,0,1,0,1,0,0,1,1,0,0,0,1,0,0,0,1,1,1,0,0,0,0] ], # 6084
  [ -1, [0,1,0,0,0,0,1,0,1,0,0,1,1,0,1,0,0,0,1,0,0,0,1,0,0,1,0] ], # 6085
  [ -1, [0,1,0,0,0,0,1,0,1,0,0,1,1,1,0,0,0,0,0,1,0,0,0,1,1,0,0] ], # 6086
  [ -1, [0,1,0,0,0,0,1,0,1,0,1,0,1,0,0,0,0,1,1,0,0,0,1,1,0,0,0] ], # 6087
  [ -1, [0,1,0,0,0,0,1,0,1,0,1,0,1,0,1,0,0,0,0,0,1,0,1,0,1,0,0] ], # 6088
  [ -1, [0,1,0,0,0,0,1,0,1,0,1,0,1,0,1,0,0,0,0,0,1,1,0,0,0,1,0] ], # 6089
  [ -1, [0,1,0,0,0,0,1,0,1,1,0,0,0,0,1,0,1,0,0,1,0,1,0,1,0,0,0] ], # 6090
  [ -1, [0,1,0,0,0,0,1,0,1,1,0,0,0,1,0,0,0,1,0,1,0,1,0,1,0,0,0] ], # 6091
  [ -1, [0,1,0,0,0,0,1,0,1,1,0,0,0,1,1,0,0,0,1,0,0,0,0,1,0,1,0] ], # 6092
  [ -1, [0,1,0,0,0,0,1,0,1,1,0,0,1,0,0,0,1,0,0,0,1,0,1,1,0,0,0] ], # 6093
  [ -1, [0,1,0,0,0,0,1,0,1,1,0,0,1,1,0,0,0,0,0,0,1,0,0,1,0,1,0] ], # 6094
  [ -1, [0,1,0,0,0,0,1,1,0,0,0,1,1,0,0,0,0,1,1,0,0,0,1,1,0,0,0] ], # 6095
  [ -1, [0,1,0,0,0,0,1,1,0,1,0,0,0,0,1,0,0,1,0,0,1,1,1,0,0,0,0] ], # 6096
  [ -1, [0,1,0,0,0,1,0,0,1,0,0,0,1,1,0,1,0,0,1,0,1,0,0,0,0,1,0] ], # 6097
  [ -1, [0,1,0,0,0,1,0,0,1,0,0,1,0,0,0,1,1,0,1,0,0,1,1,0,0,0,0] ], # 6098
  [ -1, [0,1,0,0,0,1,0,0,1,0,0,1,0,1,0,1,0,0,1,0,0,0,1,0,1,0,0] ], # 6099
  [ -1, [0,1,0,0,0,1,0,0,1,0,0,1,1,0,0,0,1,0,0,1,0,1,0,0,1,0,0] ], # 6100
  [ -1, [0,1,0,0,0,1,0,0,1,0,1,0,0,0,1,1,0,0,1,0,0,1,0,0,0,1,0] ], # 6101
  [ -1, [0,1,0,0,0,1,0,0,1,0,1,0,1,0,0,1,0,0,0,0,1,0,1,0,1,0,0] ], # 6102
  [ -1, [0,1,0,0,0,1,0,0,1,0,1,0,1,0,0,1,0,0,1,0,0,0,1,0,0,0,1] ], # 6103
  [ -1, [0,1,0,0,0,1,0,0,1,1,0,0,0,0,0,1,1,0,0,0,1,1,1,0,0,0,0] ], # 6104
  [ -1, [0,1,0,0,0,1,0,0,1,1,0,0,0,0,1,0,1,0,0,1,0,1,0,0,1,0,0] ], # 6105
  [ -1, [0,1,0,0,0,1,0,0,1,1,0,0,0,1,0,1,0,0,0,1,0,1,0,0,0,0,1] ], # 6106
  [ -1, [0,1,0,0,0,1,0,0,1,1,0,0,1,0,0,0,1,0,0,0,1,1,0,0,0,1,0] ], # 6107
  [ -1, [0,1,0,0,0,1,0,0,1,1,0,1,0,1,0,0,0,0,0,0,0,1,0,0,1,1,0] ], # 6108
  [ -1, [0,1,0,0,0,1,0,1,0,0,0,0,0,1,0,1,0,1,1,0,1,1,0,0,0,0,0] ], # 6109
  [ -1, [0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,1,0,1,1,0,1,0,1,0,0,0,0] ], # 6110
  [ -1, [0,1,0,0,0,1,0,1,0,0,0,1,0,1,0,1,0,0,0,0,1,1,0,0,1,0,0] ], # 6111
  [ -1, [0,1,0,0,0,1,0,1,0,0,0,1,1,0,0,1,0,0,1,0,0,0,0,1,0,1,0] ], # 6112
  [ -1, [0,1,0,0,0,1,0,1,0,0,0,1,1,1,0,0,0,0,1,0,0,0,0,0,1,0,1] ], # 6113
  [ -1, [0,1,0,0,0,1,0,1,0,0,1,0,0,0,1,1,0,0,1,0,0,1,0,0,0,0,1] ], # 6114
  [ -1, [0,1,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,1,0,0,0,0,1,1,0,0] ], # 6115
  [ -1, [0,1,0,0,0,1,0,1,0,1,0,0,0,0,1,1,0,0,0,0,1,0,1,0,1,0,0] ], # 6116
  [ -1, [0,1,0,0,0,1,0,1,0,1,0,0,0,0,1,1,0,0,0,0,1,1,0,0,0,1,0] ], # 6117
  [ -1, [0,1,0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,1,1,0,0,0,0,1,1,0,0] ], # 6118
  [ -1, [0,1,0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,1,1,0,0,0,1,0,0,0,1] ], # 6119
  [ -1, [0,1,0,0,0,1,0,1,0,1,0,1,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1] ], # 6120
  [ -1, [0,1,0,0,0,1,1,0,0,0,0,0,0,0,1,1,1,0,1,0,1,0,1,0,0,0,0] ], # 6121
  [ -1, [0,1,0,0,0,1,1,0,0,0,0,0,0,1,1,1,0,0,1,0,1,0,0,0,0,1,0] ], # 6122
  [ -1, [0,1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,1,1,0,1,1,1,0,0,0,0,0] ], # 6123
  [ -1, [0,1,0,0,0,1,1,0,0,0,0,0,1,1,0,0,0,1,1,1,0,0,0,0,0,0,1] ], # 6124
  [ -1, [0,1,0,0,0,1,1,0,0,0,0,1,0,0,1,0,1,0,1,0,0,1,0,0,0,1,0] ], # 6125
  [ -1, [0,1,0,0,0,1,1,0,0,0,0,1,0,1,0,0,0,1,0,1,0,1,0,0,1,0,0] ], # 6126
  [ -1, [0,1,0,0,0,1,1,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,1,0,0] ], # 6127
  [ -1, [0,1,0,0,0,1,1,0,0,0,0,1,1,0,0,0,0,1,0,1,0,0,1,0,1,0,0] ], # 6128
  [ -1, [0,1,0,0,0,1,1,0,0,0,0,1,1,0,0,1,0,0,0,0,1,0,1,0,0,1,0] ], # 6129
  [ -1, [0,1,0,0,0,1,1,0,0,0,0,1,1,1,0,0,0,0,0,0,1,0,0,0,1,1,0] ], # 6130
  [ -1, [0,1,0,0,0,1,1,0,0,0,1,0,0,0,0,1,0,1,0,0,1,1,1,0,0,0,0] ], # 6131
  [ -1, [0,1,0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,1,1,0,0,1,0,0,0,0,1] ], # 6132
  [ -1, [0,1,0,0,0,1,1,0,0,0,1,0,1,0,0,0,1,0,0,0,1,1,0,0,0,0,1] ], # 6133
  [ -1, [0,1,0,0,0,1,1,0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,0,0,0,1,1] ], # 6134
  [ -1, [0,1,0,0,0,1,1,0,0,0,1,1,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1] ], # 6135
  [ -1, [0,1,0,0,0,1,1,0,0,1,0,0,0,0,0,0,1,1,1,0,0,0,1,1,0,0,0] ], # 6136
  [ -1, [0,1,0,0,0,1,1,0,0,1,0,0,0,0,1,0,0,1,1,0,0,0,1,0,0,1,0] ], # 6137
  [ -1, [0,1,0,0,0,1,1,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,1,1,0,0] ], # 6138
  [ -1, [0,1,0,0,0,1,1,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,1,0,0,0,1] ], # 6139
  [ -1, [0,1,0,0,0,1,1,0,0,1,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,1,0] ], # 6140
  [ -1, [0,1,0,0,0,1,1,0,0,1,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,1] ], # 6141
  [ -1, [0,1,0,0,0,1,1,0,0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,1,0,1,0] ], # 6142
  [ -1, [0,1,0,0,0,1,1,0,0,1,0,1,0,1,0,0,0,0,0,0,0,0,1,0,1,0,1] ], # 6143
  [ -1, [0,1,0,0,0,1,1,0,0,1,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1,1] ], # 6144
  [ -1, [0,1,0,0,1,0,0,0,1,0,0,0,0,0,1,1,1,0,1,0,1,1,0,0,0,0,0] ], # 6145
  [ -1, [0,1,0,0,1,0,0,0,1,0,0,1,0,1,0,1,0,0,1,0,0,1,0,0,0,0,1] ], # 6146
  [ -1, [0,1,0,0,1,0,0,0,1,0,0,1,1,0,0,0,1,0,1,0,0,1,0,0,0,0,1] ], # 6147
  [ -1, [0,1,0,0,1,0,0,0,1,0,0,1,1,0,0,1,0,0,0,0,1,1,0,0,0,1,0] ], # 6148
  [ -1, [0,1,0,0,1,0,0,0,1,1,0,0,0,0,1,0,1,0,1,0,0,0,0,1,1,0,0] ], # 6149
  [ -1, [0,1,0,0,1,0,0,0,1,1,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,1] ], # 6150
  [ -1, [0,1,0,0,1,0,0,0,1,1,0,0,0,1,0,0,0,1,0,0,1,1,0,0,1,0,0] ], # 6151
  [ -1, [0,1,0,0,1,0,0,0,1,1,0,0,1,0,0,0,0,1,0,1,0,0,0,1,1,0,0] ], # 6152
  [ -1, [0,1,0,0,1,0,0,0,1,1,0,0,1,0,0,0,0,1,1,0,0,0,0,1,0,1,0] ], # 6153
  [ -1, [0,1,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0,0,0,1,0,0,0,1,1,0] ], # 6154
  [ -1, [0,1,0,0,1,0,0,0,1,1,0,1,0,0,0,0,1,0,0,0,0,1,0,1,1,0,0] ], # 6155
  [ -1, [0,1,0,0,1,0,0,0,1,1,0,1,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0] ], # 6156
  [ -1, [0,1,0,0,1,0,1,0,0,0,0,0,1,0,1,0,0,1,1,0,1,0,0,0,0,1,0] ], # 6157
  [ -1, [0,1,0,0,1,0,1,0,0,0,0,0,1,0,1,0,1,0,1,0,1,0,0,0,0,0,1] ], # 6158
  [ -1, [0,1,0,0,1,0,1,0,0,0,0,1,0,0,1,1,0,0,1,0,0,0,0,1,0,1,0] ], # 6159
  [ -1, [0,1,0,0,1,0,1,0,0,0,0,1,0,0,1,1,0,0,1,0,0,0,1,0,0,0,1] ], # 6160
  [ -1, [0,1,0,0,1,0,1,0,0,0,0,1,1,0,0,0,0,1,0,0,1,1,0,0,0,1,0] ], # 6161
  [ -1, [0,1,0,0,1,0,1,0,0,0,0,1,1,0,0,0,1,0,0,0,1,0,0,1,1,0,0] ], # 6162
  [ -1, [0,1,0,0,1,0,1,0,0,0,1,0,0,0,1,1,0,0,0,0,1,1,0,0,0,0,1] ], # 6163
  [ -1, [0,1,0,0,1,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,1,0,0,1,1,0,0] ], # 6164
  [ -1, [0,1,0,0,1,0,1,0,0,1,0,0,0,0,0,0,1,1,0,0,1,1,0,1,0,0,0] ], # 6165
  [ -1, [0,1,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,1,0,0,1,0,1,0,1,0,0] ], # 6166
  [ -1, [0,1,0,0,1,0,1,0,0,1,0,0,0,0,1,0,1,0,1,0,0,0,0,1,0,0,1] ], # 6167
  [ -1, [0,1,0,0,1,0,1,0,0,1,0,1,0,0,1,0,0,0,0,0,0,1,0,0,0,1,1] ], # 6168
  [ -1, [0,1,0,0,1,1,0,0,0,0,0,1,1,0,0,1,0,0,1,0,0,0,0,0,0,1,1] ], # 6169
  [ -1, [0,1,0,0,1,1,0,0,0,1,0,0,1,0,0,0,0,1,0,0,1,0,0,0,1,1,0] ], # 6170
  [ -1, [0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,1,1,0,0,1,1,1,0,0,0,0,0] ], # 6171
  [ -1, [0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,1,0,1,1,0,1,0,1,0,0,0,0] ], # 6172
  [ -1, [0,1,0,1,0,0,0,0,1,0,0,0,0,1,1,1,0,0,1,1,0,0,0,0,0,0,1] ], # 6173
  [ -1, [0,1,0,1,0,0,0,0,1,0,0,0,1,0,1,0,1,0,1,0,1,0,0,0,0,1,0] ], # 6174
  [ -1, [0,1,0,1,0,0,0,0,1,0,0,1,0,0,0,1,1,0,0,1,0,1,0,1,0,0,0] ], # 6175
  [ -1, [0,1,0,1,0,0,0,0,1,0,0,1,0,0,1,0,1,0,1,0,0,1,0,0,0,1,0] ], # 6176
  [ -1, [0,1,0,1,0,0,0,0,1,0,0,1,0,0,1,1,0,0,0,1,0,0,1,0,1,0,0] ], # 6177
  [ -1, [0,1,0,1,0,0,0,0,1,0,0,1,0,1,0,0,1,0,0,0,1,1,0,0,1,0,0] ], # 6178
  [ -1, [0,1,0,1,0,0,0,0,1,0,0,1,1,0,0,0,0,1,1,0,0,0,1,0,0,1,0] ], # 6179
  [ -1, [0,1,0,1,0,0,0,0,1,0,0,1,1,1,0,0,0,0,0,0,1,0,0,0,1,1,0] ], # 6180
  [ -1, [0,1,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,1,1,0,0,0,1,0,1,0,0] ], # 6181
  [ -1, [0,1,0,1,0,0,0,0,1,0,1,0,0,1,0,0,0,1,1,0,0,0,0,1,1,0,0] ], # 6182
  [ -1, [0,1,0,1,0,0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,1,0,0,1,1,0,0] ], # 6183
  [ -1, [0,1,0,1,0,0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,1,0,0,1,0,1,0] ], # 6184
  [ -1, [0,1,0,1,0,0,0,0,1,0,1,1,0,0,0,1,0,0,0,0,0,0,1,1,1,0,0] ], # 6185
  [ -1, [0,1,0,1,0,0,0,0,1,1,0,0,0,0,0,0,1,1,1,0,0,0,1,1,0,0,0] ], # 6186
  [ -1, [0,1,0,1,0,0,0,0,1,1,0,0,0,0,1,1,0,0,0,1,0,0,0,1,0,1,0] ], # 6187
  [ -1, [0,1,0,1,0,0,0,0,1,1,0,0,0,1,0,0,1,0,1,0,0,0,0,1,0,0,1] ], # 6188
  [ -1, [0,1,0,1,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,1,0,1,0,0,0,1] ], # 6189
  [ -1, [0,1,0,1,0,0,0,0,1,1,0,0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,1] ], # 6190
  [ -1, [0,1,0,1,0,0,0,0,1,1,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,1,0] ], # 6191
  [ -1, [0,1,0,1,0,0,0,0,1,1,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1] ], # 6192
  [ -1, [0,1,0,1,0,0,0,0,1,1,0,1,0,1,0,0,0,0,0,0,0,1,0,0,0,1,1] ], # 6193
  [ -1, [0,1,0,1,0,0,0,0,1,1,1,0,0,0,1,0,0,0,0,0,0,0,0,1,1,1,0] ], # 6194
  [ -1, [0,1,0,1,0,0,0,1,0,0,0,0,0,1,1,1,0,0,1,0,1,0,0,0,0,0,1] ], # 6195
  [ -1, [0,1,0,1,0,0,0,1,0,0,0,1,0,0,0,1,0,1,1,0,0,0,1,1,0,0,0] ], # 6196
  [ -1, [0,1,0,1,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,1,0,1,0,0,0,0,1] ], # 6197
  [ -1, [0,1,0,1,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0,0,1,0,0,1,1,0,0] ], # 6198
  [ -1, [0,1,0,1,0,0,0,1,0,0,0,1,1,0,0,0,0,1,0,0,1,0,1,0,1,0,0] ], # 6199
  [ -1, [0,1,0,1,0,0,0,1,0,0,0,1,1,0,0,0,0,1,0,1,0,0,0,1,1,0,0] ], # 6200
  [ -1, [0,1,0,1,0,0,0,1,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,1,0,0,1] ], # 6201
  [ -1, [0,1,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,1,1,0,0,0,1,0,0,0,1] ], # 6202
  [ -1, [0,1,0,1,0,0,0,1,0,1,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,1] ], # 6203
  [ -1, [0,1,0,1,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,1] ], # 6204
  [ -1, [0,1,0,1,0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,0,0,0,1,0,1,0,1] ], # 6205
  [ -1, [0,1,0,1,0,0,0,1,0,1,0,1,0,1,0,0,0,0,0,0,0,0,0,1,1,0,1] ], # 6206
  [ -1, [0,1,0,1,0,0,1,0,0,0,0,0,0,0,1,0,1,1,1,0,1,0,1,0,0,0,0] ], # 6207
  [ -1, [0,1,0,1,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1] ], # 6208
  [ -1, [0,1,0,1,0,0,1,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,1,0,0,0,1] ], # 6209
  [ -1, [0,1,0,1,0,0,1,0,0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,1,0,0,1] ], # 6210
  [ -1, [0,1,0,1,0,0,1,0,0,0,0,1,0,1,1,0,0,0,1,0,0,0,0,0,0,1,1] ], # 6211
  [ -1, [0,1,0,1,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0,0,1,1,0,0,0,1,0] ], # 6212
  [ -1, [0,1,0,1,0,0,1,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,1,0,1,0] ], # 6213
  [ -1, [0,1,0,1,0,0,1,0,0,0,1,0,0,0,1,1,0,0,0,0,1,0,1,0,0,0,1] ], # 6214
  [ -1, [0,1,0,1,0,0,1,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,1,0,1,0] ], # 6215
  [ -1, [0,1,0,1,0,0,1,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,1,0,0,1] ], # 6216
  [ -1, [0,1,0,1,0,0,1,0,0,1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,1,1] ], # 6217
  [ -1, [0,1,0,1,0,0,1,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,1,0,0,1] ], # 6218
  [ -1, [0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,0,1,1,1,0,0,0,1,0,1,0,0] ], # 6219
  [ -1, [0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,1,1,0,0,0,1,0,1,0,1,0,0] ], # 6220
  [ -1, [0,1,0,1,0,1,0,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,1,1,0] ], # 6221
  [ -1, [0,1,0,1,0,1,0,0,0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,0,1,0,1] ], # 6222
  [ -1, [0,1,0,1,0,1,0,0,0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,0,1,0,1] ], # 6223
  [ -1, [0,1,0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,1,1,0,0,0,0,1,0,1,0] ], # 6224
  [ -1, [0,1,0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,1,1,0,0,0,1,0,0,0,1] ], # 6225
  [ -1, [0,1,0,1,0,1,0,0,0,0,1,0,1,0,0,0,0,1,0,0,1,0,0,0,1,1,0] ], # 6226
  [ -1, [0,1,0,1,0,1,0,0,0,1,0,0,0,0,0,0,1,1,0,1,0,0,0,1,1,0,0] ], # 6227
  [ -1, [0,1,0,1,0,1,0,0,0,1,0,0,0,0,0,1,0,1,0,0,1,0,1,0,0,1,0] ], # 6228
  [ -1, [0,1,0,1,0,1,0,0,0,1,0,0,0,1,0,0,0,1,1,0,0,0,0,0,0,1,1] ], # 6229
  [ -1, [0,1,0,1,0,1,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,1,0,1] ], # 6230
  [ -1, [0,1,0,1,1,0,0,0,0,0,0,1,0,0,0,1,1,0,1,0,0,0,0,1,0,0,1] ], # 6231
  [ -1, [0,1,0,1,1,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,0,1,1,0,0] ], # 6232
  [ -1, [0,1,1,0,0,0,0,0,1,0,0,0,0,1,1,1,0,0,1,0,0,1,0,0,0,1,0] ], # 6233
  [ -1, [0,1,1,0,0,0,0,0,1,0,0,0,1,0,1,0,1,0,1,0,0,0,1,0,1,0,0] ], # 6234
  [ -1, [0,1,1,0,0,0,0,1,0,1,0,0,0,0,1,1,0,0,0,0,0,1,1,0,0,0,1] ], # 6235
  [ -1, [0,1,1,0,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,0,0,1,1,1,0,0] ], # 6236
  [ -1, [0,1,1,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1,1,0,0,1,0,0,0,1,0] ], # 6237
  [ -1, [0,1,1,0,0,0,1,0,0,0,0,0,0,1,1,1,0,0,0,1,0,1,0,0,0,0,1] ], # 6238
  [ -1, [0,1,1,0,0,0,1,0,0,0,0,0,0,1,1,1,0,0,1,0,0,0,1,0,0,0,1] ], # 6239
  [ -1, [0,1,1,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0,1,0,0,0,0,1,0,1,0] ], # 6240
  [ -1, [0,1,1,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,1,1,0,0] ], # 6241
  [ -1, [0,1,1,0,0,0,1,0,0,0,0,0,1,1,0,0,1,0,1,0,0,0,0,1,0,0,1] ], # 6242
  [ -1, [0,1,1,0,0,0,1,0,0,0,0,1,0,1,0,1,0,0,0,0,0,1,0,1,0,1,0] ], # 6243
  [ -1, [0,1,1,0,0,0,1,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,1,1,1,0,0] ], # 6244
  [ -1, [0,1,1,0,0,0,1,0,0,1,0,0,0,0,1,0,1,0,0,0,0,0,1,1,1,0,0] ], # 6245
  [ -1, [0,1,1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,1,0,0,0,1,1,0,0,0,1] ], # 6246
  [ -1, [0,1,1,0,0,0,1,0,0,1,0,0,0,1,0,0,1,0,0,0,0,1,0,1,0,0,1] ], # 6247
  [ -1, [0,1,1,0,0,0,1,0,0,1,0,0,1,0,0,0,0,1,0,0,0,0,1,1,0,1,0] ], # 6248
  [ -1, [0,1,1,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,0,0,1,0,0,0,1,1] ], # 6249
  [ -1, [0,1,1,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,0,0,1,0,1,0,1] ], # 6250
  [ -1, [0,1,1,0,1,0,0,0,0,0,0,0,0,0,1,1,1,0,1,0,0,1,0,0,0,0,1] ], # 6251
  [ -1, [0,1,1,0,1,0,0,0,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0,1,1,0,0] ], # 6252
  [ -1, [0,1,1,1,0,0,0,0,0,0,0,0,0,0,1,1,0,1,1,0,0,0,1,0,0,1,0] ], # 6253
  [ -1, [0,1,1,1,0,0,0,0,0,0,0,0,0,0,1,1,1,0,1,0,0,0,0,1,0,1,0] ], # 6254
  [ -1, [0,1,1,1,0,0,0,0,0,0,0,0,0,1,0,0,1,1,1,0,0,0,0,1,1,0,0] ], # 6255
  [ -1, [0,1,1,1,0,0,0,0,0,0,0,0,0,1,0,1,0,1,0,0,1,1,0,0,0,1,0] ], # 6256
  [ -1, [0,1,1,1,0,0,0,0,0,0,0,0,1,0,0,0,1,1,0,0,1,0,1,0,1,0,0] ], # 6257
  [ -1, [0,1,1,1,0,0,0,0,0,0,0,0,1,0,0,0,1,1,1,0,0,0,1,0,0,0,1] ], # 6258
  [ -1, [0,1,1,1,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,1,1] ], # 6259
  [ -1, [0,1,1,1,0,0,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,1,1,0] ], # 6260
  [ -1, [0,1,1,1,0,0,0,0,0,1,0,0,0,0,1,0,0,1,0,0,0,0,1,0,1,1,0] ], # 6261
  [ -1, [0,1,1,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,1,1] ], # 6262
  [ -1, [0,1,1,1,0,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,1,0,1,0,1] ], # 6263
  [ -1, [0,1,1,1,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,0,0,0,1,0,1,1] ], # 6264
  [ -1, [1,0,0,0,0,0,0,1,1,0,0,1,0,0,1,1,0,0,0,1,0,1,1,0,0,0,0] ], # 6265
  [ -1, [1,0,0,0,0,0,0,1,1,0,0,1,0,1,0,1,0,0,1,0,0,0,1,1,0,0,0] ], # 6266
  [ -1, [1,0,0,0,0,0,0,1,1,0,0,1,1,0,0,0,1,0,1,0,0,0,1,1,0,0,0] ], # 6267
  [ -1, [1,0,0,0,0,0,0,1,1,0,0,1,1,0,1,0,0,0,0,1,0,0,1,0,1,0,0] ], # 6268
  [ -1, [1,0,0,0,0,0,0,1,1,0,0,1,1,1,0,0,0,0,0,0,1,0,1,0,1,0,0] ], # 6269
  [ -1, [1,0,0,0,0,0,0,1,1,0,1,0,0,0,1,1,0,0,0,1,0,1,0,1,0,0,0] ], # 6270
  [ -1, [1,0,0,0,0,0,0,1,1,0,1,0,0,1,1,0,0,0,0,0,1,1,0,0,1,0,0] ], # 6271
  [ -1, [1,0,0,0,0,0,0,1,1,0,1,0,1,0,0,1,0,0,0,0,1,0,1,1,0,0,0] ], # 6272
  [ -1, [1,0,0,0,0,0,0,1,1,0,1,0,1,0,1,0,0,0,1,0,0,0,1,0,0,0,1] ], # 6273
  [ -1, [1,0,0,0,0,0,0,1,1,1,0,0,0,0,1,0,1,0,0,0,1,1,1,0,0,0,0] ], # 6274
  [ -1, [1,0,0,0,0,0,0,1,1,1,0,0,0,1,1,0,0,0,0,1,0,0,0,1,1,0,0] ], # 6275
  [ -1, [1,0,0,0,0,0,0,1,1,1,0,0,0,1,1,0,0,0,0,1,0,1,0,0,0,0,1] ], # 6276
  [ -1, [1,0,0,0,0,0,1,0,1,0,0,1,0,1,0,0,1,0,0,1,0,1,0,1,0,0,0] ], # 6277
  [ -1, [1,0,0,0,0,0,1,0,1,0,1,0,0,0,1,0,1,0,0,0,1,1,1,0,0,0,0] ], # 6278
  [ -1, [1,0,0,0,0,0,1,1,0,0,0,1,1,1,0,0,0,0,0,1,0,0,0,1,0,0,1] ], # 6279
  [ -1, [1,0,0,0,0,0,1,1,0,0,1,0,1,0,1,0,0,0,0,0,1,0,1,0,0,0,1] ], # 6280
  [ -1, [1,0,0,0,0,1,0,0,1,0,0,0,0,1,0,1,1,0,0,1,1,1,0,0,0,0,0] ], # 6281
  [ -1, [1,0,0,0,0,1,0,0,1,0,0,1,0,1,0,1,0,0,0,1,0,0,1,0,1,0,0] ], # 6282
  [ -1, [1,0,0,0,0,1,0,0,1,0,0,1,1,0,0,0,1,0,1,0,0,0,1,0,0,1,0] ], # 6283
  [ -1, [1,0,0,0,0,1,0,0,1,0,0,1,1,1,0,0,0,0,0,1,0,0,0,0,1,1,0] ], # 6284
  [ -1, [1,0,0,0,0,1,0,0,1,0,1,0,0,1,0,1,0,0,1,0,0,0,0,1,0,1,0] ], # 6285
  [ -1, [1,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0,0,1,1,0,0,0,1,0,0,1,0] ], # 6286
  [ -1, [1,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0,1,0,0,0,1,1,0,0,0,1,0] ], # 6287
  [ -1, [1,0,0,0,0,1,0,0,1,0,1,0,1,1,0,0,0,0,0,0,1,0,0,0,1,1,0] ], # 6288
  [ -1, [1,0,0,0,0,1,0,0,1,0,1,1,0,0,0,1,0,0,0,0,0,1,1,0,0,1,0] ], # 6289
  [ -1, [1,0,0,0,0,1,0,0,1,1,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0,1,0] ], # 6290
  [ -1, [1,0,0,0,0,1,0,0,1,1,0,0,0,1,0,0,1,0,0,0,1,0,1,0,1,0,0] ], # 6291
  [ -1, [1,0,0,0,0,1,0,0,1,1,0,0,0,1,0,0,1,0,0,1,0,0,0,1,1,0,0] ], # 6292
  [ -1, [1,0,0,0,0,1,0,1,0,0,0,0,0,1,0,1,0,1,1,1,0,0,0,1,0,0,0] ], # 6293
  [ -1, [1,0,0,0,0,1,0,1,0,0,0,0,0,1,1,1,0,0,0,1,1,0,0,0,1,0,0] ], # 6294
  [ -1, [1,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,1,1,0,1,1,1,0,0,0,0,0] ], # 6295
  [ -1, [1,0,0,0,0,1,0,1,0,0,0,0,1,1,0,0,0,1,1,0,1,0,0,0,0,1,0] ], # 6296
  [ -1, [1,0,0,0,0,1,0,1,0,0,0,1,0,0,0,1,1,0,0,0,1,1,1,0,0,0,0] ], # 6297
  [ -1, [1,0,0,0,0,1,0,1,0,0,0,1,0,0,1,0,1,0,0,1,0,1,0,0,1,0,0] ], # 6298
  [ -1, [1,0,0,0,0,1,0,1,0,0,0,1,0,1,0,0,0,1,1,0,0,0,1,0,1,0,0] ], # 6299
  [ -1, [1,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,1,0,1,0,1,0,0,0,1,0] ], # 6300
  [ -1, [1,0,0,0,0,1,0,1,0,0,0,1,1,0,0,1,0,0,0,0,1,0,1,0,0,1,0] ], # 6301
  [ -1, [1,0,0,0,0,1,0,1,0,0,0,1,1,1,0,0,0,0,1,0,0,0,0,0,0,1,1] ], # 6302
  [ -1, [1,0,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,1,1,0,0,0,1,1,0,0,0] ], # 6303
  [ -1, [1,0,0,0,0,1,0,1,0,0,1,0,0,0,1,0,1,0,0,0,1,1,0,0,1,0,0] ], # 6304
  [ -1, [1,0,0,0,0,1,0,1,0,0,1,0,0,1,0,0,0,1,1,0,0,1,0,0,0,0,1] ], # 6305
  [ -1, [1,0,0,0,0,1,0,1,0,0,1,0,0,1,0,1,0,0,0,0,1,0,0,1,1,0,0] ], # 6306
  [ -1, [1,0,0,0,0,1,0,1,0,0,1,0,1,0,0,1,0,0,0,1,0,0,0,1,0,0,1] ], # 6307
  [ -1, [1,0,0,0,0,1,0,1,0,0,1,0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,1] ], # 6308
  [ -1, [1,0,0,0,0,1,0,1,0,0,1,1,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0] ], # 6309
  [ -1, [1,0,0,0,0,1,0,1,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,1,1,1,0] ], # 6310
  [ -1, [1,0,0,0,0,1,0,1,0,1,0,0,0,0,1,0,0,1,0,1,0,0,1,0,1,0,0] ], # 6311
  [ -1, [1,0,0,0,0,1,0,1,0,1,0,0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,1] ], # 6312
  [ -1, [1,0,0,0,0,1,0,1,0,1,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0,0,1] ], # 6313
  [ -1, [1,0,0,0,0,1,0,1,0,1,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,1] ], # 6314
  [ -1, [1,0,0,0,0,1,0,1,0,1,0,1,0,1,0,0,0,0,0,0,0,0,1,0,1,0,1] ], # 6315
  [ -1, [1,0,0,0,0,1,0,1,0,1,1,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,1] ], # 6316
  [ -1, [1,0,0,0,0,1,1,0,0,0,0,0,1,1,0,0,0,1,0,1,1,0,0,0,0,1,0] ], # 6317
  [ -1, [1,0,0,0,0,1,1,0,0,0,0,1,0,1,0,0,1,0,0,0,1,1,0,0,0,1,0] ], # 6318
  [ -1, [1,0,0,0,0,1,1,0,0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,1,0,1,0] ], # 6319
  [ -1, [1,0,0,0,0,1,1,0,0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,1,0,1,0] ], # 6320
  [ -1, [1,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,1,1,0,0,1,1,1,0,0,0,0] ], # 6321
  [ -1, [1,0,0,0,0,1,1,0,0,0,1,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1] ], # 6322
  [ -1, [1,0,0,0,0,1,1,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,1] ], # 6323
  [ -1, [1,0,0,0,0,1,1,0,0,0,1,0,0,0,1,1,0,0,0,0,1,0,1,0,0,1,0] ], # 6324
  [ -1, [1,0,0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0,0,1,0,1,0] ], # 6325
  [ -1, [1,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,1,0,1,0,0,1,0,0,0,1] ], # 6326
  [ -1, [1,0,0,0,0,1,1,0,0,0,1,1,0,1,0,0,0,0,0,0,0,1,0,0,0,1,1] ], # 6327
  [ -1, [1,0,0,0,0,1,1,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,1,0,0,1,1] ], # 6328
  [ -1, [1,0,0,0,1,0,0,0,1,0,0,0,0,0,1,1,1,0,1,1,0,0,0,1,0,0,0] ], # 6329
  [ -1, [1,0,0,0,1,0,0,0,1,0,0,0,0,1,0,1,0,1,0,1,1,1,0,0,0,0,0] ], # 6330
  [ -1, [1,0,0,0,1,0,0,0,1,0,0,0,1,0,1,0,1,0,1,0,1,0,0,0,0,1,0] ], # 6331
  [ -1, [1,0,0,0,1,0,0,0,1,0,0,0,1,1,0,0,0,1,0,1,1,0,0,0,1,0,0] ], # 6332
  [ -1, [1,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0,1,1,1,0,0,0,0] ], # 6333
  [ -1, [1,0,0,0,1,0,0,0,1,0,0,1,0,0,1,0,1,0,1,0,0,0,1,0,1,0,0] ], # 6334
  [ -1, [1,0,0,0,1,0,0,0,1,0,0,1,0,0,1,1,0,0,1,0,0,0,1,0,0,1,0] ], # 6335
  [ -1, [1,0,0,0,1,0,0,0,1,0,0,1,0,1,0,0,1,0,0,0,1,1,0,0,1,0,0] ], # 6336
  [ -1, [1,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,1,0,1,0,1,0,0,0,1,0] ], # 6337
  [ -1, [1,0,0,0,1,0,0,0,1,0,0,1,1,0,0,1,0,0,0,1,0,0,1,0,0,0,1] ], # 6338
  [ -1, [1,0,0,0,1,0,0,0,1,0,1,0,0,0,1,0,0,1,0,1,0,1,0,0,1,0,0] ], # 6339
  [ -1, [1,0,0,0,1,0,0,0,1,0,1,0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,1] ], # 6340
  [ -1, [1,0,0,0,1,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0,0,1,1,0,0] ], # 6341
  [ -1, [1,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,1] ], # 6342
  [ -1, [1,0,0,0,1,0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,1,0,1,0,0,0,1] ], # 6343
  [ -1, [1,0,0,0,1,0,0,0,1,0,1,0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,1] ], # 6344
  [ -1, [1,0,0,0,1,0,0,0,1,0,1,1,0,0,0,1,0,0,0,0,0,0,1,1,1,0,0] ], # 6345
  [ -1, [1,0,0,0,1,0,0,0,1,0,1,1,1,0,0,0,0,0,0,0,0,1,0,0,0,1,1] ], # 6346
  [ -1, [1,0,0,0,1,0,0,0,1,1,0,0,0,0,0,0,1,1,0,1,0,1,0,1,0,0,0] ], # 6347
  [ -1, [1,0,0,0,1,0,0,0,1,1,0,0,0,0,1,1,0,0,0,1,0,0,0,1,0,1,0] ], # 6348
  [ -1, [1,0,0,0,1,0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,1,1,0] ], # 6349
  [ -1, [1,0,0,0,1,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0,1,0] ], # 6350
  [ -1, [1,0,0,0,1,0,0,0,1,1,0,1,0,1,0,0,0,0,0,0,0,0,0,1,1,1,0] ], # 6351
  [ -1, [1,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,0,1,0,0,0,1,0,1,0,1,0] ], # 6352
  [ -1, [1,0,0,0,1,0,0,1,0,0,0,0,1,0,1,0,0,1,0,1,1,0,0,0,1,0,0] ], # 6353
  [ -1, [1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,1,0,1,0,1,0,1,0,1,0,0,0] ], # 6354
  [ -1, [1,0,0,0,1,0,0,1,0,0,0,1,0,0,1,1,0,0,0,1,0,0,0,1,1,0,0] ], # 6355
  [ -1, [1,0,0,0,1,0,0,1,0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,1,0,0,1] ], # 6356
  [ -1, [1,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0,0,1,1,0,0,0,0,1,0,1,0] ], # 6357
  [ -1, [1,0,0,0,1,0,0,1,0,0,1,0,0,0,0,1,0,1,0,0,1,1,0,1,0,0,0] ], # 6358
  [ -1, [1,0,0,0,1,0,0,1,0,0,1,0,0,0,1,1,0,0,1,0,0,0,0,1,0,0,1] ], # 6359
  [ -1, [1,0,0,0,1,0,0,1,0,0,1,0,1,0,0,0,0,1,0,0,1,1,0,0,0,0,1] ], # 6360
  [ -1, [1,0,0,0,1,0,0,1,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,1,1,0,1] ], # 6361
  [ -1, [1,0,0,0,1,0,0,1,0,1,0,0,0,0,1,0,0,1,0,0,1,1,0,0,0,1,0] ], # 6362
  [ -1, [1,0,0,0,1,0,0,1,0,1,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0,0,1] ], # 6363
  [ -1, [1,0,0,0,1,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,1,0,0,1,1,0,0] ], # 6364
  [ -1, [1,0,0,0,1,0,1,0,0,0,0,0,0,0,1,0,1,1,0,1,1,1,0,0,0,0,0] ], # 6365
  [ -1, [1,0,0,0,1,0,1,0,0,0,0,0,1,0,0,0,1,1,0,1,1,0,0,1,0,0,0] ], # 6366
  [ -1, [1,0,0,0,1,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,1,1,0,0,0,1,0] ], # 6367
  [ -1, [1,0,0,0,1,0,1,0,0,0,0,1,0,1,0,0,0,1,0,1,0,0,0,1,1,0,0] ], # 6368
  [ -1, [1,0,0,0,1,0,1,0,0,0,0,1,0,1,0,0,0,1,0,1,0,1,0,0,0,0,1] ], # 6369
  [ -1, [1,0,0,0,1,0,1,0,0,0,0,1,1,0,0,0,1,0,0,0,1,0,1,0,0,0,1] ], # 6370
  [ -1, [1,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,1,0,0,1,0,1,0,1,0,0] ], # 6371
  [ -1, [1,0,0,0,1,0,1,0,0,0,1,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,1] ], # 6372
  [ -1, [1,0,0,0,1,0,1,0,0,0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,0,1,1] ], # 6373
  [ -1, [1,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,1,0,1,0,1,0] ], # 6374
  [ -1, [1,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,1,0,0,0,1] ], # 6375
  [ -1, [1,0,0,0,1,0,1,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0,0,1,0,1,0] ], # 6376
  [ -1, [1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,1,1,0,1,0,1,0,0,1,0,0] ], # 6377
  [ -1, [1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,1,1,0,1,0,0,0,1,0,0,0,1] ], # 6378
  [ -1, [1,0,0,0,1,1,0,0,0,0,0,1,1,0,0,0,1,0,0,0,1,0,0,0,1,1,0] ], # 6379
  [ -1, [1,0,0,0,1,1,0,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,0,0,1,1] ], # 6380
  [ -1, [1,0,0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,1,0,1,0,1,0,0,0,0,1] ], # 6381
  [ -1, [1,0,0,0,1,1,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1,1,0,0,0,0,1] ], # 6382
  [ -1, [1,0,0,0,1,1,0,0,0,0,1,0,0,0,1,1,0,0,1,0,0,0,0,0,0,1,1] ], # 6383
  [ -1, [1,0,0,0,1,1,0,0,0,0,1,0,1,0,0,0,0,1,1,0,0,0,0,0,0,1,1] ], # 6384
  [ -1, [1,0,0,0,1,1,0,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,0,1,0,1] ], # 6385
  [ -1, [1,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1,0,1,0,0] ], # 6386
  [ -1, [1,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1,1,0,0,0,1,0] ], # 6387
  [ -1, [1,0,0,0,1,1,0,0,0,1,0,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,1] ], # 6388
  [ -1, [1,0,0,1,0,0,0,0,1,0,0,0,0,1,1,0,1,0,0,1,1,0,0,0,1,0,0] ], # 6389
  [ -1, [1,0,0,1,0,0,0,0,1,0,0,0,0,1,1,1,0,0,0,1,1,0,0,0,0,1,0] ], # 6390
  [ -1, [1,0,0,1,0,0,0,0,1,0,0,1,0,0,0,1,1,0,0,1,0,0,1,1,0,0,0] ], # 6391
  [ -1, [1,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,1,0,0,1,0,1,0,0,0,0,1] ], # 6392
  [ -1, [1,0,0,1,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0,0,1,0,1,0,0,1,0] ], # 6393
  [ -1, [1,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,1,0,0,1,0,0,0,1,1,0,0] ], # 6394
  [ -1, [1,0,0,1,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,1] ], # 6395
  [ -1, [1,0,0,1,0,0,0,0,1,0,1,0,0,1,0,0,0,1,0,0,1,0,1,0,1,0,0] ], # 6396
  [ -1, [1,0,0,1,0,0,0,0,1,0,1,0,0,1,0,0,0,1,0,0,1,1,0,0,0,1,0] ], # 6397
  [ -1, [1,0,0,1,0,0,0,0,1,0,1,1,0,1,0,0,0,0,0,0,0,0,0,1,1,1,0] ], # 6398
  [ -1, [1,0,0,1,0,0,0,0,1,1,0,0,0,0,1,0,1,0,0,1,0,0,1,0,0,0,1] ], # 6399
  [ -1, [1,0,0,1,0,0,0,0,1,1,0,0,0,1,0,0,0,1,0,1,0,0,0,1,0,1,0] ], # 6400
  [ -1, [1,0,0,1,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0,1,1,0,0,1,0,0,0] ], # 6401
  [ -1, [1,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0,1,0,0,0,1,0,1,0,1,0,0] ], # 6402
  [ -1, [1,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0,1,0,1,0,0,0,1,0,0,0,1] ], # 6403
  [ -1, [1,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,1,0,1,0] ], # 6404
  [ -1, [1,0,0,1,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0,0,1,0,1,0,0,0,1] ], # 6405
  [ -1, [1,0,0,1,0,0,0,1,0,0,0,1,0,1,1,0,0,0,0,1,0,0,0,0,1,0,1] ], # 6406
  [ -1, [1,0,0,1,0,0,0,1,0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,1,0,0,1] ], # 6407
  [ -1, [1,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,1,0,1,0,0,0,1,1,0,0] ], # 6408
  [ -1, [1,0,0,1,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0,0,1,0,0,1,0,1,0] ], # 6409
  [ -1, [1,0,0,1,0,0,0,1,0,0,1,0,1,0,0,0,0,1,0,0,1,0,0,1,0,1,0] ], # 6410
  [ -1, [1,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,0,1,0,0,0,0,1,1,1,0,0] ], # 6411
  [ -1, [1,0,0,1,0,0,0,1,0,0,1,1,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1] ], # 6412
  [ -1, [1,0,0,1,0,1,0,0,0,0,0,1,0,0,0,1,1,0,0,1,0,0,1,0,0,0,1] ], # 6413
  [ -1, [1,0,0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,1,0,0,1,0,1,0,0,1,0] ], # 6414
  [ -1, [1,0,0,1,1,0,0,0,0,0,0,1,0,0,1,0,1,0,0,1,0,0,0,0,1,0,1] ], # 6415
  [ -1, [1,0,0,1,1,0,0,0,0,0,1,0,0,0,1,0,0,1,0,0,1,0,0,0,1,1,0] ], # 6416
  [ -1, [1,0,1,0,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,0,1,0,1,0,1,0] ], # 6417
  [ -1, [1,0,1,0,0,0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,0,0,1,1,1,0,0] ], # 6418
  [ -1, [1,0,1,0,0,0,0,1,0,0,0,0,0,1,1,0,0,1,0,1,0,1,0,0,1,0,0] ], # 6419
  [ -1, [1,0,1,0,0,0,0,1,0,0,0,0,0,1,1,1,0,0,0,0,1,1,0,0,0,1,0] ], # 6420
  [ -1, [1,0,1,0,0,0,0,1,0,0,0,0,1,0,1,0,1,0,0,0,1,0,1,0,1,0,0] ], # 6421
  [ -1, [1,0,1,0,0,0,0,1,0,0,0,0,1,0,1,0,1,0,0,1,0,0,0,1,1,0,0] ], # 6422
  [ -1, [1,0,1,0,0,0,0,1,0,0,0,0,1,0,1,1,0,0,0,1,0,0,1,0,0,0,1] ], # 6423
  [ -1, [1,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1,0,1,0,1,0,0,0,0,1] ], # 6424
  [ -1, [1,0,1,0,0,0,0,1,0,0,1,0,0,0,1,0,0,1,0,0,0,1,1,0,1,0,0] ], # 6425
  [ -1, [1,0,1,0,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0,0,0,0,1,1,1,0,0] ], # 6426
  [ -1, [1,0,1,0,0,0,0,1,0,0,1,0,0,1,0,1,0,0,0,0,0,1,0,1,0,0,1] ], # 6427
  [ -1, [1,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,0,1,0,0,0,1,0,1,0,1,0] ], # 6428
  [ -1, [1,0,1,0,0,0,0,1,0,1,0,0,0,0,1,0,1,0,0,0,0,1,1,0,0,0,1] ], # 6429
  [ -1, [1,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,0,1,0,1,0,1,0] ], # 6430
  [ -1, [1,0,1,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0,0,1,0,0,1,0,0,0,1] ], # 6431
  [ -1, [1,0,1,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,1,0,1,0] ], # 6432
  [ -1, [1,0,1,0,0,1,0,0,0,0,0,0,0,1,0,1,0,1,0,1,0,1,0,0,0,1,0] ], # 6433
  [ -1, [1,0,1,0,0,1,0,0,0,0,0,0,1,0,0,0,1,1,0,1,0,0,1,0,1,0,0] ], # 6434
  [ -1, [1,0,1,0,1,0,0,0,0,0,0,0,0,0,1,1,0,1,0,1,0,1,0,0,0,1,0] ], # 6435
  [ -1, [1,0,1,0,1,0,0,0,0,0,0,0,0,0,1,1,1,0,1,0,0,0,1,0,0,0,1] ], # 6436
  [ -1, [1,0,1,0,1,0,0,0,0,0,0,0,0,1,0,1,0,1,0,1,0,0,0,1,1,0,0] ], # 6437
  [ -1, [1,0,1,0,1,0,0,0,0,0,0,0,0,1,0,1,0,1,1,0,0,0,0,1,0,1,0] ], # 6438
  [ -1, [1,0,1,0,1,0,0,0,0,0,0,0,1,0,0,0,1,1,0,1,0,1,0,0,0,0,1] ], # 6439
  [ -1, [1,0,1,0,1,0,0,0,0,0,0,0,1,0,0,1,1,0,0,1,0,0,0,1,0,0,1] ], # 6440
  [ -1, [1,0,1,0,1,0,0,0,0,0,0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,1,1] ], # 6441
  [ -1, [1,0,1,0,1,0,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,1,0,1,0,1] ], # 6442
  [ -1, [1,0,1,0,1,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,1,0,1] ], # 6443
  [ -1, [1,0,1,0,1,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,0,0,1,1,1,0] ], # 6444
  [ -1, [1,0,1,0,1,0,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,1,0,1] ], # 6445
  [ -1, [1,0,1,0,1,0,0,0,0,0,1,0,1,0,0,1,0,0,0,0,0,0,0,1,0,1,1] ], # 6446
  [ -1, [1,0,1,1,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,0,1,0,1,0,1] ], # 6447
  [ -1, [1,0,1,1,0,0,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,0,0,1,1,1,0] ], # 6448
  [ -1, [1,1,0,0,0,0,0,0,1,0,0,0,0,1,1,1,0,0,0,0,1,0,1,0,1,0,0] ], # 6449
  [ -1, [1,1,0,0,0,0,0,0,1,0,0,0,1,0,1,0,1,0,1,0,0,0,1,0,0,0,1] ], # 6450
  [ -1, [1,1,0,0,0,0,0,0,1,0,0,0,1,0,1,1,0,0,0,0,1,0,1,0,0,1,0] ], # 6451
  [ -1, [1,1,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,1,0,0,1,1,0,0,0,1,0] ], # 6452
  [ -1, [1,1,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,1,1,0,0,0,0,1,0,1,0] ], # 6453
  [ -1, [1,1,0,0,0,0,0,0,1,0,0,0,1,1,0,0,1,0,0,0,1,0,0,1,1,0,0] ], # 6454
  [ -1, [1,1,0,0,0,0,0,0,1,0,0,1,0,0,1,0,1,0,0,0,0,1,1,0,1,0,0] ], # 6455
  [ -1, [1,1,0,0,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0,0,0,1,1,0,0,0,1] ], # 6456
  [ -1, [1,1,0,0,0,0,0,0,1,0,0,1,1,0,0,0,1,0,0,0,0,1,0,1,0,1,0] ], # 6457
  [ -1, [1,1,0,0,0,0,0,0,1,0,0,1,1,0,0,1,0,0,0,0,0,0,1,1,0,1,0] ], # 6458
  [ -1, [1,1,0,0,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,1,1,0,0,0,1] ], # 6459
  [ -1, [1,1,0,0,0,0,0,0,1,0,1,0,1,0,0,0,0,1,0,0,0,0,1,1,1,0,0] ], # 6460
  [ -1, [1,1,0,0,0,0,0,1,0,0,0,0,0,1,1,1,0,0,0,0,1,1,0,0,0,0,1] ], # 6461
  [ -1, [1,1,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1,0,0,1,0,0,1,1,0,0] ], # 6462
  [ -1, [1,1,0,0,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,0,1,1,0,0,0,1] ], # 6463
  [ -1, [1,1,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,1,0,1,0] ], # 6464
  [ -1, [1,1,0,0,0,1,0,0,0,0,0,0,0,0,1,1,1,0,0,0,1,1,0,0,0,1,0] ], # 6465
  [ -1, [1,1,0,0,0,1,0,0,0,0,0,0,0,0,1,1,1,0,0,1,0,1,0,0,0,0,1] ], # 6466
  [ -1, [1,1,0,0,0,1,0,0,0,0,0,0,0,1,0,0,1,1,0,0,1,1,0,0,1,0,0] ], # 6467
  [ -1, [1,1,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0,1,0,0,1,0,1,0,1,0,0] ], # 6468
  [ -1, [1,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1,1,0,1,0,0,0,1,1,0,0] ], # 6469
  [ -1, [1,1,0,0,0,1,0,0,0,0,0,0,1,0,0,1,1,0,0,0,1,0,1,0,0,0,1] ], # 6470
  [ -1, [1,1,0,0,0,1,0,0,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,1,0,1] ], # 6471
  [ -1, [1,1,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0,0,0,0,0,0,0,1,1,1,0] ], # 6472
  [ -1, [1,1,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,1,1,0] ], # 6473
  [ -1, [1,1,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,1,0,0,0,1,1] ], # 6474
  [ -1, [1,1,0,0,0,1,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,0,1,0,1,0,1] ], # 6475
  [ -1, [1,1,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,0,1,1,1,0] ], # 6476
  [ -1, [1,1,0,0,1,0,0,0,0,0,0,1,0,0,1,1,0,0,0,0,0,1,0,0,0,1,1] ], # 6477
  [ -1, [1,1,0,0,1,0,0,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0,1,1,1,0] ], # 6478
  [ -1, [1,1,0,1,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,1,0,1,0,0,0,1] ], # 6479
  [ -1, [1,1,0,1,0,0,0,0,0,0,0,0,0,1,0,1,0,1,0,0,1,0,0,1,0,1,0] ], # 6480
  [  1, [0,0,0,0,0,1,0,1,1,0,1,0,1,0,0,1,0,0,1,0,1,0,1,0,0,0,0] ], # 6481
  [  1, [0,0,0,0,0,1,0,1,1,1,0,0,0,1,0,1,0,0,0,1,1,1,0,0,0,0,0] ], # 6482
  [  1, [0,0,0,0,0,1,1,0,1,0,1,1,1,0,0,0,0,0,1,0,0,0,1,0,0,1,0] ], # 6483
  [  1, [0,0,0,0,0,1,1,0,1,1,0,1,0,1,0,0,0,0,0,1,0,1,0,0,0,1,0] ], # 6484
  [  1, [0,0,0,0,0,1,1,1,0,0,0,1,0,1,0,1,0,0,1,1,0,0,0,1,0,0,0] ], # 6485
  [  1, [0,0,0,0,0,1,1,1,0,0,0,1,1,0,0,0,0,1,1,1,0,0,1,0,0,0,0] ], # 6486
  [  1, [0,0,0,0,0,1,1,1,0,0,1,0,0,0,1,1,0,0,1,0,1,0,1,0,0,0,0] ], # 6487
  [  1, [0,0,0,0,0,1,1,1,0,0,1,0,0,1,0,0,0,1,1,0,1,1,0,0,0,0,0] ], # 6488
  [  1, [0,0,0,0,0,1,1,1,0,0,1,0,1,0,0,0,0,1,0,1,1,1,0,0,0,0,0] ], # 6489
  [  1, [0,0,0,0,0,1,1,1,0,0,1,1,0,1,0,0,0,0,1,0,0,1,0,0,0,0,1] ], # 6490
  [  1, [0,0,0,0,0,1,1,1,0,0,1,1,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0] ], # 6491
  [  1, [0,0,0,0,0,1,1,1,0,1,0,0,0,1,0,0,0,1,1,1,0,0,0,1,0,0,0] ], # 6492
  [  1, [0,0,0,0,0,1,1,1,0,1,0,1,0,1,0,0,0,0,1,0,0,0,1,0,0,0,1] ], # 6493
  [  1, [0,0,0,0,0,1,1,1,0,1,1,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1,0] ], # 6494
  [  1, [0,0,0,0,0,1,1,1,0,1,1,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,1] ], # 6495
  [  1, [0,0,0,0,0,1,1,1,0,1,1,0,1,0,0,0,0,0,0,0,1,0,1,0,0,0,1] ], # 6496
  [  1, [0,0,0,0,1,0,0,1,1,0,1,1,1,0,0,0,0,0,1,0,0,0,0,1,1,0,0] ], # 6497
  [  1, [0,0,0,0,1,0,0,1,1,1,1,0,0,0,1,0,0,0,0,0,1,1,0,0,1,0,0] ], # 6498
  [  1, [0,0,0,0,1,0,1,0,1,0,0,1,1,0,0,0,1,0,1,0,1,0,1,0,0,0,0] ], # 6499
  [  1, [0,0,0,0,1,0,1,0,1,0,1,0,0,0,1,0,1,0,1,0,1,1,0,0,0,0,0] ], # 6500
  [  1, [0,0,0,0,1,0,1,0,1,0,1,0,1,0,0,0,0,1,1,0,1,0,1,0,0,0,0] ], # 6501
  [  1, [0,0,0,0,1,0,1,0,1,0,1,1,1,0,0,0,0,0,0,0,1,1,0,0,0,1,0] ], # 6502
  [  1, [0,0,0,0,1,0,1,0,1,1,0,0,0,0,1,0,1,0,1,1,0,0,0,1,0,0,0] ], # 6503
  [  1, [0,0,0,0,1,0,1,0,1,1,0,0,0,1,0,0,0,1,0,1,1,1,0,0,0,0,0] ], # 6504
  [  1, [0,0,0,0,1,0,1,0,1,1,0,0,1,0,0,0,1,0,0,1,1,0,0,1,0,0,0] ], # 6505
  [  1, [0,0,0,0,1,0,1,0,1,1,0,1,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0] ], # 6506
  [  1, [0,0,0,0,1,0,1,0,1,1,0,1,0,1,0,0,0,0,0,1,0,0,0,1,1,0,0] ], # 6507
  [  1, [0,0,0,0,1,0,1,0,1,1,0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,1,0] ], # 6508
  [  1, [0,0,0,0,1,0,1,0,1,1,1,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0,0] ], # 6509
  [  1, [0,0,0,0,1,0,1,0,1,1,1,0,1,0,0,0,0,0,0,0,1,0,0,1,0,1,0] ], # 6510
  [  1, [0,0,0,0,1,0,1,1,0,0,0,1,1,0,0,0,0,1,1,1,0,0,0,1,0,0,0] ], # 6511
  [  1, [0,0,0,0,1,0,1,1,0,1,0,0,0,0,1,0,0,1,0,1,1,1,0,0,0,0,0] ], # 6512
  [  1, [0,0,0,0,1,1,0,0,1,0,1,1,0,0,0,1,0,0,1,0,0,1,0,0,0,1,0] ], # 6513
  [  1, [0,0,0,0,1,1,0,0,1,1,0,1,0,0,0,0,1,0,0,1,0,1,0,0,1,0,0] ], # 6514
  [  1, [0,0,0,0,1,1,0,1,0,0,0,1,1,0,0,1,0,0,1,1,0,0,0,0,0,0,1] ], # 6515
  [  1, [0,0,0,0,1,1,0,1,0,1,0,0,1,0,0,0,0,1,0,1,1,0,0,0,1,0,0] ], # 6516
  [  1, [0,0,0,0,1,1,1,0,0,0,0,1,1,0,0,0,1,0,0,1,1,0,0,0,1,0,0] ], # 6517
  [  1, [0,0,0,0,1,1,1,0,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0,0,1,0] ], # 6518
  [  1, [0,0,0,0,1,1,1,0,0,0,1,0,1,0,0,0,0,1,1,1,0,0,0,0,0,0,1] ], # 6519
  [  1, [0,0,0,0,1,1,1,0,0,0,1,0,1,0,0,0,1,0,1,0,1,0,0,0,0,0,1] ], # 6520
  [  1, [0,0,0,0,1,1,1,0,0,0,1,1,0,0,0,0,0,1,1,0,0,1,0,0,0,1,0] ], # 6521
  [  1, [0,0,0,0,1,1,1,0,0,0,1,1,0,0,0,1,0,0,0,1,0,1,0,0,0,0,1] ], # 6522
  [  1, [0,0,0,0,1,1,1,0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,1] ], # 6523
  [  1, [0,0,0,0,1,1,1,0,0,1,0,0,0,0,1,0,1,0,0,1,1,0,0,0,1,0,0] ], # 6524
  [  1, [0,0,0,0,1,1,1,0,0,1,0,0,1,0,0,0,0,1,0,1,1,0,0,0,0,1,0] ], # 6525
  [  1, [0,0,0,0,1,1,1,0,0,1,0,1,0,0,0,0,1,0,0,0,1,1,0,0,0,1,0] ], # 6526
  [  1, [0,0,0,0,1,1,1,0,0,1,1,0,0,0,0,0,0,1,0,0,1,0,1,0,1,0,0] ], # 6527
  [  1, [0,0,0,0,1,1,1,0,0,1,1,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,1] ], # 6528
  [  1, [0,0,0,1,0,0,0,1,1,0,0,1,0,0,1,1,0,0,1,1,0,0,1,0,0,0,0] ], # 6529
  [  1, [0,0,0,1,0,0,0,1,1,0,0,1,0,1,0,1,0,0,1,0,1,0,1,0,0,0,0] ], # 6530
  [  1, [0,0,0,1,0,0,0,1,1,0,0,1,1,0,0,0,1,0,1,1,0,0,0,1,0,0,0] ], # 6531
  [  1, [0,0,0,1,0,0,0,1,1,0,1,0,0,0,1,1,0,0,0,1,1,1,0,0,0,0,0] ], # 6532
  [  1, [0,0,0,1,0,0,0,1,1,0,1,1,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0] ], # 6533
  [  1, [0,0,0,1,0,0,0,1,1,0,1,1,1,0,0,0,0,0,0,0,1,0,1,0,1,0,0] ], # 6534
  [  1, [0,0,0,1,0,0,0,1,1,0,1,1,1,0,0,0,0,0,1,0,0,0,1,0,0,0,1] ], # 6535
  [  1, [0,0,0,1,0,0,0,1,1,1,0,0,0,0,1,0,1,0,0,1,1,1,0,0,0,0,0] ], # 6536
  [  1, [0,0,0,1,0,0,0,1,1,1,0,0,0,1,0,1,0,0,0,1,1,0,0,1,0,0,0] ], # 6537
  [  1, [0,0,0,1,0,0,0,1,1,1,0,1,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0] ], # 6538
  [  1, [0,0,0,1,0,0,0,1,1,1,0,1,0,1,0,0,0,0,0,1,0,1,0,0,0,0,1] ], # 6539
  [  1, [0,0,0,1,0,0,0,1,1,1,1,0,0,0,1,0,0,0,0,1,0,0,0,1,1,0,0] ], # 6540
  [  1, [0,0,0,1,0,0,1,0,1,0,0,1,0,1,0,0,1,0,1,1,0,0,0,1,0,0,0] ], # 6541
  [  1, [0,0,0,1,0,0,1,0,1,0,1,0,0,0,1,0,1,0,1,0,1,0,1,0,0,0,0] ], # 6542
  [  1, [0,0,0,1,0,0,1,1,0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,1,0,0,1] ], # 6543
  [  1, [0,0,0,1,0,0,1,1,0,1,1,0,0,0,1,0,0,0,0,0,1,0,1,0,0,0,1] ], # 6544
  [  1, [0,0,0,1,0,1,0,0,1,0,1,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0] ], # 6545
  [  1, [0,0,0,1,0,1,0,0,1,1,0,0,0,1,0,0,1,0,0,1,1,0,0,0,1,0,0] ], # 6546
  [  1, [0,0,0,1,0,1,0,1,0,0,0,1,0,1,0,0,0,1,1,1,0,0,0,0,1,0,0] ], # 6547
  [  1, [0,0,0,1,0,1,0,1,0,0,0,1,0,1,0,1,0,0,0,1,1,0,0,0,1,0,0] ], # 6548
  [  1, [0,0,0,1,0,1,0,1,0,0,0,1,1,0,0,0,1,0,1,1,0,0,0,0,0,0,1] ], # 6549
  [  1, [0,0,0,1,0,1,0,1,0,0,1,0,0,1,0,1,0,0,1,0,1,0,0,0,0,0,1] ], # 6550
  [  1, [0,0,0,1,0,1,0,1,0,0,1,0,1,0,0,0,0,1,1,0,1,0,0,0,0,1,0] ], # 6551
  [  1, [0,0,0,1,0,1,0,1,0,0,1,1,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0] ], # 6552
  [  1, [0,0,0,1,0,1,0,1,0,0,1,1,0,0,0,1,0,0,1,0,0,0,0,1,0,1,0] ], # 6553
  [  1, [0,0,0,1,0,1,0,1,0,1,0,0,0,1,0,0,0,1,1,0,1,0,0,0,0,1,0] ], # 6554
  [  1, [0,0,0,1,0,1,0,1,0,1,0,1,0,0,0,0,1,0,0,0,1,0,1,0,1,0,0] ], # 6555
  [  1, [0,0,0,1,0,1,0,1,0,1,0,1,0,0,0,0,1,0,0,1,0,0,0,1,1,0,0] ], # 6556
  [  1, [0,0,0,1,0,1,0,1,0,1,0,1,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1] ], # 6557
  [  1, [0,0,0,1,0,1,0,1,0,1,1,0,0,0,0,0,0,1,1,0,0,0,1,0,0,0,1] ], # 6558
  [  1, [0,0,0,1,0,1,1,0,0,1,0,1,0,0,0,0,1,0,0,1,0,0,1,0,0,0,1] ], # 6559
  [  1, [0,0,0,1,0,1,1,0,0,1,1,0,0,0,0,0,0,1,0,0,1,0,1,0,0,1,0] ], # 6560
  [  1, [0,0,0,1,1,0,0,0,1,0,0,1,0,0,1,0,1,0,1,1,0,0,0,0,1,0,0] ], # 6561
  [  1, [0,0,0,1,1,0,0,0,1,0,0,1,0,1,0,1,0,0,1,1,0,0,0,0,0,0,1] ], # 6562
  [  1, [0,0,0,1,1,0,0,0,1,0,1,0,0,0,1,1,0,0,1,1,0,0,0,0,0,0,1] ], # 6563
  [  1, [0,0,0,1,1,0,0,0,1,0,1,1,0,0,0,1,0,0,0,1,0,0,0,1,1,0,0] ], # 6564
  [  1, [0,0,0,1,1,0,0,0,1,1,0,0,0,0,1,0,1,0,1,0,1,0,0,0,0,1,0] ], # 6565
  [  1, [0,0,0,1,1,0,0,0,1,1,0,0,0,0,1,1,0,0,0,1,1,0,0,0,0,1,0] ], # 6566
  [  1, [0,0,0,1,1,0,0,0,1,1,0,0,0,1,0,0,0,1,0,1,1,0,0,0,1,0,0] ], # 6567
  [  1, [0,0,0,1,1,0,0,0,1,1,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,0,1] ], # 6568
  [  1, [0,0,0,1,1,0,0,0,1,1,0,1,0,0,0,1,0,0,0,1,0,0,0,1,0,1,0] ], # 6569
  [  1, [0,0,0,1,1,0,0,0,1,1,1,0,0,0,0,0,0,1,0,0,1,1,0,0,0,1,0] ], # 6570
  [  1, [0,0,0,1,1,0,0,0,1,1,1,0,0,0,0,0,0,1,1,0,0,0,0,1,0,1,0] ], # 6571
  [  1, [0,0,0,1,1,0,0,0,1,1,1,0,0,0,0,0,1,0,0,0,1,0,0,1,1,0,0] ], # 6572
  [  1, [0,0,0,1,1,0,0,1,0,0,1,1,0,0,0,1,0,0,1,0,0,0,0,1,0,0,1] ], # 6573
  [  1, [0,0,0,1,1,0,0,1,0,1,1,0,0,0,0,0,0,1,0,0,1,0,0,1,1,0,0] ], # 6574
  [  1, [0,0,0,1,1,0,1,0,0,0,0,1,0,0,1,0,1,0,1,1,0,0,0,0,0,0,1] ], # 6575
  [  1, [0,0,0,1,1,0,1,0,0,0,1,0,0,0,1,0,0,1,1,0,1,0,0,0,0,1,0] ], # 6576
  [  1, [0,0,1,0,0,0,0,1,1,0,1,0,1,0,1,0,0,0,1,0,0,0,1,0,1,0,0] ], # 6577
  [  1, [0,0,1,0,0,0,0,1,1,1,0,0,0,1,1,0,0,0,0,1,0,1,0,0,1,0,0] ], # 6578
  [  1, [0,0,1,0,0,0,1,0,1,0,1,0,1,0,0,0,1,0,1,0,0,0,1,1,0,0,0] ], # 6579
  [  1, [0,0,1,0,0,0,1,0,1,1,0,0,0,1,0,0,1,0,0,1,0,1,0,1,0,0,0] ], # 6580
  [  1, [0,0,1,0,0,0,1,1,0,0,0,1,1,0,0,0,1,0,1,0,0,0,1,1,0,0,0] ], # 6581
  [  1, [0,0,1,0,0,0,1,1,0,0,0,1,1,1,0,0,0,0,0,1,0,0,0,1,1,0,0] ], # 6582
  [  1, [0,0,1,0,0,0,1,1,0,0,0,1,1,1,0,0,0,0,0,1,0,1,0,0,0,0,1] ], # 6583
  [  1, [0,0,1,0,0,0,1,1,0,0,1,0,0,0,1,0,0,1,1,0,0,1,1,0,0,0,0] ], # 6584
  [  1, [0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0,0,1,0,1,0,1,0,1,0,0,0] ], # 6585
  [  1, [0,0,1,0,0,0,1,1,0,0,1,0,1,0,1,0,0,0,0,0,1,0,1,0,1,0,0] ], # 6586
  [  1, [0,0,1,0,0,0,1,1,0,0,1,0,1,1,0,0,0,0,1,0,0,0,0,1,0,0,1] ], # 6587
  [  1, [0,0,1,0,0,0,1,1,0,1,0,0,0,0,1,0,1,0,0,0,1,1,1,0,0,0,0] ], # 6588
  [  1, [0,0,1,0,0,0,1,1,0,1,0,0,0,1,0,0,0,1,0,0,1,1,1,0,0,0,0] ], # 6589
  [  1, [0,0,1,0,0,0,1,1,0,1,0,0,0,1,1,0,0,0,1,0,0,0,1,0,0,0,1] ], # 6590
  [  1, [0,0,1,0,0,0,1,1,0,1,0,0,1,0,0,0,0,1,0,1,0,0,1,1,0,0,0] ], # 6591
  [  1, [0,0,1,0,0,0,1,1,0,1,0,0,1,0,1,0,0,0,0,1,0,0,1,0,0,0,1] ], # 6592
  [  1, [0,0,1,0,0,1,0,1,0,0,0,0,0,1,0,1,0,1,1,1,0,1,0,0,0,0,0] ], # 6593
  [  1, [0,0,1,0,0,1,0,1,0,0,1,0,0,0,1,1,0,0,1,0,0,1,0,0,0,1,0] ], # 6594
  [  1, [0,0,1,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,1,0,0,1,0,0,0,1,0] ], # 6595
  [  1, [0,0,1,0,0,1,0,1,0,0,1,0,1,0,0,1,0,0,0,1,0,1,0,0,0,0,1] ], # 6596
  [  1, [0,0,1,0,0,1,0,1,0,1,0,0,0,0,1,0,1,0,0,1,0,1,0,0,1,0,0] ], # 6597
  [  1, [0,0,1,0,0,1,0,1,0,1,0,0,0,1,0,0,0,1,1,0,0,0,1,0,1,0,0] ], # 6598
  [  1, [0,0,1,0,0,1,0,1,0,1,0,0,0,1,0,1,0,0,0,0,1,1,0,0,0,1,0] ], # 6599
  [  1, [0,0,1,0,0,1,0,1,0,1,0,0,1,0,0,0,1,0,0,0,1,0,1,0,1,0,0] ], # 6600
  [  1, [0,0,1,0,0,1,0,1,0,1,0,0,1,0,0,0,1,0,1,0,0,0,1,0,0,0,1] ], # 6601
  [  1, [0,0,1,0,0,1,0,1,0,1,0,0,1,1,0,0,0,0,0,1,0,0,0,0,1,0,1] ], # 6602
  [  1, [0,0,1,0,0,1,0,1,0,1,1,0,0,0,0,0,0,1,0,0,0,1,1,0,1,0,0] ], # 6603
  [  1, [0,0,1,0,0,1,0,1,0,1,1,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1] ], # 6604
  [  1, [0,0,1,0,0,1,1,0,0,0,0,0,1,1,0,0,0,1,1,1,0,0,0,0,0,1,0] ], # 6605
  [  1, [0,0,1,0,0,1,1,0,0,0,0,0,1,1,0,0,1,0,1,1,0,0,0,0,0,0,1] ], # 6606
  [  1, [0,0,1,0,0,1,1,0,0,0,0,1,0,1,0,1,0,0,0,1,0,1,0,0,0,1,0] ], # 6607
  [  1, [0,0,1,0,0,1,1,0,0,0,0,1,1,0,0,0,1,0,0,1,0,0,1,0,1,0,0] ], # 6608
  [  1, [0,0,1,0,0,1,1,0,0,0,1,0,0,1,0,1,0,0,1,0,0,0,0,1,0,1,0] ], # 6609
  [  1, [0,0,1,0,0,1,1,0,0,0,1,0,0,1,0,1,0,0,1,0,0,0,1,0,0,0,1] ], # 6610
  [  1, [0,0,1,0,0,1,1,0,0,0,1,0,1,0,0,0,0,1,0,1,0,0,1,0,1,0,0] ], # 6611
  [  1, [0,0,1,0,0,1,1,0,0,0,1,0,1,0,0,0,1,0,0,1,0,1,0,0,0,0,1] ], # 6612
  [  1, [0,0,1,0,0,1,1,0,0,1,0,0,0,0,0,0,1,1,0,1,0,1,1,0,0,0,0] ], # 6613
  [  1, [0,0,1,0,0,1,1,0,0,1,0,0,0,1,0,0,0,1,1,0,0,0,1,0,0,1,0] ], # 6614
  [  1, [0,0,1,0,0,1,1,0,0,1,0,0,0,1,0,0,1,0,0,1,0,0,0,1,1,0,0] ], # 6615
  [  1, [0,0,1,0,0,1,1,0,0,1,1,0,0,1,0,0,0,0,0,0,0,1,0,0,0,1,1] ], # 6616
  [  1, [0,0,1,0,1,0,0,0,1,0,0,0,0,0,1,1,1,0,1,1,0,1,0,0,0,0,0] ], # 6617
  [  1, [0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,1,1,0,1,1,0,0,0,1,0,0,0] ], # 6618
  [  1, [0,0,1,0,1,0,0,0,1,0,0,1,0,1,0,1,0,0,1,0,0,1,0,0,0,1,0] ], # 6619
  [  1, [0,0,1,0,1,0,0,0,1,0,0,1,1,0,0,0,1,0,1,0,0,0,1,0,1,0,0] ], # 6620
  [  1, [0,0,1,0,1,0,0,0,1,0,1,0,0,0,1,1,0,0,0,1,0,1,0,0,1,0,0] ], # 6621
  [  1, [0,0,1,0,1,0,0,0,1,0,1,0,1,0,0,1,0,0,1,0,0,0,1,0,0,0,1] ], # 6622
  [  1, [0,0,1,0,1,0,0,0,1,0,1,0,1,0,1,0,0,0,1,0,0,0,0,0,1,1,0] ], # 6623
  [  1, [0,0,1,0,1,0,0,0,1,1,0,0,0,0,1,0,1,0,1,0,0,0,1,0,1,0,0] ], # 6624
  [  1, [0,0,1,0,1,0,0,0,1,1,0,0,0,1,0,1,0,0,0,1,0,0,0,1,1,0,0] ], # 6625
  [  1, [0,0,1,0,1,0,0,0,1,1,0,0,0,1,0,1,0,0,0,1,0,1,0,0,0,0,1] ], # 6626
  [  1, [0,0,1,0,1,0,0,0,1,1,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,1,0] ], # 6627
  [  1, [0,0,1,0,1,0,0,0,1,1,1,0,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0] ], # 6628
  [  1, [0,0,1,0,1,0,0,1,0,0,0,0,1,0,1,1,0,0,1,1,0,0,0,0,0,0,1] ], # 6629
  [  1, [0,0,1,0,1,0,0,1,0,0,0,1,0,1,0,1,0,0,1,0,0,1,0,0,0,0,1] ], # 6630
  [  1, [0,0,1,0,1,0,0,1,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,1,1,0,0] ], # 6631
  [  1, [0,0,1,0,1,0,0,1,0,0,0,1,1,0,0,1,0,0,1,0,0,0,0,1,0,1,0] ], # 6632
  [  1, [0,0,1,0,1,0,0,1,0,0,1,0,0,0,0,1,0,1,1,0,0,1,0,1,0,0,0] ], # 6633
  [  1, [0,0,1,0,1,0,0,1,0,0,1,0,0,0,1,1,0,0,1,0,0,0,0,1,1,0,0] ], # 6634
  [  1, [0,0,1,0,1,0,0,1,0,0,1,0,1,0,0,0,0,1,0,0,1,1,0,0,1,0,0] ], # 6635
  [  1, [0,0,1,0,1,0,0,1,0,1,0,0,0,0,0,1,0,1,0,1,0,1,0,1,0,0,0] ], # 6636
  [  1, [0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,1,0,0,0,0,1,1,0,0,0,1,0] ], # 6637
  [  1, [0,0,1,0,1,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,1,1,0,0,1,0,0] ], # 6638
  [  1, [0,0,1,0,1,0,0,1,0,1,0,0,1,0,0,0,0,1,0,1,0,1,0,0,0,0,1] ], # 6639
  [  1, [0,0,1,0,1,0,0,1,0,1,1,0,0,0,1,0,0,0,0,0,0,1,0,0,1,0,1] ], # 6640
  [  1, [0,0,1,0,1,0,1,0,0,0,0,0,0,1,0,1,0,1,1,1,0,0,0,1,0,0,0] ], # 6641
  [  1, [0,0,1,0,1,0,1,0,0,0,0,0,0,1,1,1,0,0,1,1,0,0,0,0,0,0,1] ], # 6642
  [  1, [0,0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,1,1,0,1,1,1,0,0,0,0,0] ], # 6643
  [  1, [0,0,1,0,1,0,1,0,0,0,0,0,1,0,1,0,1,0,1,0,1,0,0,0,0,1,0] ], # 6644
  [  1, [0,0,1,0,1,0,1,0,0,0,0,1,0,0,0,1,1,0,0,1,0,1,0,1,0,0,0] ], # 6645
  [  1, [0,0,1,0,1,0,1,0,0,0,0,1,0,0,1,0,1,0,1,0,0,1,0,0,0,1,0] ], # 6646
  [  1, [0,0,1,0,1,0,1,0,0,0,0,1,1,0,0,0,0,1,0,1,0,1,0,0,0,1,0] ], # 6647
  [  1, [0,0,1,0,1,0,1,0,0,0,0,1,1,1,0,0,0,0,1,0,0,0,0,0,0,1,1] ], # 6648
  [  1, [0,0,1,0,1,0,1,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,1,0,1,0,0] ], # 6649
  [  1, [0,0,1,0,1,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,1,1,0,0,1,0,0] ], # 6650
  [  1, [0,0,1,0,1,0,1,0,0,0,1,0,0,1,0,0,0,1,1,0,0,1,0,0,0,0,1] ], # 6651
  [  1, [0,0,1,0,1,0,1,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,1,1,0,0] ], # 6652
  [  1, [0,0,1,0,1,0,1,0,0,0,1,0,1,0,0,1,0,0,0,1,0,0,0,1,0,0,1] ], # 6653
  [  1, [0,0,1,0,1,0,1,0,0,0,1,0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,1] ], # 6654
  [  1, [0,0,1,0,1,0,1,0,0,0,1,1,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0] ], # 6655
  [  1, [0,0,1,0,1,0,1,0,0,1,0,0,0,0,0,0,1,1,1,0,0,0,1,1,0,0,0] ], # 6656
  [  1, [0,0,1,0,1,0,1,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,1,0,1,0,0] ], # 6657
  [  1, [0,0,1,0,1,0,1,0,0,1,0,0,0,0,1,1,0,0,0,1,0,0,0,1,0,1,0] ], # 6658
  [  1, [0,0,1,0,1,0,1,0,0,1,0,0,0,1,0,0,1,0,1,0,0,0,0,1,0,0,1] ], # 6659
  [  1, [0,0,1,0,1,0,1,0,0,1,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,1,0] ], # 6660
  [  1, [0,0,1,0,1,0,1,0,0,1,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,1] ], # 6661
  [  1, [0,0,1,0,1,0,1,0,0,1,0,1,0,1,0,0,0,0,0,0,0,1,0,0,0,1,1] ], # 6662
  [  1, [0,0,1,0,1,0,1,0,0,1,1,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,1] ], # 6663
  [  1, [0,0,1,0,1,0,1,0,0,1,1,0,0,0,1,0,0,0,0,0,0,0,0,1,1,1,0] ], # 6664
  [  1, [0,0,1,0,1,1,0,0,0,0,1,0,1,0,0,1,0,0,1,0,0,0,0,0,0,1,1] ], # 6665
  [  1, [0,0,1,0,1,1,0,0,0,1,0,0,1,0,0,0,1,0,0,1,0,0,0,0,1,0,1] ], # 6666
  [  1, [0,0,1,1,0,0,0,0,1,0,0,0,0,1,1,1,0,0,1,1,0,0,0,0,0,1,0] ], # 6667
  [  1, [0,0,1,1,0,0,0,0,1,0,1,0,0,0,0,1,1,0,1,0,0,0,1,1,0,0,0] ], # 6668
  [  1, [0,0,1,1,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,1,0,0,1,0,1,0,0] ], # 6669
  [  1, [0,0,1,1,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,1,0,0,0,1,0] ], # 6670
  [  1, [0,0,1,1,0,0,0,0,1,0,1,0,1,0,0,0,0,1,1,0,0,0,1,0,0,1,0] ], # 6671
  [  1, [0,0,1,1,0,0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,1,0,1,0,1,0,0] ], # 6672
  [  1, [0,0,1,1,0,0,0,0,1,0,1,0,1,0,0,0,1,0,0,1,0,0,0,1,1,0,0] ], # 6673
  [  1, [0,0,1,1,0,0,0,0,1,1,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,1,0] ], # 6674
  [  1, [0,0,1,1,0,0,0,0,1,1,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0,1,0] ], # 6675
  [  1, [0,0,1,1,0,0,0,0,1,1,0,0,0,1,0,0,1,0,1,0,0,0,0,1,0,1,0] ], # 6676
  [  1, [0,0,1,1,0,0,0,0,1,1,1,0,0,0,1,0,0,0,0,0,0,0,1,0,1,1,0] ], # 6677
  [  1, [0,0,1,1,0,0,0,0,1,1,1,0,0,1,0,0,0,0,0,0,0,0,0,1,1,1,0] ], # 6678
  [  1, [0,0,1,1,0,0,0,1,0,0,0,0,0,0,1,1,1,0,1,1,0,0,0,1,0,0,0] ], # 6679
  [  1, [0,0,1,1,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0,1,1,1,0,0,0,0,0] ], # 6680
  [  1, [0,0,1,1,0,0,0,1,0,0,0,0,0,1,1,1,0,0,1,0,1,0,0,0,0,1,0] ], # 6681
  [  1, [0,0,1,1,0,0,0,1,0,0,0,0,1,1,0,0,0,1,1,1,0,0,0,0,0,0,1] ], # 6682
  [  1, [0,0,1,1,0,0,0,1,0,0,0,1,0,0,1,0,1,0,1,0,0,0,1,0,1,0,0] ], # 6683
  [  1, [0,0,1,1,0,0,0,1,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,1,0,0] ], # 6684
  [  1, [0,0,1,1,0,0,0,1,0,0,0,1,1,0,0,0,0,1,0,1,0,0,1,0,1,0,0] ], # 6685
  [  1, [0,0,1,1,0,0,0,1,0,0,0,1,1,0,0,1,0,0,0,1,0,0,1,0,0,0,1] ], # 6686
  [  1, [0,0,1,1,0,0,0,1,0,0,1,0,0,0,0,1,0,1,0,0,1,1,1,0,0,0,0] ], # 6687
  [  1, [0,0,1,1,0,0,0,1,0,0,1,0,0,0,1,0,0,1,0,1,0,1,0,0,1,0,0] ], # 6688
  [  1, [0,0,1,1,0,0,0,1,0,0,1,0,0,1,0,0,0,1,1,0,0,1,0,0,0,0,1] ], # 6689
  [  1, [0,0,1,1,0,0,0,1,0,0,1,0,0,1,0,1,0,0,0,0,1,0,0,1,1,0,0] ], # 6690
  [  1, [0,0,1,1,0,0,0,1,0,0,1,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,1] ], # 6691
  [  1, [0,0,1,1,0,0,0,1,0,0,1,0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,1] ], # 6692
  [  1, [0,0,1,1,0,0,0,1,0,0,1,1,0,0,0,1,0,0,0,0,0,0,1,1,1,0,0] ], # 6693
  [  1, [0,0,1,1,0,0,0,1,0,1,0,0,0,0,0,0,1,1,1,0,0,0,1,1,0,0,0] ], # 6694
  [  1, [0,0,1,1,0,0,0,1,0,1,0,0,0,0,1,0,0,1,1,0,0,0,1,0,0,1,0] ], # 6695
  [  1, [0,0,1,1,0,0,0,1,0,1,0,0,0,0,1,1,0,0,0,1,0,0,0,1,0,1,0] ], # 6696
  [  1, [0,0,1,1,0,0,0,1,0,1,0,0,0,1,0,1,0,0,0,0,1,0,1,0,0,0,1] ], # 6697
  [  1, [0,0,1,1,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,1,1,0] ], # 6698
  [  1, [0,0,1,1,0,0,0,1,0,1,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,1] ], # 6699
  [  1, [0,0,1,1,0,0,0,1,0,1,0,1,0,1,0,0,0,0,0,0,0,0,1,0,1,0,1] ], # 6700
  [  1, [0,0,1,1,0,0,0,1,0,1,1,0,0,0,0,0,0,1,0,0,0,1,0,1,0,1,0] ], # 6701
  [  1, [0,0,1,1,0,0,0,1,0,1,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1,1] ], # 6702
  [  1, [0,0,1,1,0,0,1,0,0,0,0,0,0,1,0,0,1,1,1,1,0,0,0,1,0,0,0] ], # 6703
  [  1, [0,0,1,1,0,0,1,0,0,0,0,1,0,1,0,0,1,0,0,1,0,1,0,0,0,0,1] ], # 6704
  [  1, [0,0,1,1,0,0,1,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,1,0,0,0,1] ], # 6705
  [  1, [0,0,1,1,0,0,1,0,0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,1,0,1,0] ], # 6706
  [  1, [0,0,1,1,0,0,1,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0,0,1,0,1,0] ], # 6707
  [  1, [0,0,1,1,0,0,1,0,0,0,1,0,0,0,1,1,0,0,0,0,1,0,1,0,0,1,0] ], # 6708
  [  1, [0,0,1,1,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,1,1,0,0,0,1,0] ], # 6709
  [  1, [0,0,1,1,0,0,1,0,0,0,1,0,0,1,1,0,0,0,1,0,0,0,0,0,0,1,1] ], # 6710
  [  1, [0,0,1,1,0,0,1,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,1,0,0,1,0] ], # 6711
  [  1, [0,0,1,1,0,0,1,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,1,0,0,0,1] ], # 6712
  [  1, [0,0,1,1,0,0,1,0,0,1,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0,1,1] ], # 6713
  [  1, [0,0,1,1,0,0,1,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,1,1,0,1,0] ], # 6714
  [  1, [0,0,1,1,0,1,0,0,0,0,1,0,0,0,0,1,0,1,1,0,0,0,1,0,0,1,0] ], # 6715
  [  1, [0,0,1,1,0,1,0,0,0,1,0,0,0,0,0,0,1,1,0,1,0,0,1,0,1,0,0] ], # 6716
  [  1, [0,0,1,1,1,0,0,0,0,0,0,1,0,0,0,1,1,0,1,0,0,0,0,1,0,1,0] ], # 6717
  [  1, [0,0,1,1,1,0,0,0,0,0,0,1,0,0,0,1,1,0,1,0,0,0,1,0,0,0,1] ], # 6718
  [  1, [0,0,1,1,1,0,0,0,0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,0,1,0,1] ], # 6719
  [  1, [0,0,1,1,1,0,0,0,0,0,1,0,0,0,0,0,1,1,1,0,0,0,0,1,1,0,0] ], # 6720
  [  1, [0,0,1,1,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0,1,0,0,0,1,1,0,0] ], # 6721
  [  1, [0,0,1,1,1,0,0,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0,0,0,1,0,1] ], # 6722
  [  1, [0,0,1,1,1,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,1,0,0,0,1,1,0] ], # 6723
  [  1, [0,0,1,1,1,0,0,0,0,0,1,0,1,0,0,0,0,1,0,0,1,0,0,0,1,1,0] ], # 6724
  [  1, [0,0,1,1,1,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1,0,1,0,0] ], # 6725
  [  1, [0,0,1,1,1,0,0,0,0,1,0,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,1] ], # 6726
  [  1, [0,0,1,1,1,0,0,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,0,1,1,0] ], # 6727
  [  1, [0,0,1,1,1,0,0,0,0,1,0,0,0,0,1,0,1,0,1,0,0,0,0,0,0,1,1] ], # 6728
  [  1, [0,1,0,0,0,0,0,1,1,0,0,1,1,0,0,1,0,0,1,0,0,0,1,1,0,0,0] ], # 6729
  [  1, [0,1,0,0,0,0,0,1,1,1,0,0,0,0,1,1,0,0,0,0,1,1,1,0,0,0,0] ], # 6730
  [  1, [0,1,0,0,0,0,1,0,1,0,0,1,0,0,1,0,1,0,1,0,0,1,1,0,0,0,0] ], # 6731
  [  1, [0,1,0,0,0,0,1,0,1,0,0,1,0,1,0,1,0,0,0,1,0,1,0,1,0,0,0] ], # 6732
  [  1, [0,1,0,0,0,0,1,0,1,0,0,1,0,1,1,0,0,0,1,0,0,1,0,0,0,1,0] ], # 6733
  [  1, [0,1,0,0,0,0,1,0,1,0,0,1,1,0,0,0,1,0,0,1,0,1,0,1,0,0,0] ], # 6734
  [  1, [0,1,0,0,0,0,1,0,1,0,0,1,1,1,0,0,0,0,0,0,1,1,0,0,0,1,0] ], # 6735
  [  1, [0,1,0,0,0,0,1,0,1,0,1,0,0,0,1,1,0,0,0,0,1,1,1,0,0,0,0] ], # 6736
  [  1, [0,1,0,0,0,0,1,0,1,0,1,0,1,0,1,0,0,0,1,0,0,0,0,1,0,1,0] ], # 6737
  [  1, [0,1,0,0,0,0,1,0,1,0,1,0,1,0,1,0,0,0,1,0,0,0,1,0,0,0,1] ], # 6738
  [  1, [0,1,0,0,0,0,1,0,1,1,0,0,0,0,1,0,1,0,1,0,0,0,1,1,0,0,0] ], # 6739
  [  1, [0,1,0,0,0,0,1,0,1,1,0,0,0,1,0,0,1,0,0,0,1,1,0,1,0,0,0] ], # 6740
  [  1, [0,1,0,0,0,0,1,0,1,1,0,0,0,1,1,0,0,0,0,1,0,1,0,0,0,0,1] ], # 6741
  [  1, [0,1,0,0,0,0,1,0,1,1,0,0,1,0,1,0,0,0,0,0,1,0,1,0,0,1,0] ], # 6742
  [  1, [0,1,0,0,0,0,1,1,0,0,0,1,1,1,0,0,0,0,1,0,0,0,0,1,0,0,1] ], # 6743
  [  1, [0,1,0,0,0,0,1,1,0,1,0,0,0,1,1,0,0,0,0,0,1,1,0,0,0,0,1] ], # 6744
  [  1, [0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,1,1,0,1,0,1,0,1,0,0,0,0] ], # 6745
  [  1, [0,1,0,0,0,1,0,0,1,0,0,1,0,1,0,1,0,0,0,1,0,1,0,0,1,0,0] ], # 6746
  [  1, [0,1,0,0,0,1,0,0,1,0,0,1,1,0,0,0,1,0,1,0,0,1,0,0,0,1,0] ], # 6747
  [  1, [0,1,0,0,0,1,0,0,1,0,0,1,1,1,0,0,0,0,1,0,0,0,0,0,1,1,0] ], # 6748
  [  1, [0,1,0,0,0,1,0,0,1,0,1,0,1,0,0,0,0,1,1,0,0,0,1,0,1,0,0] ], # 6749
  [  1, [0,1,0,0,0,1,0,0,1,0,1,0,1,0,0,1,0,0,0,0,1,1,0,0,0,1,0] ], # 6750
  [  1, [0,1,0,0,0,1,0,0,1,0,1,0,1,0,0,1,0,0,1,0,0,0,0,1,0,1,0] ], # 6751
  [  1, [0,1,0,0,0,1,0,0,1,1,0,0,0,1,0,0,0,1,0,1,0,1,0,0,1,0,0] ], # 6752
  [  1, [0,1,0,0,0,1,0,0,1,1,0,0,0,1,0,1,0,0,0,0,1,0,1,0,1,0,0] ], # 6753
  [  1, [0,1,0,0,0,1,0,0,1,1,0,0,1,0,0,0,1,0,0,1,0,0,0,1,1,0,0] ], # 6754
  [  1, [0,1,0,0,0,1,0,0,1,1,0,0,1,1,0,0,0,0,0,0,1,0,0,0,1,1,0] ], # 6755
  [  1, [0,1,0,0,0,1,0,0,1,1,0,1,0,0,0,0,1,0,0,0,0,1,1,0,1,0,0] ], # 6756
  [  1, [0,1,0,0,0,1,0,1,0,0,0,0,1,1,0,0,0,1,1,0,1,0,0,0,1,0,0] ], # 6757
  [  1, [0,1,0,0,0,1,0,1,0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,1,1,0,0] ], # 6758
  [  1, [0,1,0,0,0,1,0,1,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,1,1,0,0] ], # 6759
  [  1, [0,1,0,0,0,1,0,1,0,0,0,1,1,0,0,1,0,0,0,0,1,0,1,0,1,0,0] ], # 6760
  [  1, [0,1,0,0,0,1,0,1,0,1,0,0,0,0,0,1,0,1,0,0,1,1,1,0,0,0,0] ], # 6761
  [  1, [0,1,0,0,0,1,0,1,0,1,0,0,0,0,1,0,1,0,0,0,1,1,0,0,1,0,0] ], # 6762
  [  1, [0,1,0,0,0,1,0,1,0,1,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,1] ], # 6763
  [  1, [0,1,0,0,0,1,0,1,0,1,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,1] ], # 6764
  [  1, [0,1,0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,1,1,0,0,1,0,0,0,0,1] ], # 6765
  [  1, [0,1,0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,1,0,1,0,0,0,1,1,0,0] ], # 6766
  [  1, [0,1,0,0,0,1,0,1,0,1,0,1,0,1,0,0,0,0,0,0,0,1,0,0,1,0,1] ], # 6767
  [  1, [0,1,0,0,0,1,0,1,0,1,0,1,1,0,0,0,0,0,0,0,0,0,1,0,1,0,1] ], # 6768
  [  1, [0,1,0,0,0,1,1,0,0,0,0,0,0,1,0,1,0,1,1,0,1,0,1,0,0,0,0] ], # 6769
  [  1, [0,1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,1,1,1,1,0,0,0,1,0,0,0] ], # 6770
  [  1, [0,1,0,0,0,1,1,0,0,0,0,0,1,0,1,0,1,0,1,0,1,0,0,0,0,1,0] ], # 6771
  [  1, [0,1,0,0,0,1,1,0,0,0,0,0,1,1,0,0,0,1,0,1,1,0,0,0,1,0,0] ], # 6772
  [  1, [0,1,0,0,0,1,1,0,0,0,0,1,0,0,0,1,1,0,0,0,1,1,1,0,0,0,0] ], # 6773
  [  1, [0,1,0,0,0,1,1,0,0,0,0,1,0,0,1,1,0,0,1,0,0,0,1,0,0,1,0] ], # 6774
  [  1, [0,1,0,0,0,1,1,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,1,0,1,0,0] ], # 6775
  [  1, [0,1,0,0,0,1,1,0,0,0,0,1,0,1,0,0,1,0,0,0,1,1,0,0,1,0,0] ], # 6776
  [  1, [0,1,0,0,0,1,1,0,0,0,0,1,1,0,0,0,0,1,0,1,0,1,0,0,0,1,0] ], # 6777
  [  1, [0,1,0,0,0,1,1,0,0,0,0,1,1,1,0,0,0,0,0,1,0,0,0,0,1,0,1] ], # 6778
  [  1, [0,1,0,0,0,1,1,0,0,0,1,0,0,0,1,0,0,1,1,0,0,1,0,0,0,1,0] ], # 6779
  [  1, [0,1,0,0,0,1,1,0,0,0,1,0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,1] ], # 6780
  [  1, [0,1,0,0,0,1,1,0,0,0,1,0,0,1,0,1,0,0,0,0,1,1,0,0,0,0,1] ], # 6781
  [  1, [0,1,0,0,0,1,1,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,1,0,0,0,1] ], # 6782
  [  1, [0,1,0,0,0,1,1,0,0,0,1,1,1,0,0,0,0,0,0,0,0,1,0,0,0,1,1] ], # 6783
  [  1, [0,1,0,0,0,1,1,0,0,1,0,0,0,0,0,0,1,1,0,1,0,1,0,1,0,0,0] ], # 6784
  [  1, [0,1,0,0,0,1,1,0,0,1,0,0,0,0,1,1,0,0,0,0,1,0,1,0,0,1,0] ], # 6785
  [  1, [0,1,0,0,0,1,1,0,0,1,0,0,0,1,0,0,1,0,1,0,0,0,0,1,0,0,1] ], # 6786
  [  1, [0,1,0,0,0,1,1,0,0,1,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,1,1] ], # 6787
  [  1, [0,1,0,0,0,1,1,0,0,1,0,0,1,0,0,0,0,1,0,1,0,0,1,0,0,0,1] ], # 6788
  [  1, [0,1,0,0,0,1,1,0,0,1,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0,1,0] ], # 6789
  [  1, [0,1,0,0,0,1,1,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,1,1,0,0] ], # 6790
  [  1, [0,1,0,0,0,1,1,0,0,1,0,1,0,1,0,0,0,0,0,0,0,0,0,1,1,1,0] ], # 6791
  [  1, [0,1,0,0,0,1,1,0,0,1,1,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,1] ], # 6792
  [  1, [0,1,0,0,1,0,0,0,1,0,0,0,1,0,1,0,1,0,1,0,1,0,0,0,1,0,0] ], # 6793
  [  1, [0,1,0,0,1,0,0,0,1,0,0,0,1,0,1,1,0,0,1,0,1,0,0,0,0,1,0] ], # 6794
  [  1, [0,1,0,0,1,0,0,0,1,0,0,1,0,0,0,1,1,0,1,0,0,1,0,1,0,0,0] ], # 6795
  [  1, [0,1,0,0,1,0,0,0,1,0,0,1,1,0,0,0,1,0,0,0,1,1,0,0,1,0,0] ], # 6796
  [  1, [0,1,0,0,1,0,0,0,1,0,0,1,1,0,0,1,0,0,1,0,0,0,1,0,0,0,1] ], # 6797
  [  1, [0,1,0,0,1,0,0,0,1,0,1,0,0,0,1,1,0,0,1,0,0,1,0,0,0,0,1] ], # 6798
  [  1, [0,1,0,0,1,0,0,0,1,0,1,0,1,0,0,0,0,1,1,0,0,0,0,1,1,0,0] ], # 6799
  [  1, [0,1,0,0,1,0,0,0,1,1,0,0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,1] ], # 6800
  [  1, [0,1,0,0,1,0,0,0,1,1,0,0,0,0,1,1,0,0,1,0,0,0,0,1,0,1,0] ], # 6801
  [  1, [0,1,0,0,1,0,0,0,1,1,0,0,1,0,0,0,0,1,0,0,1,0,1,0,1,0,0] ], # 6802
  [  1, [0,1,0,0,1,0,0,0,1,1,0,0,1,0,0,0,0,1,0,0,1,1,0,0,0,1,0] ], # 6803
  [  1, [0,1,0,0,1,0,0,0,1,1,0,1,1,0,0,0,0,0,0,0,0,0,0,1,1,1,0] ], # 6804
  [  1, [0,1,0,0,1,0,1,0,0,0,0,0,1,0,0,0,1,1,1,0,1,0,0,1,0,0,0] ], # 6805
  [  1, [0,1,0,0,1,0,1,0,0,0,0,1,0,0,1,1,0,0,0,0,1,1,0,0,0,1,0] ], # 6806
  [  1, [0,1,0,0,1,0,1,0,0,0,0,1,0,0,1,1,0,0,0,1,0,1,0,0,0,0,1] ], # 6807
  [  1, [0,1,0,0,1,0,1,0,0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,1,0,0,1] ], # 6808
  [  1, [0,1,0,0,1,0,1,0,0,0,0,1,1,0,0,0,0,1,0,1,0,0,0,1,1,0,0] ], # 6809
  [  1, [0,1,0,0,1,0,1,0,0,0,0,1,1,0,0,0,1,0,0,0,1,1,0,0,0,0,1] ], # 6810
  [  1, [0,1,0,0,1,0,1,0,0,0,0,1,1,0,1,0,0,0,1,0,0,0,0,0,0,1,1] ], # 6811
  [  1, [0,1,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,1,1,0,0,0,0,1,0,1,0] ], # 6812
  [  1, [0,1,0,0,1,0,1,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,1,1,0,0] ], # 6813
  [  1, [0,1,0,0,1,0,1,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0,0,1,1,0,0] ], # 6814
  [  1, [0,1,0,0,1,0,1,0,0,1,0,1,0,0,0,0,0,1,0,0,0,1,0,1,0,1,0] ], # 6815
  [  1, [0,1,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,1,0,0,1] ], # 6816
  [  1, [0,1,0,0,1,1,0,0,0,0,0,1,0,0,0,1,1,0,1,0,0,1,0,0,0,0,1] ], # 6817
  [  1, [0,1,0,0,1,1,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1,1,0,0,1,0,0] ], # 6818
  [  1, [0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,1,1,0,1,1,0,0,0,1,0,0,0] ], # 6819
  [  1, [0,1,0,1,0,0,0,0,1,0,0,0,0,1,1,1,0,0,0,1,1,0,0,0,1,0,0] ], # 6820
  [  1, [0,1,0,1,0,0,0,0,1,0,0,0,1,0,0,0,1,1,1,0,1,0,1,0,0,0,0] ], # 6821
  [  1, [0,1,0,1,0,0,0,0,1,0,0,0,1,1,0,0,0,1,1,0,1,0,0,0,0,1,0] ], # 6822
  [  1, [0,1,0,1,0,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0,1,1,1,0,0,0,0] ], # 6823
  [  1, [0,1,0,1,0,0,0,0,1,0,0,1,0,0,1,0,1,0,0,1,0,1,0,0,1,0,0] ], # 6824
  [  1, [0,1,0,1,0,0,0,0,1,0,0,1,0,0,1,1,0,0,0,1,0,1,0,0,0,1,0] ], # 6825
  [  1, [0,1,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,1,1,0,0,0,1,0,1,0,0] ], # 6826
  [  1, [0,1,0,1,0,0,0,0,1,0,0,1,0,1,0,0,1,0,1,0,0,1,0,0,0,0,1] ], # 6827
  [  1, [0,1,0,1,0,0,0,0,1,0,0,1,1,0,0,1,0,0,0,0,1,0,1,0,0,1,0] ], # 6828
  [  1, [0,1,0,1,0,0,0,0,1,0,1,0,0,0,0,1,0,1,1,0,0,0,1,1,0,0,0] ], # 6829
  [  1, [0,1,0,1,0,0,0,0,1,0,1,0,0,0,1,0,1,0,1,0,0,0,0,1,1,0,0] ], # 6830
  [  1, [0,1,0,1,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0,0,1,1,0,0] ], # 6831
  [  1, [0,1,0,1,0,0,0,0,1,0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,1,1,0] ], # 6832
  [  1, [0,1,0,1,0,0,0,0,1,0,1,1,1,0,0,0,0,0,0,0,0,0,0,1,1,1,0] ], # 6833
  [  1, [0,1,0,1,0,0,0,0,1,1,0,0,0,0,1,0,0,1,1,0,0,0,1,0,0,1,0] ], # 6834
  [  1, [0,1,0,1,0,0,0,0,1,1,0,0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,1] ], # 6835
  [  1, [0,1,0,1,0,0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0,0,1] ], # 6836
  [  1, [0,1,0,1,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,1] ], # 6837
  [  1, [0,1,0,1,0,0,0,0,1,1,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,1,1] ], # 6838
  [  1, [0,1,0,1,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0,1,0] ], # 6839
  [  1, [0,1,0,1,0,0,0,0,1,1,0,1,0,0,0,0,1,0,0,0,0,1,0,1,0,1,0] ], # 6840
  [  1, [0,1,0,1,0,0,0,0,1,1,0,1,0,1,0,0,0,0,0,0,0,0,1,0,1,0,1] ], # 6841
  [  1, [0,1,0,1,0,0,0,0,1,1,1,0,0,0,0,0,0,1,0,0,0,0,1,1,1,0,0] ], # 6842
  [  1, [0,1,0,1,0,0,0,1,0,0,0,0,0,0,1,1,0,1,1,0,1,0,1,0,0,0,0] ], # 6843
  [  1, [0,1,0,1,0,0,0,1,0,0,0,0,0,1,0,1,0,1,1,0,1,0,0,1,0,0,0] ], # 6844
  [  1, [0,1,0,1,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,1,0,1,0,1,0,0] ], # 6845
  [  1, [0,1,0,1,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0,0,1,1,0,0,0,0,1] ], # 6846
  [  1, [0,1,0,1,0,0,0,1,0,0,0,1,1,0,0,0,0,1,1,0,0,0,0,1,0,1,0] ], # 6847
  [  1, [0,1,0,1,0,0,0,1,0,0,0,1,1,0,0,0,0,1,1,0,0,0,1,0,0,0,1] ], # 6848
  [  1, [0,1,0,1,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0,0,1,1,0,0,0,0,1] ], # 6849
  [  1, [0,1,0,1,0,0,0,1,0,0,1,0,1,0,0,0,0,1,0,0,1,0,0,1,1,0,0] ], # 6850
  [  1, [0,1,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,1,0,0,1,1,0,0,0,1,0] ], # 6851
  [  1, [0,1,0,1,0,0,0,1,0,1,0,0,0,1,0,0,0,1,1,0,0,0,0,1,0,0,1] ], # 6852
  [  1, [0,1,0,1,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,1,0,1] ], # 6853
  [  1, [0,1,0,1,0,0,0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,0,1,1,1,0,0] ], # 6854
  [  1, [0,1,0,1,0,0,1,0,0,0,0,0,0,1,1,0,0,1,1,0,1,0,0,0,0,1,0] ], # 6855
  [  1, [0,1,0,1,0,0,1,0,0,0,0,1,0,0,0,0,1,1,1,0,0,0,1,1,0,0,0] ], # 6856
  [  1, [0,1,0,1,0,0,1,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0,0,1,0,1,0] ], # 6857
  [  1, [0,1,0,1,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,1,0,0,0,1,1,0,0] ], # 6858
  [  1, [0,1,0,1,0,0,1,0,0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,1,0,0,1] ], # 6859
  [  1, [0,1,0,1,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0,0,1,0,1,0,1,0,0] ], # 6860
  [  1, [0,1,0,1,0,0,1,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,1,0,0,0,1] ], # 6861
  [  1, [0,1,0,1,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,1,0,0,1,0,1,0] ], # 6862
  [  1, [0,1,0,1,0,0,1,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1,1,0,0,0] ], # 6863
  [  1, [0,1,0,1,0,0,1,0,0,1,0,0,0,0,1,0,1,0,0,1,0,0,0,1,0,0,1] ], # 6864
  [  1, [0,1,0,1,0,0,1,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0,1,0,0,0,1] ], # 6865
  [  1, [0,1,0,1,0,0,1,0,0,1,0,1,0,1,0,0,0,0,0,0,0,0,0,1,0,1,1] ], # 6866
  [  1, [0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,1,0,1,1,0,0,0,1,0,0,1,0] ], # 6867
  [  1, [0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0,0,1] ], # 6868
  [  1, [0,1,0,1,0,1,0,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,0,1,0,1] ], # 6869
  [  1, [0,1,0,1,0,1,0,0,0,0,0,1,0,1,0,1,0,0,0,0,1,0,0,0,1,1,0] ], # 6870
  [  1, [0,1,0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,1,0,0,1,0,1,0,1,0,0] ], # 6871
  [  1, [0,1,0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,1,0,0,1,1,0,0,0,1,0] ], # 6872
  [  1, [0,1,0,1,0,1,0,0,0,0,1,0,0,0,1,1,0,0,1,0,0,0,0,0,0,1,1] ], # 6873
  [  1, [0,1,0,1,0,1,0,0,0,1,0,0,0,0,0,0,1,1,1,0,0,0,1,0,0,0,1] ], # 6874
  [  1, [0,1,0,1,0,1,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,1] ], # 6875
  [  1, [0,1,0,1,0,1,0,0,0,1,0,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,1] ], # 6876
  [  1, [0,1,0,1,0,1,0,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,1] ], # 6877
  [  1, [0,1,0,1,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,1,1] ], # 6878
  [  1, [0,1,0,1,1,0,0,0,0,0,0,1,0,0,1,1,0,0,1,0,0,0,0,0,0,1,1] ], # 6879
  [  1, [0,1,0,1,1,0,0,0,0,1,0,0,0,0,1,0,0,1,0,0,1,0,0,0,1,1,0] ], # 6880
  [  1, [0,1,1,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,0,1,0,1,0,1,0] ], # 6881
  [  1, [0,1,1,0,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,0,0,1,1,1,0,0] ], # 6882
  [  1, [0,1,1,0,0,0,0,1,0,0,0,0,0,1,1,1,0,0,1,0,0,1,0,0,0,0,1] ], # 6883
  [  1, [0,1,1,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1,1,0,0,0,0,1,1,0,0] ], # 6884
  [  1, [0,1,1,0,0,0,1,0,0,0,0,0,0,1,1,0,1,0,1,0,0,1,0,0,0,0,1] ], # 6885
  [  1, [0,1,1,0,0,0,1,0,0,0,0,0,0,1,1,1,0,0,0,0,1,1,0,0,0,1,0] ], # 6886
  [  1, [0,1,1,0,0,0,1,0,0,0,0,0,0,1,1,1,0,0,1,0,0,0,0,1,0,1,0] ], # 6887
  [  1, [0,1,1,0,0,0,1,0,0,0,0,0,1,0,1,0,0,1,1,0,0,0,1,0,0,1,0] ], # 6888
  [  1, [0,1,1,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0,0,0,1,0,1,0,1,0,0] ], # 6889
  [  1, [0,1,1,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1,1,0,0,0,1,0,0,0,1] ], # 6890
  [  1, [0,1,1,0,0,0,1,0,0,0,1,0,0,0,1,1,0,0,0,0,0,1,1,0,0,0,1] ], # 6891
  [  1, [0,1,1,0,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,1,1,1,0,0] ], # 6892
  [  1, [0,1,1,0,0,0,1,0,0,1,0,0,0,0,1,0,0,1,0,0,0,1,1,0,0,1,0] ], # 6893
  [  1, [0,1,1,0,0,0,1,0,0,1,0,0,0,0,1,0,1,0,0,0,0,1,0,1,0,1,0] ], # 6894
  [  1, [0,1,1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,1,1,1,0,0] ], # 6895
  [  1, [0,1,1,0,0,0,1,0,0,1,0,0,1,0,0,0,1,0,0,0,0,0,1,1,0,0,1] ], # 6896
  [  1, [0,1,1,0,0,1,0,0,0,0,0,0,0,1,0,1,0,1,1,0,0,1,0,0,0,1,0] ], # 6897
  [  1, [0,1,1,0,0,1,0,0,0,0,0,0,1,0,0,0,1,1,1,0,0,0,1,0,1,0,0] ], # 6898
  [  1, [0,1,1,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,1,1] ], # 6899
  [  1, [0,1,1,0,1,0,0,0,0,1,0,0,1,0,0,0,0,1,0,0,0,0,0,1,1,1,0] ], # 6900
  [  1, [0,1,1,1,0,0,0,0,0,0,0,0,0,0,1,0,1,1,1,0,0,0,1,0,1,0,0] ], # 6901
  [  1, [0,1,1,1,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,1,0,1,0,0,0,0,1] ], # 6902
  [  1, [0,1,1,1,0,0,0,0,0,0,0,0,0,1,0,1,0,1,1,0,0,0,1,0,0,0,1] ], # 6903
  [  1, [0,1,1,1,0,0,0,0,0,0,0,0,0,1,0,1,1,0,1,0,0,0,0,1,0,0,1] ], # 6904
  [  1, [0,1,1,1,0,0,0,0,0,0,0,0,1,0,0,0,1,1,0,1,0,0,0,1,1,0,0] ], # 6905
  [  1, [0,1,1,1,0,0,0,0,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0,1,0,1,0] ], # 6906
  [  1, [0,1,1,1,0,0,0,0,0,0,0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,1,1] ], # 6907
  [  1, [0,1,1,1,0,0,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,1,0,1,0,1] ], # 6908
  [  1, [0,1,1,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,0,0,1,1,1,0] ], # 6909
  [  1, [0,1,1,1,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,0,0,1,0,0,1,1] ], # 6910
  [  1, [0,1,1,1,0,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,1,1] ], # 6911
  [  1, [0,1,1,1,0,0,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,0,0,1,1,0,1] ], # 6912
  [  1, [1,0,0,0,0,0,0,1,1,0,0,1,0,1,0,1,0,0,0,0,1,1,1,0,0,0,0] ], # 6913
  [  1, [1,0,0,0,0,0,0,1,1,0,0,1,0,1,1,0,0,0,0,1,0,1,0,0,1,0,0] ], # 6914
  [  1, [1,0,0,0,0,0,0,1,1,0,0,1,1,0,0,1,0,0,0,1,0,0,1,1,0,0,0] ], # 6915
  [  1, [1,0,0,0,0,0,0,1,1,0,0,1,1,1,0,0,0,0,1,0,0,0,0,1,0,1,0] ], # 6916
  [  1, [1,0,0,0,0,0,0,1,1,0,1,0,0,0,1,1,0,0,1,0,0,0,1,1,0,0,0] ], # 6917
  [  1, [1,0,0,0,0,0,0,1,1,0,1,0,0,1,0,1,0,0,0,0,1,1,0,1,0,0,0] ], # 6918
  [  1, [1,0,0,0,0,0,0,1,1,0,1,0,1,0,0,0,0,1,1,0,0,0,1,1,0,0,0] ], # 6919
  [  1, [1,0,0,0,0,0,0,1,1,0,1,0,1,0,1,0,0,0,0,1,0,0,0,1,1,0,0] ], # 6920
  [  1, [1,0,0,0,0,0,0,1,1,0,1,0,1,1,0,0,0,0,0,0,1,0,0,1,1,0,0] ], # 6921
  [  1, [1,0,0,0,0,0,0,1,1,1,0,0,0,1,0,0,0,1,0,1,0,1,0,1,0,0,0] ], # 6922
  [  1, [1,0,0,0,0,0,0,1,1,1,0,0,0,1,1,0,0,0,0,0,1,0,1,0,1,0,0] ], # 6923
  [  1, [1,0,0,0,0,0,0,1,1,1,0,0,0,1,1,0,0,0,0,0,1,1,0,0,0,1,0] ], # 6924
  [  1, [1,0,0,0,0,0,1,0,1,0,0,1,1,1,0,0,0,0,0,1,0,0,0,1,0,1,0] ], # 6925
  [  1, [1,0,0,0,0,0,1,0,1,0,1,0,1,0,1,0,0,0,0,0,1,0,1,0,0,1,0] ], # 6926
  [  1, [1,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,1,0,1,0,1,0,1,0,0,0] ], # 6927
  [  1, [1,0,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,1,0,0,1,1,1,0,0,0,0] ], # 6928
  [  1, [1,0,0,0,0,1,0,0,1,0,0,0,1,1,0,0,1,0,0,1,1,0,0,0,1,0,0] ], # 6929
  [  1, [1,0,0,0,0,1,0,0,1,0,0,1,0,0,0,1,1,0,0,1,0,1,1,0,0,0,0] ], # 6930
  [  1, [1,0,0,0,0,1,0,0,1,0,0,1,0,1,0,1,0,0,1,0,0,0,1,0,0,1,0] ], # 6931
  [  1, [1,0,0,0,0,1,0,0,1,0,0,1,1,0,0,0,1,0,0,1,0,1,0,0,0,1,0] ], # 6932
  [  1, [1,0,0,0,0,1,0,0,1,0,1,0,0,0,0,1,1,0,0,0,1,1,1,0,0,0,0] ], # 6933
  [  1, [1,0,0,0,0,1,0,0,1,0,1,0,0,0,1,1,0,0,1,0,0,0,1,0,0,1,0] ], # 6934
  [  1, [1,0,0,0,0,1,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0,1,0,1,0,0] ], # 6935
  [  1, [1,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0,1,0,1,0,0,0,1,0,0,0,1] ], # 6936
  [  1, [1,0,0,0,0,1,0,0,1,0,1,1,1,0,0,0,0,0,0,0,0,0,1,0,1,1,0] ], # 6937
  [  1, [1,0,0,0,0,1,0,0,1,1,0,0,0,0,1,0,1,0,0,1,0,0,1,0,1,0,0] ], # 6938
  [  1, [1,0,0,0,0,1,0,0,1,1,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0,1,0] ], # 6939
  [  1, [1,0,0,0,0,1,0,0,1,1,0,0,0,1,0,0,1,0,0,1,0,1,0,0,0,0,1] ], # 6940
  [  1, [1,0,0,0,0,1,0,1,0,0,0,0,0,0,1,1,1,0,0,1,1,1,0,0,0,0,0] ], # 6941
  [  1, [1,0,0,0,0,1,0,1,0,0,0,0,0,1,0,1,0,1,1,0,1,0,1,0,0,0,0] ], # 6942
  [  1, [1,0,0,0,0,1,0,1,0,0,0,0,1,0,1,0,1,0,0,1,1,0,0,0,1,0,0] ], # 6943
  [  1, [1,0,0,0,0,1,0,1,0,0,0,0,1,1,0,0,0,1,1,1,0,0,0,0,0,0,1] ], # 6944
  [  1, [1,0,0,0,0,1,0,1,0,0,0,1,0,0,1,1,0,0,0,1,0,0,1,0,1,0,0] ], # 6945
  [  1, [1,0,0,0,0,1,0,1,0,0,0,1,0,1,0,0,0,1,1,0,0,1,0,0,0,1,0] ], # 6946
  [  1, [1,0,0,0,0,1,0,1,0,0,0,1,0,1,0,0,1,0,0,0,1,1,0,0,1,0,0] ], # 6947
  [  1, [1,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,1,1,0,0,0,1,0,0,1,0] ], # 6948
  [  1, [1,0,0,0,0,1,0,1,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,1,0,1,0] ], # 6949
  [  1, [1,0,0,0,0,1,0,1,0,0,0,1,1,1,0,0,0,0,0,0,1,0,0,0,1,1,0] ], # 6950
  [  1, [1,0,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,1,0,1,0,1,0,1,0,0,0] ], # 6951
  [  1, [1,0,0,0,0,1,0,1,0,0,1,0,0,0,1,0,0,1,0,1,0,1,0,0,1,0,0] ], # 6952
  [  1, [1,0,0,0,0,1,0,1,0,0,1,0,0,1,0,0,0,1,1,0,0,0,0,1,1,0,0] ], # 6953
  [  1, [1,0,0,0,0,1,0,1,0,0,1,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,1] ], # 6954
  [  1, [1,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,1,0,0,0,1,1,0,0,0,0,1] ], # 6955
  [  1, [1,0,0,0,0,1,0,1,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,1,0,1,0] ], # 6956
  [  1, [1,0,0,0,0,1,0,1,0,0,1,1,0,0,0,1,0,0,0,0,0,0,1,1,1,0,0] ], # 6957
  [  1, [1,0,0,0,0,1,0,1,0,0,1,1,1,0,0,0,0,0,0,0,0,1,0,0,0,1,1] ], # 6958
  [  1, [1,0,0,0,0,1,0,1,0,1,0,0,0,0,0,0,1,1,0,0,1,1,1,0,0,0,0] ], # 6959
  [  1, [1,0,0,0,0,1,0,1,0,1,0,0,0,1,0,1,0,0,0,0,1,0,1,0,0,0,1] ], # 6960
  [  1, [1,0,0,0,0,1,0,1,0,1,0,0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,1] ], # 6961
  [  1, [1,0,0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,1,0,1,0,0,1,0,0,0,1] ], # 6962
  [  1, [1,0,0,0,0,1,0,1,0,1,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1] ], # 6963
  [  1, [1,0,0,0,0,1,0,1,0,1,1,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0,1] ], # 6964
  [  1, [1,0,0,0,0,1,1,0,0,0,0,0,0,1,0,0,1,1,0,1,1,1,0,0,0,0,0] ], # 6965
  [  1, [1,0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,1,1,0,1,1,0,1,0,0,0,0] ], # 6966
  [  1, [1,0,0,0,0,1,1,0,0,0,0,1,0,1,0,0,1,0,0,1,0,0,0,1,1,0,0] ], # 6967
  [  1, [1,0,0,0,0,1,1,0,0,0,0,1,1,0,0,0,1,0,0,0,1,0,1,0,0,1,0] ], # 6968
  [  1, [1,0,0,0,0,1,1,0,0,0,0,1,1,1,0,0,0,0,0,1,0,0,0,0,0,1,1] ], # 6969
  [  1, [1,0,0,0,0,1,1,0,0,0,1,0,0,0,1,0,1,0,0,0,1,0,1,0,1,0,0] ], # 6970
  [  1, [1,0,0,0,0,1,1,0,0,0,1,0,0,0,1,0,1,0,0,0,1,1,0,0,0,1,0] ], # 6971
  [  1, [1,0,0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,1,0,1,0,1,0,0,0,0,1] ], # 6972
  [  1, [1,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,1,0,1,0,0,0,1,0,1,0] ], # 6973
  [  1, [1,0,0,0,0,1,1,0,0,0,1,1,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1] ], # 6974
  [  1, [1,0,0,0,0,1,1,0,0,1,0,0,0,0,1,0,1,0,0,1,0,0,1,0,0,0,1] ], # 6975
  [  1, [1,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,1,0,1,0] ], # 6976
  [  1, [1,0,0,0,1,0,0,0,1,0,0,0,0,0,1,1,1,0,1,0,1,0,1,0,0,0,0] ], # 6977
  [  1, [1,0,0,0,1,0,0,0,1,0,0,0,0,1,1,1,0,0,0,1,1,0,0,0,1,0,0] ], # 6978
  [  1, [1,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,1,1,0,1,1,1,0,0,0,0,0] ], # 6979
  [  1, [1,0,0,0,1,0,0,0,1,0,0,0,1,0,1,0,1,0,1,1,0,0,0,0,0,0,1] ], # 6980
  [  1, [1,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1,1,0,1,0,0,0,1,1,0,0,0] ], # 6981
  [  1, [1,0,0,0,1,0,0,0,1,0,0,1,0,0,1,0,1,0,1,0,0,1,0,0,0,1,0] ], # 6982
  [  1, [1,0,0,0,1,0,0,0,1,0,0,1,0,0,1,1,0,0,0,1,0,0,1,0,1,0,0] ], # 6983
  [  1, [1,0,0,0,1,0,0,0,1,0,0,1,0,1,0,0,0,1,0,1,0,1,0,0,1,0,0] ], # 6984
  [  1, [1,0,0,0,1,0,0,0,1,0,0,1,1,0,0,1,0,0,0,0,1,0,1,0,0,1,0] ], # 6985
  [  1, [1,0,0,0,1,0,0,0,1,0,0,1,1,1,0,0,0,0,0,0,1,0,0,0,1,1,0] ], # 6986
  [  1, [1,0,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,1,0,1,0,1,0,1,0,0,0] ], # 6987
  [  1, [1,0,0,0,1,0,0,0,1,0,1,0,0,0,1,0,1,0,1,0,0,0,0,1,1,0,0] ], # 6988
  [  1, [1,0,0,0,1,0,0,0,1,0,1,0,0,1,0,0,0,1,0,0,1,1,0,0,1,0,0] ], # 6989
  [  1, [1,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,1,1,0,0,0,0,1] ], # 6990
  [  1, [1,0,0,0,1,0,0,0,1,0,1,0,1,0,0,1,0,0,0,1,0,0,0,1,0,0,1] ], # 6991
  [  1, [1,0,0,0,1,0,0,0,1,0,1,0,1,0,1,0,0,0,1,0,0,0,0,0,0,1,1] ], # 6992
  [  1, [1,0,0,0,1,0,0,0,1,0,1,1,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1] ], # 6993
  [  1, [1,0,0,0,1,0,0,0,1,0,1,1,1,0,0,0,0,0,0,0,0,0,1,0,1,0,1] ], # 6994
  [  1, [1,0,0,0,1,0,0,0,1,1,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0,1,0] ], # 6995
  [  1, [1,0,0,0,1,0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,1,0,0,1,1,0,0] ], # 6996
  [  1, [1,0,0,0,1,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,1,0,0,1,0,1,0] ], # 6997
  [  1, [1,0,0,0,1,0,0,0,1,1,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,1,0] ], # 6998
  [  1, [1,0,0,0,1,0,0,0,1,1,0,1,0,0,0,0,1,0,0,0,0,1,0,1,0,1,0] ], # 6999
  [  1, [1,0,0,0,1,0,0,0,1,1,1,0,0,0,1,0,0,0,0,0,0,0,0,1,1,1,0] ], # 7000
  [  1, [1,0,0,0,1,0,0,1,0,0,0,0,0,0,1,1,0,1,0,1,1,1,0,0,0,0,0] ], # 7001
  [  1, [1,0,0,0,1,0,0,1,0,0,0,1,0,0,1,1,0,0,1,0,0,0,1,0,0,0,1] ], # 7002
  [  1, [1,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0,0,1,0,1,0,1,0,0,0,0,1] ], # 7003
  [  1, [1,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,1,0,0,1] ], # 7004
  [  1, [1,0,0,0,1,0,0,1,0,0,0,1,1,0,1,0,0,0,0,1,0,0,0,0,1,0,1] ], # 7005
  [  1, [1,0,0,0,1,0,0,1,0,0,1,0,0,0,1,1,0,0,0,0,1,0,0,1,1,0,0] ], # 7006
  [  1, [1,0,0,0,1,0,0,1,0,0,1,0,1,0,0,0,0,1,1,0,0,0,0,1,0,0,1] ], # 7007
  [  1, [1,0,0,0,1,0,0,1,0,0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,1,0,1] ], # 7008
  [  1, [1,0,0,0,1,0,0,1,0,0,1,1,0,0,0,1,0,0,0,0,0,1,0,1,0,0,1] ], # 7009
  [  1, [1,0,0,0,1,0,0,1,0,1,0,0,0,0,1,0,0,1,0,0,1,0,1,0,1,0,0] ], # 7010
  [  1, [1,0,0,0,1,0,0,1,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,1,1,0,0] ], # 7011
  [  1, [1,0,0,0,1,0,0,1,0,1,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,1] ], # 7012
  [  1, [1,0,0,0,1,0,1,0,0,0,0,0,1,0,1,0,1,0,0,1,1,0,0,0,0,0,1] ], # 7013
  [  1, [1,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,1,1,0,1,0,1,0,1,0,0,0] ], # 7014
  [  1, [1,0,0,0,1,0,1,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0,1,0,0,0,1] ], # 7015
  [  1, [1,0,0,0,1,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,1,1,0,0,0,1,0] ], # 7016
  [  1, [1,0,0,0,1,0,1,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,1,0,1,0] ], # 7017
  [  1, [1,0,0,0,1,0,1,0,0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,1,0,0,1] ], # 7018
  [  1, [1,0,0,0,1,0,1,0,0,0,0,1,1,0,0,0,1,0,0,0,1,0,0,1,0,1,0] ], # 7019
  [  1, [1,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,1,0,1,0,1,0,0,0,0,1] ], # 7020
  [  1, [1,0,0,0,1,0,1,0,0,0,1,0,0,0,1,1,0,0,0,0,1,0,1,0,0,0,1] ], # 7021
  [  1, [1,0,0,0,1,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,1] ], # 7022
  [  1, [1,0,0,0,1,0,1,0,0,0,1,1,0,0,1,0,0,0,0,0,0,1,0,0,0,1,1] ], # 7023
  [  1, [1,0,0,0,1,0,1,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,1,0,1,1] ], # 7024
  [  1, [1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,1,0,1,0,1,0,1,0,0,0,1,0] ], # 7025
  [  1, [1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,1,1,0,0,0,1,1,0,0,0,1,0] ], # 7026
  [  1, [1,0,0,0,1,1,0,0,0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,0,0,1,1] ], # 7027
  [  1, [1,0,0,0,1,1,0,0,0,0,0,1,1,0,0,0,0,1,0,1,0,0,0,0,1,1,0] ], # 7028
  [  1, [1,0,0,0,1,1,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,0,0,1,1] ], # 7029
  [  1, [1,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0,1,1,0,0,1,1,0,0,1,0,0] ], # 7030
  [  1, [1,0,0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,1,1,0,0,0,0,1,0,1,0] ], # 7031
  [  1, [1,0,0,0,1,1,0,0,0,0,1,0,1,0,0,0,0,1,0,1,0,0,0,0,1,0,1] ], # 7032
  [  1, [1,0,0,0,1,1,0,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,0,0,1,1] ], # 7033
  [  1, [1,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,1,1,0,1,0,0,0,1,1,0,0] ], # 7034
  [  1, [1,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,1,1,0,1,0,1,0,0,0,0,1] ], # 7035
  [  1, [1,0,0,0,1,1,0,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1,1,0] ], # 7036
  [  1, [1,0,0,1,0,0,0,0,1,0,0,0,0,0,1,1,1,0,0,1,1,0,1,0,0,0,0] ], # 7037
  [  1, [1,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,1,0,0,0,1,0,1,0,1,0,0] ], # 7038
  [  1, [1,0,0,1,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0,1,0,0,1,0,0,0,1] ], # 7039
  [  1, [1,0,0,1,0,0,0,0,1,0,0,1,1,0,0,0,1,0,0,1,0,0,1,0,0,0,1] ], # 7040
  [  1, [1,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,1] ], # 7041
  [  1, [1,0,0,1,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,1,0,0,0,1,0,1,0] ], # 7042
  [  1, [1,0,0,1,0,0,0,0,1,0,1,0,0,1,0,0,0,1,0,1,0,0,0,1,1,0,0] ], # 7043
  [  1, [1,0,0,1,0,0,0,0,1,0,1,0,0,1,0,0,0,1,1,0,0,0,0,1,0,1,0] ], # 7044
  [  1, [1,0,0,1,0,0,0,0,1,0,1,0,0,1,1,0,0,0,0,0,1,0,0,0,1,1,0] ], # 7045
  [  1, [1,0,0,1,0,0,0,0,1,0,1,0,1,0,0,0,0,1,0,0,1,0,1,0,0,1,0] ], # 7046
  [  1, [1,0,0,1,0,0,0,0,1,0,1,1,0,0,0,0,1,0,0,0,0,0,1,1,1,0,0] ], # 7047
  [  1, [1,0,0,1,0,0,0,0,1,0,1,1,0,0,0,1,0,0,0,0,0,0,1,1,0,1,0] ], # 7048
  [  1, [1,0,0,1,0,0,0,1,0,0,0,0,0,1,1,0,0,1,0,1,1,0,0,0,1,0,0] ], # 7049
  [  1, [1,0,0,1,0,0,0,1,0,0,0,0,0,1,1,1,0,0,0,1,1,0,0,0,0,0,1] ], # 7050
  [  1, [1,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0,1,0,0,1,0,0,0,1,1,0,0] ], # 7051
  [  1, [1,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1] ], # 7052
  [  1, [1,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,1,0,0,1,0,1,0,1,0,0] ], # 7053
  [  1, [1,0,0,1,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0,0,1,0,0,1,0,1,0] ], # 7054
  [  1, [1,0,0,1,0,0,0,1,0,0,1,0,0,0,0,1,0,1,0,0,1,0,1,1,0,0,0] ], # 7055
  [  1, [1,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,1,0,0,1,1,0,0,0,1,0] ], # 7056
  [  1, [1,0,0,1,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0,1,0,0,0,1,0,0,1] ], # 7057
  [  1, [1,0,0,1,0,0,0,1,0,0,1,1,0,0,1,0,0,0,0,0,0,0,1,0,1,0,1] ], # 7058
  [  1, [1,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,1,0,0,0,1,0,1,0,0,0,1] ], # 7059
  [  1, [1,0,0,1,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,1,0,0,1,0,1,0] ], # 7060
  [  1, [1,0,0,1,0,1,0,0,0,0,0,1,0,1,0,0,1,0,0,1,0,0,0,0,1,0,1] ], # 7061
  [  1, [1,0,0,1,0,1,0,0,0,0,1,0,0,1,0,0,0,1,0,0,1,0,0,0,1,1,0] ], # 7062
  [  1, [1,0,0,1,1,0,0,0,0,0,0,1,0,0,0,1,1,0,0,1,0,0,0,1,0,0,1] ], # 7063
  [  1, [1,0,0,1,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,1,0,0,1,0,1,0] ], # 7064
  [  1, [1,0,1,0,0,0,0,0,1,0,0,0,0,1,1,1,0,0,0,1,0,1,0,0,0,1,0] ], # 7065
  [  1, [1,0,1,0,0,0,0,0,1,0,0,0,1,0,1,0,1,0,0,1,0,0,1,0,1,0,0] ], # 7066
  [  1, [1,0,1,0,0,0,0,1,0,0,0,0,0,1,1,1,0,0,0,1,0,0,0,1,1,0,0] ], # 7067
  [  1, [1,0,1,0,0,0,0,1,0,0,0,0,1,0,1,0,0,1,0,1,0,0,1,0,1,0,0] ], # 7068
  [  1, [1,0,1,0,0,0,0,1,0,0,0,0,1,0,1,0,1,0,0,1,0,1,0,0,0,0,1] ], # 7069
  [  1, [1,0,1,0,0,0,0,1,0,0,0,0,1,0,1,0,1,0,1,0,0,0,1,0,0,0,1] ], # 7070
  [  1, [1,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1,1,0,0,0,0,1,0,1,0] ], # 7071
  [  1, [1,0,1,0,0,0,0,1,0,0,0,0,1,1,0,1,0,0,0,1,0,0,0,1,0,0,1] ], # 7072
  [  1, [1,0,1,0,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0,0,0,1,0,1,0,1,0] ], # 7073
  [  1, [1,0,1,0,0,0,0,1,0,0,0,1,1,0,0,0,1,0,0,0,0,0,1,1,1,0,0] ], # 7074
  [  1, [1,0,1,0,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0,0,0,1,0,1,0,1,0] ], # 7075
  [  1, [1,0,1,0,0,0,0,1,0,0,1,0,0,1,0,0,0,1,0,0,0,1,0,1,1,0,0] ], # 7076
  [  1, [1,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,0,1,0,0,0,1,1,0,0,0,1] ], # 7077
  [  1, [1,0,1,0,0,0,0,1,0,0,1,0,1,0,0,1,0,0,0,0,0,0,1,1,0,0,1] ], # 7078
  [  1, [1,0,1,0,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,0,1,1,0,0,0,1] ], # 7079
  [  1, [1,0,1,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,1,0,1,0,1,0] ], # 7080
  [  1, [1,0,1,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,0,0,1,0,0,0,1,1] ], # 7081
  [  1, [1,0,1,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,1,0,1,0,1] ], # 7082
  [  1, [1,0,1,0,1,0,0,0,0,0,0,0,0,0,1,0,1,1,0,1,0,1,0,0,1,0,0] ], # 7083
  [  1, [1,0,1,0,1,0,0,0,0,0,0,0,0,0,1,1,1,0,0,1,0,0,0,1,1,0,0] ], # 7084
  [  1, [1,0,1,0,1,0,0,0,0,0,0,0,0,1,0,1,0,1,0,0,1,1,0,0,0,1,0] ], # 7085
  [  1, [1,0,1,0,1,0,0,0,0,0,0,0,0,1,0,1,0,1,0,1,0,1,0,0,0,0,1] ], # 7086
  [  1, [1,0,1,0,1,0,0,0,0,0,0,0,1,0,0,0,1,1,0,0,1,0,1,0,1,0,0] ], # 7087
  [  1, [1,0,1,0,1,0,0,0,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0,1,0,1,0] ], # 7088
  [  1, [1,0,1,0,1,0,0,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,1,1,0] ], # 7089
  [  1, [1,0,1,0,1,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,0,1,0,1,0,1] ], # 7090
  [  1, [1,0,1,0,1,0,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,1,0,0,0,1,1] ], # 7091
  [  1, [1,0,1,0,1,0,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,1,1,0,1] ], # 7092
  [  1, [1,0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,0,1,0,1,0,1] ], # 7093
  [  1, [1,0,1,0,1,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,0,1,1,1,0] ], # 7094
  [  1, [1,0,1,1,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,1,0,0,1,0,0,0,1] ], # 7095
  [  1, [1,0,1,1,0,0,0,0,0,0,0,0,0,1,0,1,0,1,0,1,0,0,0,1,0,1,0] ], # 7096
  [  1, [1,1,0,0,0,0,0,0,1,0,0,0,0,1,1,0,1,0,0,0,1,1,0,0,1,0,0] ], # 7097
  [  1, [1,1,0,0,0,0,0,0,1,0,0,0,0,1,1,1,0,0,0,1,0,1,0,0,0,0,1] ], # 7098
  [  1, [1,1,0,0,0,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0,1,1,0,0,0,1,0] ], # 7099
  [  1, [1,1,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,1,0,0,1,0,1,0,1,0,0] ], # 7100
  [  1, [1,1,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,1,0,1,0,0,0,1,1,0,0] ], # 7101
  [  1, [1,1,0,0,0,0,0,0,1,0,0,0,1,1,0,1,0,0,0,0,1,0,0,1,0,1,0] ], # 7102
  [  1, [1,1,0,0,0,0,0,0,1,0,0,1,0,0,1,1,0,0,0,0,0,1,1,0,0,1,0] ], # 7103
  [  1, [1,1,0,0,0,0,0,0,1,0,0,1,0,1,0,0,1,0,0,0,0,1,0,1,1,0,0] ], # 7104
  [  1, [1,1,0,0,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0,0,0,0,1,1,1,0,0] ], # 7105
  [  1, [1,1,0,0,0,0,0,0,1,0,0,1,1,0,0,0,1,0,0,0,0,1,1,0,0,0,1] ], # 7106
  [  1, [1,1,0,0,0,0,0,0,1,1,0,0,0,0,1,0,1,0,0,0,0,1,1,0,0,0,1] ], # 7107
  [  1, [1,1,0,0,0,0,0,0,1,1,0,0,0,1,0,0,0,1,0,0,0,1,0,1,0,1,0] ], # 7108
  [  1, [1,1,0,0,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,0,1,1,0,0,0,1] ], # 7109
  [  1, [1,1,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,1,0,0,0,0,1,1,1,0,0] ], # 7110
  [  1, [1,1,0,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0,0,0,1,0,1,0,0,0,1] ], # 7111
  [  1, [1,1,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1,0,0,1,0,0,1,0,1,0] ], # 7112
  [  1, [1,1,0,0,0,1,0,0,0,0,0,0,0,0,1,1,1,0,0,0,1,0,1,0,1,0,0] ], # 7113
  [  1, [1,1,0,0,0,1,0,0,0,0,0,0,0,0,1,1,1,0,1,0,0,0,1,0,0,0,1] ], # 7114
  [  1, [1,1,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0,1,1,0,0,0,0,1,0,1,0] ], # 7115
  [  1, [1,1,0,0,0,1,0,0,0,0,0,0,0,1,0,1,1,0,0,0,1,1,0,0,0,0,1] ], # 7116
  [  1, [1,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1,1,0,0,1,1,0,0,0,1,0] ], # 7117
  [  1, [1,1,0,0,0,1,0,0,0,0,0,0,1,0,0,1,0,1,0,0,1,0,1,0,0,1,0] ], # 7118
  [  1, [1,1,0,0,0,1,0,0,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,1,1,0] ], # 7119
  [  1, [1,1,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0,0,0,0,0,0,1,0,1,0,1] ], # 7120
  [  1, [1,1,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,1,1,1,0] ], # 7121
  [  1, [1,1,0,0,0,1,0,0,0,0,0,1,1,0,0,1,0,0,0,0,0,0,1,0,0,1,1] ], # 7122
  [  1, [1,1,0,0,0,1,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,1,1] ], # 7123
  [  1, [1,1,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,1,1,0] ], # 7124
  [  1, [1,1,0,0,1,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,1,1,0,0,0,0,1] ], # 7125
  [  1, [1,1,0,0,1,0,0,0,0,0,0,0,1,0,0,0,1,1,0,0,1,0,0,1,1,0,0] ], # 7126
  [  1, [1,1,0,1,0,0,0,0,0,0,0,1,0,0,1,0,1,0,0,0,0,0,1,0,1,0,1] ], # 7127
  [  1, [1,1,0,1,0,0,0,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,1,1,1,0] ], # 7128
  [ -1, [0,0,0,0,0,1,0,1,1,0,1,0,1,0,0,1,0,0,0,1,1,1,0,0,0,0,0] ], # 7129
  [ -1, [0,0,0,0,0,1,1,0,1,1,0,1,0,1,0,0,0,0,1,0,0,0,1,0,0,1,0] ], # 7130
  [ -1, [0,0,0,0,0,1,1,1,0,0,0,1,0,0,1,1,0,0,1,1,0,0,1,0,0,0,0] ], # 7131
  [ -1, [0,0,0,0,0,1,1,1,0,1,1,0,1,0,0,0,0,0,0,0,1,0,0,1,0,1,0] ], # 7132
  [ -1, [0,0,0,0,1,0,0,1,1,0,1,1,1,0,0,0,0,0,0,0,1,1,0,0,1,0,0] ], # 7133
  [ -1, [0,0,0,0,1,0,1,0,1,0,1,0,0,1,0,0,0,1,1,0,1,1,0,0,0,0,0] ], # 7134
  [ -1, [0,0,0,0,1,0,1,0,1,1,0,1,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0] ], # 7135
  [ -1, [0,0,0,0,1,0,1,1,0,1,0,0,0,0,1,0,0,1,1,1,0,0,0,1,0,0,0] ], # 7136
  [ -1, [0,0,0,0,1,1,0,0,1,0,1,1,0,0,0,1,0,0,0,1,0,1,0,0,1,0,0] ], # 7137
  [ -1, [0,0,0,0,1,1,0,1,0,0,0,1,1,0,0,1,0,0,0,1,1,0,0,0,1,0,0] ], # 7138
  [ -1, [0,0,0,0,1,1,1,0,0,0,1,1,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0] ], # 7139
  [ -1, [0,0,0,0,1,1,1,0,0,1,0,0,0,0,1,1,0,0,0,1,1,0,0,0,0,1,0] ], # 7140
  [ -1, [0,0,0,1,0,0,0,1,1,0,1,1,0,1,0,0,0,0,1,0,0,1,0,0,0,0,1] ], # 7141
  [ -1, [0,0,0,1,0,0,0,1,1,1,0,0,1,0,0,0,1,0,0,1,1,0,0,1,0,0,0] ], # 7142
  [ -1, [0,0,0,1,0,0,1,0,1,0,0,1,0,1,0,0,1,0,1,0,1,0,1,0,0,0,0] ], # 7143
  [ -1, [0,0,0,1,0,0,1,1,0,1,1,0,0,0,1,0,0,0,0,1,0,0,0,1,0,0,1] ], # 7144
  [ -1, [0,0,0,1,0,1,0,0,1,1,0,0,0,1,0,0,1,0,1,0,1,0,0,0,0,1,0] ], # 7145
  [ -1, [0,0,0,1,0,1,0,1,0,0,1,0,1,0,0,0,1,0,1,0,1,0,0,0,0,0,1] ], # 7146
  [ -1, [0,0,0,1,0,1,0,1,0,1,0,1,0,0,0,1,0,0,0,1,0,0,0,1,0,1,0] ], # 7147
  [ -1, [0,0,0,1,0,1,1,0,0,1,0,1,0,0,0,0,1,0,0,0,1,0,1,0,0,1,0] ], # 7148
  [ -1, [0,0,0,1,1,0,0,0,1,0,0,1,0,1,0,0,0,1,1,1,0,0,0,0,1,0,0] ], # 7149
  [ -1, [0,0,0,1,1,0,0,0,1,1,1,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,1] ], # 7150
  [ -1, [0,0,0,1,1,0,0,1,0,1,1,0,0,0,0,0,0,1,1,0,0,0,0,1,0,0,1] ], # 7151
  [ -1, [0,0,0,1,1,0,1,0,0,0,1,0,0,0,1,0,0,1,1,1,0,0,0,0,0,0,1] ], # 7152
  [ -1, [0,0,1,0,0,0,0,1,1,1,0,0,0,1,1,0,0,0,1,0,0,0,1,0,1,0,0] ], # 7153
  [ -1, [0,0,1,0,0,0,1,0,1,0,1,0,1,0,0,0,1,0,0,1,0,1,0,1,0,0,0] ], # 7154
  [ -1, [0,0,1,0,0,0,1,1,0,0,0,1,0,0,1,0,1,0,1,0,0,1,1,0,0,0,0] ], # 7155
  [ -1, [0,0,1,0,0,0,1,1,0,0,1,0,1,1,0,0,0,0,0,0,1,0,0,1,1,0,0] ], # 7156
  [ -1, [0,0,1,0,0,1,0,1,0,0,0,0,0,0,1,1,1,0,1,1,0,1,0,0,0,0,0] ], # 7157
  [ -1, [0,0,1,0,0,1,0,1,0,1,0,0,1,1,0,0,0,0,0,0,1,0,0,0,1,1,0] ], # 7158
  [ -1, [0,0,1,0,0,1,1,0,0,0,0,1,0,0,0,1,1,0,0,1,0,1,1,0,0,0,0] ], # 7159
  [ -1, [0,0,1,0,0,1,1,0,0,1,1,0,0,1,0,0,0,0,0,0,0,0,0,1,1,1,0] ], # 7160
  [ -1, [0,0,1,0,1,0,0,0,1,0,0,1,1,1,0,0,0,0,1,0,0,0,0,0,1,1,0] ], # 7161
  [ -1, [0,0,1,0,1,0,0,0,1,1,1,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1] ], # 7162
  [ -1, [0,0,1,0,1,0,0,1,0,0,0,0,1,0,1,1,0,0,1,0,1,0,0,0,0,1,0] ], # 7163
  [ -1, [0,0,1,0,1,0,0,1,0,1,0,1,0,1,0,0,0,0,0,0,0,1,0,0,1,0,1] ], # 7164
  [ -1, [0,0,1,0,1,1,0,0,0,1,0,0,1,0,0,0,1,0,1,0,0,0,0,0,0,1,1] ], # 7165
  [ -1, [0,0,1,1,0,0,0,0,1,0,0,0,1,1,0,0,0,1,1,1,0,0,0,0,0,1,0] ], # 7166
  [ -1, [0,0,1,1,0,0,0,0,1,0,1,0,0,0,0,1,1,0,0,0,1,1,1,0,0,0,0] ], # 7167
  [ -1, [0,0,1,1,0,0,1,0,0,0,0,0,0,1,0,0,1,1,0,1,1,1,0,0,0,0,0] ], # 7168
  [ -1, [0,0,1,1,0,0,1,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,1,1,0,1,0] ], # 7169
  [ -1, [0,0,1,1,0,1,0,0,0,0,1,0,0,0,0,1,0,1,0,1,0,0,1,0,1,0,0] ], # 7170
  [ -1, [0,0,1,1,1,0,0,0,0,0,0,1,1,0,0,0,0,1,0,1,0,0,0,0,1,1,0] ], # 7171
  [ -1, [0,0,1,1,1,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,1] ], # 7172
  [ -1, [0,1,0,0,0,0,0,1,1,1,0,0,0,0,1,1,0,0,1,0,0,0,1,1,0,0,0] ], # 7173
  [ -1, [0,1,0,0,0,0,1,0,1,0,1,0,0,1,0,1,0,0,0,0,1,1,0,1,0,0,0] ], # 7174
  [ -1, [0,1,0,0,0,0,1,0,1,1,0,0,1,0,1,0,0,0,0,1,0,0,1,0,0,0,1] ], # 7175
  [ -1, [0,1,0,0,0,0,1,1,0,0,0,1,1,1,0,0,0,0,0,0,1,1,0,0,0,0,1] ], # 7176
  [ -1, [0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,1,1,0,1,1,0,0,0,1,0,0,0] ], # 7177
  [ -1, [0,1,0,0,0,1,0,0,1,1,1,0,0,0,0,0,0,1,0,0,0,1,1,0,1,0,0] ], # 7178
  [ -1, [0,1,0,0,0,1,0,1,0,0,0,0,1,0,1,0,1,0,1,0,1,0,0,0,1,0,0] ], # 7179
  [ -1, [0,1,0,0,0,1,0,1,0,1,0,0,0,0,0,1,0,1,0,1,0,1,0,1,0,0,0] ], # 7180
  [ -1, [0,1,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,1,1,0,0,1,0,1,0,0,0] ], # 7181
  [ -1, [0,1,0,0,1,0,0,0,1,1,0,1,1,0,0,0,0,0,0,0,0,0,1,0,1,0,1] ], # 7182
  [ -1, [0,1,0,0,1,0,1,0,0,0,0,0,0,1,0,1,0,1,1,0,1,0,0,1,0,0,0] ], # 7183
  [ -1, [0,1,0,0,1,0,1,0,0,0,0,1,1,0,1,0,0,0,0,1,0,0,0,0,1,0,1] ], # 7184
  [ -1, [0,1,0,0,1,1,0,0,0,1,0,0,0,0,0,0,1,1,1,0,0,1,0,0,0,0,1] ], # 7185
  [ -1, [0,1,0,1,0,0,0,1,0,0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,1,0,1] ], # 7186
  [ -1, [0,1,0,1,0,0,0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,1,0,1,0,1,0] ], # 7187
  [ -1, [0,1,0,1,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1,1,0,0,0,1,0,0] ], # 7188
  [ -1, [0,1,0,1,0,0,1,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,1,0,1,1] ], # 7189
  [ -1, [0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,1,0,1,0,1,0,1,0,0,0,1,0] ], # 7190
  [ -1, [0,1,0,1,0,1,0,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0,0,0,1,0,1] ], # 7191
  [ -1, [0,1,0,1,1,0,0,0,0,0,0,1,0,0,1,1,0,0,0,0,1,0,0,0,1,1,0] ], # 7192
  [ -1, [0,1,1,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,0,0,1,1,1,0,0] ], # 7193
  [ -1, [0,1,1,0,0,0,0,1,0,0,0,0,0,1,1,1,0,0,1,0,0,0,0,1,1,0,0] ], # 7194
  [ -1, [0,1,1,0,0,0,1,0,0,0,0,0,0,1,1,0,1,0,0,0,1,1,0,0,1,0,0] ], # 7195
  [ -1, [0,1,1,0,0,0,1,0,0,0,1,0,1,0,0,1,0,0,0,0,0,0,1,1,0,0,1] ], # 7196
  [ -1, [0,1,1,0,0,1,0,0,0,0,0,0,1,0,0,0,1,1,1,0,0,1,0,0,0,1,0] ], # 7197
  [ -1, [0,1,1,0,1,0,0,0,0,1,0,0,1,0,0,0,0,1,0,0,0,1,0,0,0,1,1] ], # 7198
  [ -1, [0,1,1,1,0,0,0,0,0,0,0,0,0,0,1,0,1,1,0,1,0,1,0,0,1,0,0] ], # 7199
  [ -1, [0,1,1,1,0,0,0,0,0,0,0,1,1,0,0,1,0,0,0,0,0,0,1,0,0,1,1] ], # 7200
  [ -1, [1,0,0,0,0,0,0,1,1,0,0,1,0,1,1,0,0,0,1,0,0,1,0,0,0,1,0] ], # 7201
  [ -1, [1,0,0,0,0,0,0,1,1,1,0,0,1,0,0,0,0,1,0,1,0,0,1,1,0,0,0] ], # 7202
  [ -1, [1,0,0,0,0,0,1,0,1,0,1,0,1,0,1,0,0,0,0,1,0,0,0,1,0,1,0] ], # 7203
  [ -1, [1,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,1,0,0,1,1,1,0,0,0,0] ], # 7204
  [ -1, [1,0,0,0,0,1,0,0,1,0,0,0,1,1,0,0,1,0,1,1,0,0,0,0,0,0,1] ], # 7205
  [ -1, [1,0,0,0,0,1,0,0,1,1,1,0,0,0,1,0,0,0,0,0,0,0,1,0,1,1,0] ], # 7206
  [ -1, [1,0,0,0,0,1,1,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0,1,1,1,0,0] ], # 7207
  [ -1, [1,0,0,0,0,1,1,0,0,1,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0,1,1] ], # 7208
  [ -1, [1,0,0,0,1,0,0,1,0,0,0,0,0,0,1,1,0,1,1,0,1,0,1,0,0,0,0] ], # 7209
  [ -1, [1,0,0,0,1,0,0,1,0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,1,0,0,1] ], # 7210
  [ -1, [1,0,0,0,1,0,1,0,0,0,0,0,0,1,1,1,0,0,0,1,1,0,0,0,0,0,1] ], # 7211
  [ -1, [1,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,1,1,1,0,0,0,1,1,0,0,0] ], # 7212
  [ -1, [1,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0,1,1,1,0,0,0,0,1,1,0,0] ], # 7213
  [ -1, [1,0,0,0,1,1,0,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,1,1] ], # 7214
  [ -1, [1,0,0,1,0,0,0,0,1,0,0,0,1,0,0,0,1,1,0,1,1,0,1,0,0,0,0] ], # 7215
  [ -1, [1,0,0,1,0,0,0,0,1,0,1,0,0,1,1,0,0,0,1,0,0,0,0,0,0,1,1] ], # 7216
  [ -1, [1,0,0,1,0,0,0,1,0,0,1,1,0,0,1,0,0,0,0,0,0,1,0,0,0,1,1] ], # 7217
  [ -1, [1,0,0,1,0,0,0,1,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1,1,0,0,0] ], # 7218
  [ -1, [1,0,0,1,0,1,0,0,0,0,1,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,1] ], # 7219
  [ -1, [1,0,0,1,1,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,1,0,0,1,0,1,0] ], # 7220
  [ -1, [1,0,1,0,0,0,0,0,1,0,0,0,1,0,1,0,1,0,0,1,0,1,0,0,0,1,0] ], # 7221
  [ -1, [1,0,1,0,0,0,0,1,0,0,0,0,1,0,1,0,0,1,1,0,0,0,1,0,0,1,0] ], # 7222
  [ -1, [1,0,1,0,0,0,0,1,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,1,1,0,0] ], # 7223
  [ -1, [1,0,1,0,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,1,0,1,0] ], # 7224
  [ -1, [1,0,1,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,0,0,0,1,0,1,0,1] ], # 7225
  [ -1, [1,0,1,0,1,0,0,0,0,0,0,0,1,0,0,1,0,1,0,0,1,0,1,0,0,1,0] ], # 7226
  [ -1, [1,0,1,0,1,0,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,0,0,1,1,0,1] ], # 7227
  [ -1, [1,0,1,1,0,0,0,0,0,0,0,0,0,1,0,1,0,1,0,1,0,0,1,0,0,0,1] ], # 7228
  [ -1, [1,1,0,0,0,0,0,0,1,0,0,0,1,1,0,1,0,0,0,1,0,0,0,1,0,0,1] ], # 7229
  [ -1, [1,1,0,0,0,0,0,0,1,1,0,0,0,0,1,0,0,1,0,0,0,1,1,0,0,1,0] ], # 7230
  [ -1, [1,1,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,1,0,0,0,1,1,0,0,0,1] ], # 7231
  [ -1, [1,1,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1,0,0,1,0,1,0,0,0,1] ], # 7232
  [ -1, [1,1,0,0,0,1,0,0,0,0,0,0,0,1,0,1,1,0,1,0,0,0,0,1,0,0,1] ], # 7233
  [ -1, [1,1,0,0,0,1,0,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,1,1,0] ], # 7234
  [ -1, [1,1,0,0,1,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,1,0,0,1,1,0,0] ], # 7235
  [ -1, [1,1,0,1,0,0,0,0,0,0,0,1,0,0,1,0,1,0,0,0,0,0,0,1,1,1,0] ], # 7236
  [  1, [0,0,0,0,0,1,0,1,1,0,1,1,1,0,0,0,0,0,0,1,0,1,0,0,1,0,0] ], # 7237
  [  1, [0,0,0,0,0,1,1,0,1,1,0,0,0,1,0,0,1,0,1,0,1,0,1,0,0,0,0] ], # 7238
  [  1, [0,0,0,0,0,1,1,1,0,0,0,1,0,0,1,0,1,0,1,1,0,1,0,0,0,0,0] ], # 7239
  [  1, [0,0,0,0,0,1,1,1,0,1,1,0,0,1,0,0,0,0,0,0,1,0,0,1,1,0,0] ], # 7240
  [  1, [0,0,0,0,1,0,0,1,1,0,0,1,1,0,0,1,0,0,0,1,1,1,0,0,0,0,0] ], # 7241
  [  1, [0,0,0,0,1,0,1,0,1,0,1,0,0,1,0,1,0,0,1,0,1,0,0,1,0,0,0] ], # 7242
  [  1, [0,0,0,0,1,0,1,0,1,1,0,1,1,0,0,0,0,0,0,1,0,0,1,0,0,0,1] ], # 7243
  [  1, [0,0,0,0,1,0,1,1,0,1,1,0,0,0,1,0,0,0,1,0,0,0,0,1,0,0,1] ], # 7244
  [  1, [0,0,0,0,1,1,0,0,1,0,1,0,1,0,0,1,0,0,0,1,1,0,0,0,1,0,0] ], # 7245
  [  1, [0,0,0,0,1,1,0,1,0,0,1,1,0,0,0,1,0,0,0,0,1,1,0,0,1,0,0] ], # 7246
  [  1, [0,0,0,0,1,1,1,0,0,0,1,1,0,0,0,0,1,0,1,0,0,0,0,1,1,0,0] ], # 7247
  [  1, [0,0,0,0,1,1,1,0,0,1,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,1] ], # 7248
  [  1, [0,0,0,1,0,0,0,1,1,0,1,1,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0] ], # 7249
  [  1, [0,0,0,1,0,0,0,1,1,1,0,0,1,0,0,0,0,1,0,1,1,0,1,0,0,0,0] ], # 7250
  [  1, [0,0,0,1,0,0,1,0,1,1,0,1,0,1,0,0,0,0,0,0,1,0,1,0,0,1,0] ], # 7251
  [  1, [0,0,0,1,0,0,1,1,0,0,1,0,0,0,1,0,0,1,1,1,0,0,0,1,0,0,0] ], # 7252
  [  1, [0,0,0,1,0,1,0,0,1,1,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,1,0] ], # 7253
  [  1, [0,0,0,1,0,1,0,1,0,0,1,0,0,0,1,0,1,0,1,0,1,0,0,0,1,0,0] ], # 7254
  [  1, [0,0,0,1,0,1,0,1,0,1,0,1,0,0,0,0,0,1,0,1,0,1,0,0,0,1,0] ], # 7255
  [  1, [0,0,0,1,0,1,1,0,0,0,0,1,0,1,0,0,1,0,1,0,1,0,0,0,0,1,0] ], # 7256
  [  1, [0,0,0,1,1,0,0,0,1,0,0,1,1,0,0,0,0,1,1,1,0,0,0,0,0,1,0] ], # 7257
  [  1, [0,0,0,1,1,0,0,0,1,1,1,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,1] ], # 7258
  [  1, [0,0,0,1,1,0,0,1,0,1,0,0,0,0,1,0,0,1,1,1,0,0,0,0,0,0,1] ], # 7259
  [  1, [0,0,0,1,1,0,1,0,0,1,1,0,0,0,0,0,0,1,0,1,0,0,0,1,0,0,1] ], # 7260
  [  1, [0,0,1,0,0,0,0,1,1,1,0,0,0,1,0,1,0,0,1,0,0,0,1,1,0,0,0] ], # 7261
  [  1, [0,0,1,0,0,0,1,0,1,0,1,0,1,0,1,0,0,0,0,1,0,1,0,0,0,1,0] ], # 7262
  [  1, [0,0,1,0,0,0,1,1,0,0,0,1,0,0,1,1,0,0,0,1,0,1,1,0,0,0,0] ], # 7263
  [  1, [0,0,1,0,0,0,1,1,0,1,0,0,1,1,0,0,0,0,0,0,1,0,0,1,0,1,0] ], # 7264
  [  1, [0,0,1,0,0,1,0,1,0,0,0,1,0,0,0,1,1,0,1,0,0,1,1,0,0,0,0] ], # 7265
  [  1, [0,0,1,0,0,1,0,1,0,1,1,0,1,0,0,0,0,0,0,0,0,0,0,1,1,1,0] ], # 7266
  [  1, [0,0,1,0,0,1,1,0,0,0,0,0,0,0,1,1,1,0,1,1,0,0,1,0,0,0,0] ], # 7267
  [  1, [0,0,1,0,0,1,1,0,0,0,1,0,1,1,0,0,0,0,0,0,1,0,0,0,1,1,0] ], # 7268
  [  1, [0,0,1,0,1,0,0,0,1,0,0,0,1,1,0,0,0,1,1,1,0,0,0,0,1,0,0] ], # 7269
  [  1, [0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,1,1,0,0,0,1,1,1,0,0,0,0] ], # 7270
  [  1, [0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,1,0,1,1,0,1,0,1,0,0,0,0] ], # 7271
  [  1, [0,0,1,0,1,0,0,1,0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,1,1,0,0] ], # 7272
  [  1, [0,0,1,0,1,1,0,0,0,1,0,0,0,0,0,0,1,1,1,0,0,1,0,0,0,1,0] ], # 7273
  [  1, [0,0,1,1,0,0,0,0,1,0,0,1,1,1,0,0,0,0,0,1,0,0,0,0,1,1,0] ], # 7274
  [  1, [0,0,1,1,0,0,0,0,1,1,1,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1] ], # 7275
  [  1, [0,0,1,1,0,0,1,0,0,0,0,0,0,1,1,0,1,0,0,1,1,0,0,0,1,0,0] ], # 7276
  [  1, [0,0,1,1,0,0,1,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,1,0,0,1,1] ], # 7277
  [  1, [0,0,1,1,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,1,0,0,0,0,1,0,1] ], # 7278
  [  1, [0,0,1,1,1,0,0,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,1,1,0] ], # 7279
  [  1, [0,0,1,1,1,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1,1,0,0,0,0,1] ], # 7280
  [  1, [0,1,0,0,0,0,0,1,1,1,0,0,0,1,1,0,0,0,1,0,0,0,0,1,1,0,0] ], # 7281
  [  1, [0,1,0,0,0,0,1,0,1,0,0,1,1,0,1,0,0,0,0,1,0,0,1,0,1,0,0] ], # 7282
  [  1, [0,1,0,0,0,0,1,0,1,0,1,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0] ], # 7283
  [  1, [0,1,0,0,0,0,1,1,0,0,0,1,1,0,0,0,0,1,0,0,1,1,1,0,0,0,0] ], # 7284
  [  1, [0,1,0,0,0,1,0,0,1,0,0,0,1,1,0,1,0,0,1,1,0,0,0,0,0,0,1] ], # 7285
  [  1, [0,1,0,0,0,1,0,0,1,1,1,0,0,0,1,0,0,0,0,0,0,1,0,0,1,1,0] ], # 7286
  [  1, [0,1,0,0,0,1,0,1,0,0,1,0,1,0,1,0,0,0,1,0,0,0,0,0,1,0,1] ], # 7287
  [  1, [0,1,0,0,0,1,0,1,0,1,0,1,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0] ], # 7288
  [  1, [0,1,0,0,1,0,0,0,1,0,0,0,0,1,0,1,0,1,1,0,1,1,0,0,0,0,0] ], # 7289
  [  1, [0,1,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,1] ], # 7290
  [  1, [0,1,0,0,1,0,1,0,0,0,1,0,0,0,0,1,0,1,0,0,1,1,0,1,0,0,0] ], # 7291
  [  1, [0,1,0,0,1,0,1,0,0,1,0,1,0,0,1,0,0,0,0,0,0,0,1,0,1,0,1] ], # 7292
  [  1, [0,1,0,0,1,1,0,0,0,1,0,0,1,0,0,0,0,1,1,0,0,0,0,0,0,1,1] ], # 7293
  [  1, [0,1,0,1,0,0,0,1,0,0,0,0,1,0,1,0,1,0,1,0,1,0,0,0,0,0,1] ], # 7294
  [  1, [0,1,0,1,0,0,0,1,0,0,0,1,0,0,0,1,0,1,0,1,0,1,0,1,0,0,0] ], # 7295
  [  1, [0,1,0,1,0,0,1,0,0,0,0,0,0,0,1,0,1,1,0,1,1,1,0,0,0,0,0] ], # 7296
  [  1, [0,1,0,1,0,0,1,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1] ], # 7297
  [  1, [0,1,0,1,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,0,1,0,1] ], # 7298
  [  1, [0,1,0,1,0,1,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0,0,0,1,0,1,0] ], # 7299
  [  1, [0,1,0,1,1,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,1,0,0,1,1,0,0] ], # 7300
  [  1, [0,1,1,0,0,0,0,0,1,0,0,0,0,1,1,1,0,0,1,0,0,0,1,0,1,0,0] ], # 7301
  [  1, [0,1,1,0,0,0,0,1,0,1,0,0,0,0,1,1,0,0,0,0,0,0,1,1,1,0,0] ], # 7302
  [  1, [0,1,1,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1,0,1,0,0,1,0,0] ], # 7303
  [  1, [0,1,1,0,0,0,1,0,0,0,0,1,1,0,0,1,0,0,0,0,0,0,1,1,0,1,0] ], # 7304
  [  1, [0,1,1,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,0,1,0,0,0,1,1] ], # 7305
  [  1, [0,1,1,0,1,0,0,0,0,0,0,0,1,0,0,0,1,1,1,0,0,1,0,0,0,0,1] ], # 7306
  [  1, [0,1,1,1,0,0,0,0,0,0,0,0,0,1,0,0,1,1,0,0,1,1,0,0,1,0,0] ], # 7307
  [  1, [0,1,1,1,0,0,0,0,0,0,1,0,1,0,0,1,0,0,0,0,0,0,0,1,0,1,1] ], # 7308
  [  1, [1,0,0,0,0,0,0,1,1,0,1,0,0,1,1,0,0,0,1,0,0,1,0,0,0,0,1] ], # 7309
  [  1, [1,0,0,0,0,0,0,1,1,1,0,0,1,0,0,0,1,0,0,0,1,0,1,1,0,0,0] ], # 7310
  [  1, [1,0,0,0,0,0,1,0,1,0,1,0,0,0,1,0,1,0,0,1,0,1,0,1,0,0,0] ], # 7311
  [  1, [1,0,0,0,0,0,1,1,0,0,0,1,1,1,0,0,0,0,0,0,1,0,1,0,0,0,1] ], # 7312
  [  1, [1,0,0,0,0,1,0,0,1,0,0,0,0,1,0,1,1,0,1,1,0,0,0,1,0,0,0] ], # 7313
  [  1, [1,0,0,0,0,1,0,0,1,1,1,0,0,0,0,0,0,1,0,0,0,1,1,0,0,1,0] ], # 7314
  [  1, [1,0,0,0,0,1,1,0,0,0,0,0,0,1,1,1,0,0,0,1,1,0,0,0,0,1,0] ], # 7315
  [  1, [1,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,1,1,1,0,0,0,1,1,0,0,0] ], # 7316
  [  1, [1,0,0,0,1,0,0,1,0,0,0,0,1,0,1,0,0,1,1,0,1,0,0,0,0,1,0] ], # 7317
  [  1, [1,0,0,0,1,0,0,1,0,1,0,1,0,1,0,0,0,0,0,0,0,0,0,1,1,0,1] ], # 7318
  [  1, [1,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,1,1,1,0,0] ], # 7319
  [  1, [1,0,0,0,1,0,1,0,0,1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,1,1] ], # 7320
  [  1, [1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,1,1,1,0,0,0,1,0,1,0,0] ], # 7321
  [  1, [1,0,0,0,1,1,0,0,0,1,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,1,1] ], # 7322
  [  1, [1,0,0,1,0,0,0,0,1,0,1,1,0,1,0,0,0,0,0,0,0,1,0,0,0,1,1] ], # 7323
  [  1, [1,0,0,1,0,0,0,0,1,1,0,0,0,0,0,0,1,1,0,1,0,0,1,1,0,0,0] ], # 7324
  [  1, [1,0,0,1,0,0,0,1,0,0,0,0,1,0,0,0,1,1,0,1,1,0,0,1,0,0,0] ], # 7325
  [  1, [1,0,0,1,0,0,0,1,0,0,0,1,0,1,1,0,0,0,1,0,0,0,0,0,0,1,1] ], # 7326
  [  1, [1,0,0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,1,0,1,0,0,1,0,0,0,1] ], # 7327
  [  1, [1,0,0,1,1,0,0,0,0,0,0,1,0,0,1,0,1,0,0,0,1,0,0,0,1,1,0] ], # 7328
  [  1, [1,0,1,0,0,0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,0,1,0,1,0,1,0] ], # 7329
  [  1, [1,0,1,0,0,0,0,1,0,0,0,0,1,0,1,1,0,0,0,0,1,0,1,0,0,1,0] ], # 7330
  [  1, [1,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,1,0,0,0,0,1,0,1,0,0,1] ], # 7331
  [  1, [1,0,1,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0,0,1,0,0,0,1,0,1,0] ], # 7332
  [  1, [1,0,1,0,0,1,0,0,0,0,0,0,0,1,0,1,0,1,0,1,0,0,1,0,1,0,0] ], # 7333
  [  1, [1,0,1,0,1,0,0,0,0,0,0,0,0,0,1,1,0,1,1,0,0,0,1,0,0,1,0] ], # 7334
  [  1, [1,0,1,0,1,0,0,0,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,1,0,1] ], # 7335
  [  1, [1,0,1,1,0,0,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,0,1,0,1,0,1] ], # 7336
  [  1, [1,1,0,0,0,0,0,0,1,0,0,0,1,1,0,0,1,0,1,0,0,0,0,1,0,0,1] ], # 7337
  [  1, [1,1,0,0,0,0,0,0,1,0,1,0,0,0,1,0,0,1,0,0,0,1,1,0,1,0,0] ], # 7338
  [  1, [1,1,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1,0,0,1,1,0,0,0,0,1] ], # 7339
  [  1, [1,1,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,0,1,1,0,0,0,1] ], # 7340
  [  1, [1,1,0,0,0,1,0,0,0,0,0,0,1,0,0,1,1,0,0,1,0,0,0,1,0,0,1] ], # 7341
  [  1, [1,1,0,0,0,1,0,0,0,1,0,0,0,0,1,0,0,1,0,0,0,0,1,0,1,1,0] ], # 7342
  [  1, [1,1,0,0,1,0,0,0,0,0,0,1,0,0,1,1,0,0,0,0,0,0,0,1,1,1,0] ], # 7343
  [  1, [1,1,0,1,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,1,0,0,1,0,1,0] ], # 7344
  [ -1, [0,0,0,0,0,1,0,1,1,0,0,1,2,0,0,0,0,0,0,2,0,0,0,0,1,0,0] ], # 7345
  [ -1, [0,0,0,0,0,1,0,2,0,0,0,2,0,0,0,1,0,0,1,0,0,1,1,0,0,0,0] ], # 7346
  [ -1, [0,0,0,0,0,1,0,2,0,0,0,2,1,0,0,0,0,0,0,1,0,1,0,0,1,0,0] ], # 7347
  [ -1, [0,0,0,0,0,1,0,2,0,0,1,0,1,0,1,0,0,0,2,0,0,0,0,0,0,0,1] ], # 7348
  [ -1, [0,0,0,0,0,1,0,2,0,0,1,1,0,0,0,1,0,0,0,0,1,2,0,0,0,0,0] ], # 7349
  [ -1, [0,0,0,0,0,1,0,2,0,1,0,1,0,0,0,0,0,1,0,1,0,2,0,0,0,0,0] ], # 7350
  [ -1, [0,0,0,0,0,1,0,2,0,2,0,0,0,1,0,0,0,0,0,0,1,0,0,1,1,0,0] ], # 7351
  [ -1, [0,0,0,0,0,1,1,0,1,2,0,0,0,0,0,0,1,0,0,0,1,0,2,0,0,0,0] ], # 7352
  [ -1, [0,0,0,0,0,1,1,1,0,0,0,2,0,0,0,0,1,0,0,1,0,2,0,0,0,0,0] ], # 7353
  [ -1, [0,0,0,0,0,1,1,1,0,1,0,0,0,2,0,0,0,0,0,0,2,0,0,0,1,0,0] ], # 7354
  [ -1, [0,0,0,0,0,1,2,0,0,0,0,1,0,0,1,0,1,0,0,2,0,1,0,0,0,0,0] ], # 7355
  [ -1, [0,0,0,0,0,1,2,0,0,0,0,1,0,2,0,0,0,0,1,0,1,0,0,0,0,1,0] ], # 7356
  [ -1, [0,0,0,0,0,1,2,0,0,0,1,0,1,1,0,0,0,0,0,0,2,0,0,0,0,1,0] ], # 7357
  [ -1, [0,0,0,0,0,1,2,0,0,0,2,0,0,0,0,0,0,1,1,0,0,0,1,1,0,0,0] ], # 7358
  [ -1, [0,0,0,0,0,1,2,0,0,1,0,0,0,1,0,0,1,0,0,0,2,0,1,0,0,0,0] ], # 7359
  [ -1, [0,0,0,0,0,1,2,0,0,1,0,0,0,2,0,0,0,0,0,1,1,0,0,0,0,0,1] ], # 7360
  [ -1, [0,0,0,0,0,2,0,1,0,0,0,1,0,0,0,1,1,0,2,0,0,0,1,0,0,0,0] ], # 7361
  [ -1, [0,0,0,0,0,2,0,1,0,0,1,1,1,0,0,0,0,0,0,1,0,0,0,0,2,0,0] ], # 7362
  [ -1, [0,0,0,0,0,2,0,1,0,0,2,0,0,0,0,1,0,0,0,0,1,1,0,0,1,0,0] ], # 7363
  [ -1, [0,0,0,0,0,2,0,1,0,0,2,0,1,0,0,0,0,0,1,0,0,0,0,0,1,0,1] ], # 7364
  [ -1, [0,0,0,0,0,2,0,1,0,1,1,0,0,1,0,0,0,0,0,0,1,0,0,0,2,0,0] ], # 7365
  [ -1, [0,0,0,0,0,2,0,1,0,2,0,0,0,0,0,0,0,1,0,1,0,1,0,0,0,1,0] ], # 7366
  [ -1, [0,0,0,0,0,2,1,0,0,0,0,1,0,0,0,0,2,0,1,1,0,1,0,0,0,0,0] ], # 7367
  [ -1, [0,0,0,0,0,2,1,0,0,0,0,1,0,1,0,0,1,0,2,0,0,0,0,0,0,1,0] ], # 7368
  [ -1, [0,0,0,0,0,2,1,0,0,0,1,0,0,0,0,0,1,1,2,0,0,0,1,0,0,0,0] ], # 7369
  [ -1, [0,0,0,0,0,2,1,0,0,0,2,0,1,0,0,0,0,0,0,0,1,0,0,0,1,1,0] ], # 7370
  [ -1, [0,0,0,0,0,2,1,0,0,1,0,0,0,0,0,0,2,0,1,0,1,0,1,0,0,0,0] ], # 7371
  [ -1, [0,0,0,0,0,2,1,0,0,1,0,0,0,1,0,1,0,0,0,2,0,0,0,0,0,0,1] ], # 7372
  [ -1, [0,0,0,0,1,0,0,0,2,0,0,1,1,0,0,1,0,0,0,2,0,1,0,0,0,0,0] ], # 7373
  [ -1, [0,0,0,0,1,0,0,0,2,0,0,1,2,0,0,0,0,0,1,1,0,0,0,0,0,1,0] ], # 7374
  [ -1, [0,0,0,0,1,0,0,0,2,0,1,0,0,1,0,1,0,0,2,0,0,0,0,1,0,0,0] ], # 7375
  [ -1, [0,0,0,0,1,0,0,0,2,0,1,0,2,0,0,0,0,0,0,1,1,0,0,0,1,0,0] ], # 7376
  [ -1, [0,0,0,0,1,0,0,0,2,1,0,0,1,0,1,0,0,0,0,2,0,0,0,0,1,0,0] ], # 7377
  [ -1, [0,0,0,0,1,0,0,0,2,2,0,0,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0] ], # 7378
  [ -1, [0,0,0,0,1,0,0,1,1,0,0,2,0,0,0,1,0,0,0,1,0,2,0,0,0,0,0] ], # 7379
  [ -1, [0,0,0,0,1,0,1,0,1,0,0,1,2,0,0,0,0,0,0,2,0,0,0,0,0,0,1] ], # 7380
  [ -1, [0,0,0,0,1,0,1,0,1,0,2,0,0,0,0,1,0,0,1,0,0,0,0,2,0,0,0] ], # 7381
  [ -1, [0,0,0,0,1,0,1,1,0,0,1,0,0,0,2,0,0,0,2,0,0,0,0,0,0,0,1] ], # 7382
  [ -1, [0,0,0,0,1,0,2,0,0,0,0,2,1,0,0,0,0,0,0,1,0,0,1,0,0,0,1] ], # 7383
  [ -1, [0,0,0,0,1,0,2,0,0,0,1,1,0,0,0,0,1,0,1,0,0,0,0,2,0,0,0] ], # 7384
  [ -1, [0,0,0,0,1,0,2,0,0,0,2,0,0,0,0,0,0,1,0,0,1,1,0,1,0,0,0] ], # 7385
  [ -1, [0,0,0,0,1,0,2,0,0,0,2,0,0,0,1,0,0,0,1,0,0,0,0,1,0,0,1] ], # 7386
  [ -1, [0,0,0,0,1,0,2,0,0,1,0,0,0,1,1,0,0,0,0,0,2,0,0,0,0,1,0] ], # 7387
  [ -1, [0,0,0,0,1,0,2,0,0,1,1,0,0,0,0,0,0,1,0,1,0,0,0,2,0,0,0] ], # 7388
  [ -1, [0,0,0,0,1,1,0,0,1,0,2,0,1,0,0,0,0,0,0,0,1,0,0,0,2,0,0] ], # 7389
  [ -1, [0,0,0,0,1,1,0,1,0,0,1,0,0,0,0,2,0,0,0,0,2,1,0,0,0,0,0] ], # 7390
  [ -1, [0,0,0,0,1,1,1,0,0,0,0,1,0,0,0,0,2,0,2,0,0,0,0,1,0,0,0] ], # 7391
  [ -1, [0,0,0,0,1,1,1,0,0,2,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,2] ], # 7392
  [ -1, [0,0,0,0,2,0,0,0,1,0,0,1,0,0,0,2,0,0,0,1,1,1,0,0,0,0,0] ], # 7393
  [ -1, [0,0,0,0,2,0,0,0,1,0,0,1,1,0,0,0,0,1,2,0,0,0,0,0,0,1,0] ], # 7394
  [ -1, [0,0,0,0,2,0,0,0,1,0,1,0,0,0,0,2,0,0,1,0,1,0,0,1,0,0,0] ], # 7395
  [ -1, [0,0,0,0,2,0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,2,0,0,0,1,0,0] ], # 7396
  [ -1, [0,0,0,0,2,0,0,0,1,1,0,0,0,0,0,1,1,0,0,0,2,1,0,0,0,0,0] ], # 7397
  [ -1, [0,0,0,0,2,0,0,0,1,2,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,1] ], # 7398
  [ -1, [0,0,0,0,2,0,1,0,0,0,0,2,0,0,0,0,1,0,1,0,0,0,0,1,1,0,0] ], # 7399
  [ -1, [0,0,0,0,2,0,1,0,0,0,1,0,0,0,0,1,0,1,0,0,2,1,0,0,0,0,0] ], # 7400
  [ -1, [0,0,0,0,2,0,1,0,0,1,0,1,1,0,0,0,0,0,0,1,0,0,0,0,0,0,2] ], # 7401
  [ -1, [0,0,0,0,2,0,1,0,0,1,1,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,2] ], # 7402
  [ -1, [0,0,0,0,2,0,1,0,0,2,0,0,0,0,0,0,0,1,0,1,0,0,0,1,0,0,1] ], # 7403
  [ -1, [0,0,0,0,2,0,1,0,0,2,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,1,1] ], # 7404
  [ -1, [0,0,0,1,0,0,0,0,2,0,0,1,1,1,0,0,0,0,0,2,0,0,0,0,1,0,0] ], # 7405
  [ -1, [0,0,0,1,0,0,0,0,2,0,2,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0] ], # 7406
  [ -1, [0,0,0,1,0,0,0,0,2,1,0,1,0,0,0,0,1,0,1,0,0,0,2,0,0,0,0] ], # 7407
  [ -1, [0,0,0,1,0,0,0,0,2,1,1,0,0,0,0,1,0,0,0,0,1,0,2,0,0,0,0] ], # 7408
  [ -1, [0,0,0,1,0,0,0,0,2,2,0,0,0,0,0,0,1,0,0,1,0,0,1,1,0,0,0] ], # 7409
  [ -1, [0,0,0,1,0,0,0,0,2,2,0,0,0,1,0,0,0,0,0,0,1,0,1,0,0,1,0] ], # 7410
  [ -1, [0,0,0,1,0,0,0,1,1,0,1,0,0,0,2,0,0,0,2,0,0,0,0,0,0,1,0] ], # 7411
  [ -1, [0,0,0,1,0,0,0,1,1,2,0,0,0,0,0,0,0,1,0,0,1,0,2,0,0,0,0] ], # 7412
  [ -1, [0,0,0,1,0,0,0,2,0,0,0,1,0,1,1,0,0,0,2,0,0,0,0,0,0,0,1] ], # 7413
  [ -1, [0,0,0,1,0,0,0,2,0,0,0,2,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0] ], # 7414
  [ -1, [0,0,0,1,0,0,0,2,0,0,1,0,0,0,1,0,0,1,2,0,0,0,0,1,0,0,0] ], # 7415
  [ -1, [0,0,0,1,0,0,0,2,0,0,1,0,0,0,2,0,0,0,1,0,1,0,0,0,1,0,0] ], # 7416
  [ -1, [0,0,0,1,0,0,0,2,0,1,0,0,0,0,2,0,0,0,1,1,0,0,0,0,0,0,1] ], # 7417
  [ -1, [0,0,0,1,0,0,0,2,0,1,0,0,1,0,0,0,0,1,0,0,2,0,1,0,0,0,0] ], # 7418
  [ -1, [0,0,0,1,0,0,1,0,1,1,0,0,0,2,0,0,0,0,0,0,2,0,0,0,0,1,0] ], # 7419
  [ -1, [0,0,0,1,0,0,1,1,0,0,2,0,0,0,0,0,0,1,1,0,0,0,0,2,0,0,0] ], # 7420
  [ -1, [0,0,0,1,0,1,0,0,1,0,0,1,0,0,0,0,2,0,2,0,0,0,1,0,0,0,0] ], # 7421
  [ -1, [0,0,0,1,0,1,0,1,0,0,2,0,0,0,1,0,0,0,0,0,1,0,0,0,2,0,0] ], # 7422
  [ -1, [0,0,0,1,0,1,0,1,0,1,0,0,0,0,0,0,0,2,0,2,0,1,0,0,0,0,0] ], # 7423
  [ -1, [0,0,0,1,0,1,1,0,0,0,0,2,0,1,0,0,0,0,1,0,0,0,0,0,0,2,0] ], # 7424
  [ -1, [0,0,0,1,1,0,0,0,1,0,0,2,1,0,0,0,0,0,1,0,0,0,0,0,0,2,0] ], # 7425
  [ -1, [0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,2,0,0,0,0,2,0,1,0,0,0,0] ], # 7426
  [ -1, [0,0,0,1,1,0,0,1,0,2,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,2] ], # 7427
  [ -1, [0,0,0,1,1,0,1,0,0,1,0,0,0,0,0,0,0,2,0,2,0,0,0,1,0,0,0] ], # 7428
  [ -1, [0,0,0,2,0,0,0,0,1,0,0,2,0,0,0,0,1,0,1,0,0,0,1,0,0,1,0] ], # 7429
  [ -1, [0,0,0,2,0,0,0,0,1,0,0,2,0,1,0,0,0,0,0,1,0,0,0,0,1,1,0] ], # 7430
  [ -1, [0,0,0,2,0,0,0,0,1,0,1,1,0,0,1,0,0,0,1,0,0,0,0,0,0,2,0] ], # 7431
  [ -1, [0,0,0,2,0,0,0,0,1,0,2,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,1] ], # 7432
  [ -1, [0,0,0,2,0,0,0,0,1,1,0,0,0,0,0,0,1,1,0,2,0,0,0,1,0,0,0] ], # 7433
  [ -1, [0,0,0,2,0,0,0,0,1,1,0,1,0,1,0,0,0,0,0,0,1,0,0,0,0,2,0] ], # 7434
  [ -1, [0,0,0,2,0,0,0,1,0,0,0,1,0,0,0,1,0,1,0,2,0,0,0,1,0,0,0] ], # 7435
  [ -1, [0,0,0,2,0,0,0,1,0,0,0,2,0,1,0,0,0,0,1,0,0,0,0,0,0,1,1] ], # 7436
  [ -1, [0,0,0,2,0,0,0,1,0,0,1,0,0,0,0,0,0,2,1,1,0,0,0,1,0,0,0] ], # 7437
  [ -1, [0,0,0,2,0,0,0,1,0,0,1,0,0,0,1,0,1,0,0,0,2,0,0,0,1,0,0] ], # 7438
  [ -1, [0,0,0,2,0,0,0,1,0,1,0,0,0,0,0,0,0,2,0,1,1,0,1,0,0,0,0] ], # 7439
  [ -1, [0,0,0,2,0,0,0,1,0,1,0,0,0,0,1,0,0,1,0,2,0,0,0,0,0,0,1] ], # 7440
  [ -1, [0,0,1,0,0,0,0,1,1,0,0,0,0,2,0,1,0,0,2,0,0,0,0,1,0,0,0] ], # 7441
  [ -1, [0,0,1,0,0,0,0,2,0,0,0,0,2,0,0,0,0,1,1,0,1,0,1,0,0,0,0] ], # 7442
  [ -1, [0,0,1,0,0,0,0,2,0,0,0,1,0,0,1,1,0,0,0,1,0,2,0,0,0,0,0] ], # 7443
  [ -1, [0,0,1,0,0,0,0,2,0,1,0,0,0,1,0,1,0,0,1,0,0,0,0,2,0,0,0] ], # 7444
  [ -1, [0,0,1,0,0,0,0,2,0,1,1,0,1,0,0,0,0,0,0,0,0,0,0,2,1,0,0] ], # 7445
  [ -1, [0,0,1,0,0,0,0,2,0,2,0,0,0,0,1,0,0,0,0,0,0,0,1,1,1,0,0] ], # 7446
  [ -1, [0,0,1,0,0,0,0,2,0,2,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0,0,1] ], # 7447
  [ -1, [0,0,1,0,0,0,1,0,1,0,2,0,0,0,1,0,0,0,0,0,0,2,0,0,0,1,0] ], # 7448
  [ -1, [0,0,1,0,0,0,1,1,0,0,0,0,0,0,2,1,0,0,0,2,0,1,0,0,0,0,0] ], # 7449
  [ -1, [0,0,1,0,0,0,1,1,0,2,0,0,0,1,0,0,0,0,0,0,0,0,0,2,0,1,0] ], # 7450
  [ -1, [0,0,1,0,0,0,2,0,0,0,0,0,0,0,2,0,1,0,1,1,0,0,1,0,0,0,0] ], # 7451
  [ -1, [0,0,1,0,0,0,2,0,0,0,0,0,0,1,1,0,0,1,0,2,0,1,0,0,0,0,0] ], # 7452
  [ -1, [0,0,1,0,0,0,2,0,0,0,0,0,1,0,1,0,1,0,0,2,0,0,0,1,0,0,0] ], # 7453
  [ -1, [0,0,1,0,0,0,2,0,0,0,1,0,0,0,2,0,0,0,0,1,0,1,0,0,0,1,0] ], # 7454
  [ -1, [0,0,1,0,0,0,2,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,2,0,0,0,1] ], # 7455
  [ -1, [0,0,1,0,0,0,2,0,0,1,0,0,0,2,0,0,0,0,0,0,1,0,0,1,0,1,0] ], # 7456
  [ -1, [0,0,1,0,0,1,0,1,0,0,0,1,0,0,0,2,0,0,1,0,0,0,2,0,0,0,0] ], # 7457
  [ -1, [0,0,1,0,0,1,0,1,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,1,2,0,0] ], # 7458
  [ -1, [0,0,1,0,0,1,1,0,0,0,0,0,0,0,1,0,2,0,2,0,0,0,1,0,0,0,0] ], # 7459
  [ -1, [0,0,1,0,0,1,1,0,0,0,1,0,2,0,0,0,0,0,0,0,1,0,0,0,0,2,0] ], # 7460
  [ -1, [0,0,1,0,1,0,0,0,1,0,0,0,2,0,0,0,0,1,0,2,0,0,0,0,1,0,0] ], # 7461
  [ -1, [0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,0,2,0,0,0,1,2,0,0,0,0,0] ], # 7462
  [ -1, [0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,0,0,2,2,0,0,0,1,0,0,0,0] ], # 7463
  [ -1, [0,0,1,0,1,0,0,1,0,2,0,0,0,0,0,0,1,0,0,0,0,0,0,2,1,0,0] ], # 7464
  [ -1, [0,0,1,0,1,1,0,0,0,2,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,2,0] ], # 7465
  [ -1, [0,0,1,0,2,0,0,0,0,0,0,0,0,0,1,1,0,1,2,0,0,0,0,0,0,1,0] ], # 7466
  [ -1, [0,0,1,0,2,0,0,0,0,0,0,0,1,0,0,0,0,2,1,1,0,0,0,0,1,0,0] ], # 7467
  [ -1, [0,0,1,0,2,0,0,0,0,0,0,0,1,0,0,0,1,1,2,0,0,0,0,0,0,0,1] ], # 7468
  [ -1, [0,0,1,0,2,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,1,1,0,0,0,0,1] ], # 7469
  [ -1, [0,0,1,0,2,0,0,0,0,1,0,0,0,0,0,0,0,2,1,0,0,1,0,0,0,1,0] ], # 7470
  [ -1, [0,0,1,0,2,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,0,1,2,0,0] ], # 7471
  [ -1, [0,0,1,1,0,0,0,0,1,0,0,1,0,2,0,0,0,0,0,1,0,0,0,0,2,0,0] ], # 7472
  [ -1, [0,0,1,1,0,0,0,0,1,2,0,0,0,0,0,0,1,0,0,0,0,0,2,0,0,0,1] ], # 7473
  [ -1, [0,0,1,1,0,0,1,0,0,0,0,0,0,0,2,0,1,0,0,2,0,0,0,0,1,0,0] ], # 7474
  [ -1, [0,0,1,1,0,0,1,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,2] ], # 7475
  [ -1, [0,0,1,1,0,1,0,0,0,0,0,0,0,1,0,2,0,0,0,2,0,0,0,0,0,0,1] ], # 7476
  [ -1, [0,0,1,1,1,0,0,0,0,0,0,0,0,1,0,0,0,2,2,0,0,0,0,0,0,1,0] ], # 7477
  [ -1, [0,0,1,1,1,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,2] ], # 7478
  [ -1, [0,0,1,2,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,1,1,0,0,0,1,0,0] ], # 7479
  [ -1, [0,0,1,2,0,0,0,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,0,2,0] ], # 7480
  [ -1, [0,0,1,2,0,0,0,0,0,0,1,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,2] ], # 7481
  [ -1, [0,0,1,2,0,0,0,0,0,0,2,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,1] ], # 7482
  [ -1, [0,0,1,2,0,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,0,1,0,1,1] ], # 7483
  [ -1, [0,0,1,2,0,0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,2] ], # 7484
  [ -1, [0,0,2,0,0,0,0,1,0,0,0,0,0,0,1,2,0,0,0,1,0,1,1,0,0,0,0] ], # 7485
  [ -1, [0,0,2,0,0,0,0,1,0,0,0,0,0,1,0,2,0,0,1,0,0,0,1,1,0,0,0] ], # 7486
  [ -1, [0,0,2,0,0,0,0,1,0,0,0,0,1,0,0,1,0,1,1,0,0,0,2,0,0,0,0] ], # 7487
  [ -1, [0,0,2,0,0,0,0,1,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,1,1,1,0] ], # 7488
  [ -1, [0,0,2,0,0,0,0,1,0,1,0,0,0,0,1,1,0,0,0,0,0,0,2,0,1,0,0] ], # 7489
  [ -1, [0,0,2,0,0,0,0,1,0,1,0,0,0,1,0,0,1,0,0,0,0,2,0,0,0,0,1] ], # 7490
  [ -1, [0,0,2,0,0,0,1,0,0,0,0,0,0,0,1,1,1,0,1,0,0,0,2,0,0,0,0] ], # 7491
  [ -1, [0,0,2,0,0,0,1,0,0,0,0,0,0,2,0,0,0,1,0,1,0,1,0,0,1,0,0] ], # 7492
  [ -1, [0,0,2,0,0,0,1,0,0,0,0,0,2,0,0,0,1,0,0,1,0,0,0,1,0,1,0] ], # 7493
  [ -1, [0,0,2,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0,0,0,0,1,0,0,0,2,0] ], # 7494
  [ -1, [0,0,2,0,0,0,1,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,1,0,0,1,1] ], # 7495
  [ -1, [0,0,2,0,0,0,1,0,0,1,0,0,1,1,0,0,0,0,0,0,0,0,0,1,0,2,0] ], # 7496
  [ -1, [0,0,2,0,1,0,0,0,0,0,0,0,0,0,1,2,0,0,1,0,0,0,1,0,0,1,0] ], # 7497
  [ -1, [0,0,2,0,1,0,0,0,0,0,0,0,1,0,0,0,2,0,1,0,0,1,0,0,0,0,1] ], # 7498
  [ -1, [0,0,2,0,1,0,0,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,2,0,0] ], # 7499
  [ -1, [0,0,2,0,1,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,2,0,0,0,0,1] ], # 7500
  [ -1, [0,0,2,0,1,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,2,0,0,0,1,0] ], # 7501
  [ -1, [0,0,2,0,1,0,0,0,0,1,0,0,0,0,0,0,2,0,0,0,0,1,0,1,1,0,0] ], # 7502
  [ -1, [0,0,2,1,0,0,0,0,0,0,0,0,0,1,1,0,1,0,0,1,0,0,0,0,2,0,0] ], # 7503
  [ -1, [0,0,2,1,0,0,0,0,0,0,0,0,0,2,0,0,0,1,1,0,0,0,0,0,1,1,0] ], # 7504
  [ -1, [0,0,2,1,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,1,0,0,0,0,1,0,1] ], # 7505
  [ -1, [0,0,2,1,0,0,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,0,1,0,2,0,0] ], # 7506
  [ -1, [0,0,2,1,0,0,0,0,0,0,1,0,1,0,0,1,0,0,0,0,0,0,0,1,0,2,0] ], # 7507
  [ -1, [0,0,2,1,0,0,0,0,0,1,0,0,0,0,0,0,2,0,0,0,0,1,1,0,0,0,1] ], # 7508
  [ -1, [0,1,0,0,0,0,0,0,2,0,0,0,0,1,1,1,0,0,2,0,0,0,1,0,0,0,0] ], # 7509
  [ -1, [0,1,0,0,0,0,0,0,2,0,0,0,0,2,0,1,0,0,1,0,1,1,0,0,0,0,0] ], # 7510
  [ -1, [0,1,0,0,0,0,0,0,2,0,0,0,1,1,0,0,1,0,2,0,0,0,0,1,0,0,0] ], # 7511
  [ -1, [0,1,0,0,0,0,0,0,2,0,0,1,2,0,0,0,0,0,0,1,0,0,1,0,1,0,0] ], # 7512
  [ -1, [0,1,0,0,0,0,0,0,2,1,0,0,0,2,0,0,0,0,1,0,0,0,0,1,1,0,0] ], # 7513
  [ -1, [0,1,0,0,0,0,0,0,2,1,1,0,0,0,1,0,0,0,0,0,0,2,0,0,0,1,0] ], # 7514
  [ -1, [0,1,0,0,0,0,0,1,1,2,0,0,0,1,0,0,0,0,0,0,0,0,0,2,1,0,0] ], # 7515
  [ -1, [0,1,0,0,0,0,1,0,1,0,0,0,0,2,0,0,0,1,2,0,0,0,0,1,0,0,0] ], # 7516
  [ -1, [0,1,0,0,0,0,1,0,1,0,0,2,1,0,0,0,0,0,0,0,0,0,2,0,1,0,0] ], # 7517
  [ -1, [0,1,0,0,0,0,1,1,0,0,0,0,2,0,0,0,0,1,0,0,2,0,1,0,0,0,0] ], # 7518
  [ -1, [0,1,0,0,0,0,2,0,0,0,0,0,0,0,2,0,1,0,0,1,1,1,0,0,0,0,0] ], # 7519
  [ -1, [0,1,0,0,0,0,2,0,0,0,0,1,1,0,0,0,0,1,0,0,1,0,2,0,0,0,0] ], # 7520
  [ -1, [0,1,0,0,0,0,2,0,0,0,0,2,0,1,0,0,0,0,0,0,0,1,1,0,0,0,1] ], # 7521
  [ -1, [0,1,0,0,0,0,2,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,1,1,0,1,0] ], # 7522
  [ -1, [0,1,0,0,0,0,2,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0,0,2,0,0,0] ], # 7523
  [ -1, [0,1,0,0,0,0,2,0,0,1,0,1,0,0,1,0,0,0,0,0,0,0,2,0,0,0,1] ], # 7524
  [ -1, [0,1,0,0,0,1,0,0,1,0,0,0,0,2,0,1,0,0,2,0,0,0,0,0,0,0,1] ], # 7525
  [ -1, [0,1,0,0,0,1,0,0,1,2,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,2,0] ], # 7526
  [ -1, [0,1,0,0,0,1,0,1,0,0,0,2,0,0,0,1,0,0,0,0,0,2,0,0,0,1,0] ], # 7527
  [ -1, [0,1,0,0,0,1,0,1,0,0,1,0,2,0,0,0,0,0,1,0,0,0,0,0,0,0,2] ], # 7528
  [ -1, [0,1,0,0,0,2,0,0,0,0,0,0,0,1,0,2,0,0,1,1,0,0,0,0,0,0,1] ], # 7529
  [ -1, [0,1,0,0,0,2,0,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,0,2,0,0] ], # 7530
  [ -1, [0,1,0,0,0,2,0,0,0,1,0,0,1,0,0,0,0,1,1,0,0,0,0,0,0,2,0] ], # 7531
  [ -1, [0,1,0,0,0,2,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,1,0,0,0,2,0] ], # 7532
  [ -1, [0,1,0,0,0,2,0,0,0,2,0,0,0,0,0,0,0,1,0,0,0,0,1,0,1,1,0] ], # 7533
  [ -1, [0,1,0,0,0,2,0,0,0,2,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,1,1] ], # 7534
  [ -1, [0,1,0,0,1,0,0,0,1,0,0,0,0,1,0,2,0,0,0,0,2,1,0,0,0,0,0] ], # 7535
  [ -1, [0,1,0,0,1,0,0,0,1,1,0,0,0,0,2,0,0,0,0,1,0,0,0,0,2,0,0] ], # 7536
  [ -1, [0,1,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,2,0,0,1,2,0,0,0,0,0] ], # 7537
  [ -1, [0,1,0,0,1,0,1,0,0,2,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,2] ], # 7538
  [ -1, [0,1,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,2,2,0,0,0,0,0,0,1,0] ], # 7539
  [ -1, [0,1,0,1,0,0,0,1,0,0,0,0,0,0,2,0,1,0,2,0,0,0,0,0,0,0,1] ], # 7540
  [ -1, [0,1,0,1,0,0,0,1,0,0,0,1,0,0,0,2,0,0,0,1,0,0,0,2,0,0,0] ], # 7541
  [ -1, [0,1,0,1,0,0,1,0,0,0,0,0,0,0,1,0,2,0,0,0,2,1,0,0,0,0,0] ], # 7542
  [ -1, [0,1,0,1,0,0,1,0,0,0,0,2,0,0,0,1,0,0,0,0,0,0,2,0,0,0,1] ], # 7543
  [ -1, [0,1,0,1,0,1,0,0,0,0,0,0,1,0,0,0,2,0,0,0,2,0,0,0,1,0,0] ], # 7544
  [ -1, [0,1,0,1,0,1,0,0,0,2,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,2,0] ], # 7545
  [ -1, [0,1,0,1,1,0,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,1,2,0,0] ], # 7546
  [ -1, [0,1,0,2,0,0,0,0,0,0,0,0,0,0,1,0,2,0,1,0,1,0,0,0,0,0,1] ], # 7547
  [ -1, [0,1,0,2,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,2,0,0,0,0,1,0] ], # 7548
  [ -1, [0,1,0,2,0,0,0,0,0,0,0,0,0,1,0,0,1,1,0,0,2,0,0,0,1,0,0] ], # 7549
  [ -1, [0,1,0,2,0,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,1,0,0,1,1,0,0] ], # 7550
  [ -1, [0,1,0,2,0,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,2] ], # 7551
  [ -1, [0,1,0,2,0,0,0,0,0,1,0,0,0,0,0,0,0,2,0,1,0,0,0,1,0,1,0] ], # 7552
  [ -1, [0,1,1,0,0,0,0,0,1,0,0,0,0,0,1,2,0,0,1,0,0,0,2,0,0,0,0] ], # 7553
  [ -1, [0,1,1,0,0,0,0,1,0,1,0,0,0,0,2,0,0,0,0,0,0,0,1,0,2,0,0] ], # 7554
  [ -1, [0,1,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,2,0,1,0,2,0,0,0,0,0] ], # 7555
  [ -1, [0,1,1,0,0,0,1,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,1,0,2,0] ], # 7556
  [ -1, [0,1,1,0,0,1,0,0,0,1,0,0,0,0,0,0,2,0,0,0,0,2,0,0,0,0,1] ], # 7557
  [ -1, [0,1,1,0,1,0,0,0,0,0,0,0,2,0,0,0,1,0,1,0,0,0,0,0,0,0,2] ], # 7558
  [ -1, [0,1,1,1,0,0,0,0,0,0,0,0,0,2,0,0,0,1,0,0,1,0,0,0,2,0,0] ], # 7559
  [ -1, [0,1,1,1,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,0,0,0,2,0,1,0] ], # 7560
  [ -1, [0,2,0,0,0,0,0,0,1,0,0,0,0,0,2,1,0,0,1,0,0,0,1,0,1,0,0] ], # 7561
  [ -1, [0,2,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,1,0,0,1,2,0,0,0,0,0] ], # 7562
  [ -1, [0,2,0,0,0,0,0,0,1,0,0,0,2,0,0,0,1,0,1,0,0,0,0,1,0,0,1] ], # 7563
  [ -1, [0,2,0,0,0,0,0,0,1,0,0,1,1,0,1,0,0,0,0,0,0,0,1,0,2,0,0] ], # 7564
  [ -1, [0,2,0,0,0,0,0,0,1,1,0,0,0,0,2,0,0,0,0,0,0,1,0,0,1,1,0] ], # 7565
  [ -1, [0,2,0,0,0,0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,0,0,0,1,2,0,0] ], # 7566
  [ -1, [0,2,0,0,0,0,1,0,0,0,0,0,0,0,1,0,1,1,0,0,1,2,0,0,0,0,0] ], # 7567
  [ -1, [0,2,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,2,1,0,0,1,0,1,0,0,0] ], # 7568
  [ -1, [0,2,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,2,0,0,1,1,1,0,0,0,0] ], # 7569
  [ -1, [0,2,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,0,2,0,0,0,0,1] ], # 7570
  [ -1, [0,2,0,0,0,0,1,0,0,0,0,1,1,0,0,1,0,0,0,0,0,0,0,2,0,1,0] ], # 7571
  [ -1, [0,2,0,0,0,0,1,0,0,1,0,0,0,0,2,0,0,0,0,0,0,0,1,0,1,0,1] ], # 7572
  [ -1, [0,2,0,0,0,1,0,0,0,0,0,0,1,1,0,1,0,0,1,0,0,0,0,0,0,0,2] ], # 7573
  [ -1, [0,2,0,0,0,1,0,0,0,0,0,0,2,0,0,0,0,1,1,0,0,0,0,0,0,1,1] ], # 7574
  [ -1, [0,2,0,0,0,1,0,0,0,0,0,0,2,0,0,0,1,0,0,0,1,0,0,0,1,0,1] ], # 7575
  [ -1, [0,2,0,0,0,1,0,0,0,0,0,1,0,0,0,2,0,0,0,0,0,1,0,1,0,1,0] ], # 7576
  [ -1, [0,2,0,0,0,1,0,0,0,1,0,0,0,0,1,0,0,1,0,0,0,0,1,0,2,0,0] ], # 7577
  [ -1, [0,2,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,0,1,0,0,0,0,2] ], # 7578
  [ -1, [0,2,0,1,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,1,0,0,1,0,1,0] ], # 7579
  [ -1, [0,2,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0,0,1,1,0,0,1,0,0] ], # 7580
  [ -1, [0,2,0,1,0,0,0,0,0,0,0,0,1,0,1,0,1,0,1,0,0,0,0,0,0,0,2] ], # 7581
  [ -1, [0,2,0,1,0,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,0,2,1,0,0] ], # 7582
  [ -1, [0,2,0,1,0,0,0,0,0,0,0,1,0,0,0,2,0,0,0,0,0,0,1,1,0,0,1] ], # 7583
  [ -1, [0,2,0,1,0,0,0,0,0,1,0,0,0,0,0,1,0,1,0,0,0,0,0,2,0,1,0] ], # 7584
  [ -1, [1,0,0,0,0,0,0,0,2,0,0,0,0,2,0,1,0,0,1,1,0,0,0,1,0,0,0] ], # 7585
  [ -1, [1,0,0,0,0,0,0,0,2,0,1,0,0,0,1,0,1,0,0,1,0,2,0,0,0,0,0] ], # 7586
  [ -1, [1,0,0,0,0,0,0,0,2,0,1,1,0,1,0,0,0,0,0,0,0,2,0,0,0,1,0] ], # 7587
  [ -1, [1,0,0,0,0,0,0,0,2,0,2,0,0,0,1,0,0,0,0,0,0,1,1,0,1,0,0] ], # 7588
  [ -1, [1,0,0,0,0,0,0,0,2,0,2,0,1,0,0,0,0,0,0,0,0,1,0,1,0,1,0] ], # 7589
  [ -1, [1,0,0,0,0,0,0,0,2,1,0,0,1,0,0,0,1,0,0,0,1,0,2,0,0,0,0] ], # 7590
  [ -1, [1,0,0,0,0,0,0,1,1,0,0,0,2,0,0,0,1,0,0,0,2,0,1,0,0,0,0] ], # 7591
  [ -1, [1,0,0,0,0,0,0,1,1,0,2,0,0,0,1,0,0,0,0,0,0,2,0,0,0,0,1] ], # 7592
  [ -1, [1,0,0,0,0,0,0,2,0,0,0,0,1,0,1,1,0,0,0,0,2,0,1,0,0,0,0] ], # 7593
  [ -1, [1,0,0,0,0,0,0,2,0,0,0,0,1,1,0,0,0,1,0,0,2,1,0,0,0,0,0] ], # 7594
  [ -1, [1,0,0,0,0,0,0,2,0,0,0,0,2,0,0,0,0,1,0,1,1,0,0,1,0,0,0] ], # 7595
  [ -1, [1,0,0,0,0,0,0,2,0,0,0,1,2,0,0,0,0,0,0,0,1,0,1,0,0,0,1] ], # 7596
  [ -1, [1,0,0,0,0,0,0,2,0,0,1,0,0,0,2,0,0,0,1,0,0,1,0,0,0,0,1] ], # 7597
  [ -1, [1,0,0,0,0,0,0,2,0,1,0,1,0,1,0,0,0,0,0,0,0,0,0,2,1,0,0] ], # 7598
  [ -1, [1,0,0,0,0,0,1,0,1,0,0,0,0,0,2,0,1,0,0,2,0,1,0,0,0,0,0] ], # 7599
  [ -1, [1,0,0,0,0,0,1,1,0,0,0,2,1,0,0,0,0,0,0,0,0,0,2,0,0,0,1] ], # 7600
  [ -1, [1,0,0,0,0,1,0,0,1,0,0,0,0,1,0,2,0,0,0,2,0,0,0,1,0,0,0] ], # 7601
  [ -1, [1,0,0,0,0,1,0,0,1,0,2,0,0,0,0,0,0,1,0,0,0,2,0,0,0,1,0] ], # 7602
  [ -1, [1,0,0,0,0,1,1,0,0,0,0,0,0,2,0,1,0,0,0,0,2,0,0,0,0,1,0] ], # 7603
  [ -1, [1,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,2,1,0,0,0,2,0,0,0,0] ], # 7604
  [ -1, [1,0,0,0,0,2,0,0,0,0,0,0,0,1,0,1,0,1,0,2,0,0,0,0,1,0,0] ], # 7605
  [ -1, [1,0,0,0,0,2,0,0,0,0,0,0,0,1,0,2,0,0,0,1,1,0,0,0,0,1,0] ], # 7606
  [ -1, [1,0,0,0,0,2,0,0,0,0,0,0,1,0,0,1,1,0,0,2,0,0,0,0,0,0,1] ], # 7607
  [ -1, [1,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0,2,0,1,0,0,0,1,0,1,0,0] ], # 7608
  [ -1, [1,0,0,0,0,2,0,0,0,0,1,0,0,0,0,2,0,0,0,1,0,0,1,0,0,0,1] ], # 7609
  [ -1, [1,0,0,0,0,2,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,1,0,0,0,2,0] ], # 7610
  [ -1, [1,0,0,0,1,0,0,1,0,0,0,0,2,0,0,0,0,1,0,0,2,0,0,0,0,1,0] ], # 7611
  [ -1, [1,0,0,0,1,0,0,1,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,1,2,0,0] ], # 7612
  [ -1, [1,0,0,0,1,0,1,0,0,0,2,0,0,0,0,0,0,1,0,0,0,0,0,2,1,0,0] ], # 7613
  [ -1, [1,0,0,0,1,0,1,0,0,1,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0,2,0] ], # 7614
  [ -1, [1,0,0,0,1,1,0,0,0,0,0,0,0,0,1,2,0,0,0,2,0,0,0,0,0,0,1] ], # 7615
  [ -1, [1,0,0,0,1,1,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,1,0,2,0,0] ], # 7616
  [ -1, [1,0,0,0,2,0,0,0,0,0,0,0,1,0,0,0,0,2,1,0,1,0,0,0,0,1,0] ], # 7617
  [ -1, [1,0,0,0,2,0,0,0,0,0,0,1,0,0,1,0,1,0,0,0,1,0,0,0,2,0,0] ], # 7618
  [ -1, [1,0,0,0,2,0,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,1,0,0,1,0,1] ], # 7619
  [ -1, [1,0,0,0,2,0,0,0,0,0,0,2,0,0,0,1,0,0,0,0,0,0,0,1,1,1,0] ], # 7620
  [ -1, [1,0,0,0,2,0,0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,0,1,2,0,0] ], # 7621
  [ -1, [1,0,0,0,2,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,2] ], # 7622
  [ -1, [1,0,0,1,0,0,0,0,1,0,0,2,0,1,0,0,0,0,0,0,0,1,0,0,0,2,0] ], # 7623
  [ -1, [1,0,0,1,0,0,0,0,1,1,0,0,0,0,0,0,2,0,0,1,0,0,0,2,0,0,0] ], # 7624
  [ -1, [1,0,0,1,0,0,0,1,0,0,0,0,1,0,0,0,0,2,0,2,0,0,0,1,0,0,0] ], # 7625
  [ -1, [1,0,0,1,0,0,0,1,0,0,0,1,0,2,0,0,0,0,1,0,0,0,0,0,0,0,2] ], # 7626
  [ -1, [1,0,0,1,0,1,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,2] ], # 7627
  [ -1, [1,0,0,1,1,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,2,0,0,0,1,0,0] ], # 7628
  [ -1, [1,0,1,0,0,0,0,0,1,0,1,0,2,0,0,0,0,0,0,0,0,0,0,1,0,2,0] ], # 7629
  [ -1, [1,0,1,0,0,0,0,1,0,0,0,0,0,0,1,2,0,0,0,0,1,0,2,0,0,0,0] ], # 7630
  [ -1, [1,0,1,0,0,0,0,1,0,1,0,0,0,2,0,0,0,0,0,0,0,1,0,0,0,0,2] ], # 7631
  [ -1, [1,0,1,0,0,0,1,0,0,0,0,0,1,0,0,0,2,0,0,1,0,0,0,2,0,0,0] ], # 7632
  [ -1, [1,0,1,0,0,1,0,0,0,0,0,0,0,2,0,0,0,1,0,1,0,0,0,0,2,0,0] ], # 7633
  [ -1, [1,0,1,0,1,0,0,0,0,0,0,0,0,0,2,1,0,0,1,0,0,0,0,0,0,2,0] ], # 7634
  [ -1, [1,0,1,0,1,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,2,0,0,0,0,1] ], # 7635
  [ -1, [1,0,1,1,0,0,0,0,0,0,1,0,0,0,0,0,0,2,0,0,0,0,2,0,1,0,0] ], # 7636
  [ -1, [1,1,0,0,0,0,0,0,1,0,0,0,1,0,0,0,2,0,1,0,0,0,0,2,0,0,0] ], # 7637
  [ -1, [1,1,0,0,0,0,0,0,1,0,1,0,0,0,2,0,0,0,0,0,0,0,1,0,2,0,0] ], # 7638
  [ -1, [1,1,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,2,0,0,1,2,0,0,0,0,0] ], # 7639
  [ -1, [1,1,0,0,0,0,1,0,0,0,0,1,0,2,0,0,0,0,0,0,0,1,0,0,0,0,2] ], # 7640
  [ -1, [1,1,0,0,0,1,0,0,0,0,0,0,2,0,0,0,1,0,0,1,0,0,0,0,0,0,2] ], # 7641
  [ -1, [1,1,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,2,0,0,0,0,2,0,1,0,0] ], # 7642
  [ -1, [1,1,0,0,1,0,0,0,0,0,0,1,0,0,0,2,0,0,0,0,0,0,0,2,0,1,0] ], # 7643
  [ -1, [1,1,0,1,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,1,0,0,0,0,2,0] ], # 7644
  [ -1, [2,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,2,0,0,1,0,1,0,1,0,0,0] ], # 7645
  [ -1, [2,0,0,0,0,0,0,0,1,0,0,0,0,1,0,1,1,0,0,1,0,0,0,2,0,0,0] ], # 7646
  [ -1, [2,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,2,0,0,0,1,0,1,1,0,0,0] ], # 7647
  [ -1, [2,0,0,0,0,0,0,0,1,0,0,1,0,2,0,0,0,0,0,0,0,1,0,0,0,1,1] ], # 7648
  [ -1, [2,0,0,0,0,0,0,0,1,0,1,0,0,0,1,0,0,1,0,0,0,0,2,0,1,0,0] ], # 7649
  [ -1, [2,0,0,0,0,0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,0,0,0,2,0,1,0] ], # 7650
  [ -1, [2,0,0,0,0,0,0,1,0,0,0,0,0,0,2,1,0,0,0,0,1,0,1,0,0,1,0] ], # 7651
  [ -1, [2,0,0,0,0,0,0,1,0,0,0,0,0,2,0,0,0,1,0,0,1,1,0,0,0,0,1] ], # 7652
  [ -1, [2,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,1,1,0,1,0,0,0,2,0,0,0] ], # 7653
  [ -1, [2,0,0,0,0,0,0,1,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,1,1,0,1] ], # 7654
  [ -1, [2,0,0,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0,0,0,0,0,1,0,0,0,2] ], # 7655
  [ -1, [2,0,0,0,0,0,0,1,0,0,1,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,2] ], # 7656
  [ -1, [2,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,2,0,1,0,0,1,0,1,0,0] ], # 7657
  [ -1, [2,0,0,0,0,1,0,0,0,0,0,0,0,1,1,1,0,0,0,0,1,0,0,0,0,2,0] ], # 7658
  [ -1, [2,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,2,0,0,1,0,0,0,1,0,0,1] ], # 7659
  [ -1, [2,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,2,0,1,0,0] ], # 7660
  [ -1, [2,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,2,0,0,0,1,1,0,0,1,0] ], # 7661
  [ -1, [2,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,2,0,0,0,1] ], # 7662
  [ -1, [2,0,0,0,1,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,1,0,0,0,1,1,0] ], # 7663
  [ -1, [2,0,0,0,1,0,0,0,0,0,0,0,0,0,2,1,0,0,0,1,0,0,0,0,0,1,1] ], # 7664
  [ -1, [2,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0,0,1,0,0,1,0,0,0,0,2,0] ], # 7665
  [ -1, [2,0,0,0,1,0,0,0,0,0,0,1,0,0,1,1,0,0,0,0,0,0,0,1,0,2,0] ], # 7666
  [ -1, [2,0,0,0,1,0,0,0,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,0,0,2] ], # 7667
  [ -1, [2,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,2,0,0,0,0,1,1,1,0,0] ], # 7668
  [  1, [0,0,0,0,0,1,0,1,1,0,2,0,0,0,0,1,0,0,0,0,1,2,0,0,0,0,0] ], # 7669
  [  1, [0,0,0,0,0,1,0,2,0,0,0,1,0,0,1,1,0,0,2,0,0,0,1,0,0,0,0] ], # 7670
  [  1, [0,0,0,0,0,1,0,2,0,0,0,1,2,0,0,0,0,0,0,1,1,0,0,0,1,0,0] ], # 7671
  [  1, [0,0,0,0,0,1,0,2,0,0,1,0,1,0,0,1,0,0,0,0,2,1,0,0,0,0,0] ], # 7672
  [  1, [0,0,0,0,0,1,0,2,0,0,1,0,2,0,0,0,0,0,1,0,1,0,0,0,0,0,1] ], # 7673
  [  1, [0,0,0,0,0,1,0,2,0,1,0,0,1,1,0,0,0,0,0,0,2,0,0,0,1,0,0] ], # 7674
  [  1, [0,0,0,0,0,1,0,2,0,2,0,0,0,0,0,0,0,1,0,1,0,1,0,1,0,0,0] ], # 7675
  [  1, [0,0,0,0,0,1,1,0,1,0,0,1,0,2,0,0,0,0,2,0,0,0,0,0,0,1,0] ], # 7676
  [  1, [0,0,0,0,0,1,1,1,0,0,0,2,0,0,0,1,0,0,1,0,0,0,2,0,0,0,0] ], # 7677
  [  1, [0,0,0,0,0,1,1,1,0,0,1,0,2,0,0,0,0,0,0,0,2,0,0,0,0,1,0] ], # 7678
  [  1, [0,0,0,0,0,1,2,0,0,0,0,2,0,0,0,0,1,0,0,1,0,1,1,0,0,0,0] ], # 7679
  [  1, [0,0,0,0,0,1,2,0,0,0,0,2,0,1,0,0,0,0,1,0,0,0,1,0,0,1,0] ], # 7680
  [  1, [0,0,0,0,0,1,2,0,0,0,1,1,0,0,0,0,0,1,1,0,0,0,2,0,0,0,0] ], # 7681
  [  1, [0,0,0,0,0,1,2,0,0,0,2,0,1,0,0,0,0,0,0,0,1,0,0,1,0,1,0] ], # 7682
  [  1, [0,0,0,0,0,1,2,0,0,1,0,0,0,1,1,0,0,0,0,2,0,0,0,0,0,0,1] ], # 7683
  [  1, [0,0,0,0,0,1,2,0,0,1,0,1,0,0,0,0,1,0,0,0,1,0,2,0,0,0,0] ], # 7684
  [  1, [0,0,0,0,0,2,0,1,0,0,0,1,0,0,0,2,0,0,1,1,0,0,1,0,0,0,0] ], # 7685
  [  1, [0,0,0,0,0,2,0,1,0,0,0,1,1,0,0,1,0,0,0,2,0,0,0,0,1,0,0] ], # 7686
  [  1, [0,0,0,0,0,2,0,1,0,0,1,0,0,0,0,2,0,0,0,1,1,1,0,0,0,0,0] ], # 7687
  [  1, [0,0,0,0,0,2,0,1,0,0,1,0,1,0,0,0,1,0,2,0,0,0,0,0,0,0,1] ], # 7688
  [  1, [0,0,0,0,0,2,0,1,0,1,0,0,0,0,0,1,0,1,0,2,0,1,0,0,0,0,0] ], # 7689
  [  1, [0,0,0,0,0,2,0,1,0,2,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1,1,0] ], # 7690
  [  1, [0,0,0,0,0,2,1,0,0,0,0,1,0,0,0,1,1,0,0,2,0,1,0,0,0,0,0] ], # 7691
  [  1, [0,0,0,0,0,2,1,0,0,0,2,0,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0] ], # 7692
  [  1, [0,0,0,0,0,2,1,0,0,1,0,1,0,1,0,0,0,0,1,0,0,0,0,0,0,2,0] ], # 7693
  [  1, [0,0,0,0,0,2,1,0,0,1,1,0,1,0,0,0,0,0,0,0,1,0,0,0,0,2,0] ], # 7694
  [  1, [0,0,0,0,0,2,1,0,0,2,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,1,0] ], # 7695
  [  1, [0,0,0,0,0,2,1,0,0,2,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,1,1] ], # 7696
  [  1, [0,0,0,0,1,0,0,0,2,0,0,1,1,1,0,0,0,0,2,0,0,0,0,0,0,1,0] ], # 7697
  [  1, [0,0,0,0,1,0,0,0,2,0,1,1,0,0,0,1,0,0,0,1,0,2,0,0,0,0,0] ], # 7698
  [  1, [0,0,0,0,1,0,0,0,2,0,2,0,0,0,0,1,0,0,1,0,0,1,0,1,0,0,0] ], # 7699
  [  1, [0,0,0,0,1,0,0,0,2,0,2,0,1,0,0,0,0,0,0,0,1,1,0,0,1,0,0] ], # 7700
  [  1, [0,0,0,0,1,0,0,0,2,1,1,0,0,0,0,0,1,0,0,0,1,2,0,0,0,0,0] ], # 7701
  [  1, [0,0,0,0,1,0,0,0,2,2,0,0,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0] ], # 7702
  [  1, [0,0,0,0,1,0,0,1,1,0,1,0,2,0,0,0,0,0,0,0,2,0,0,0,1,0,0] ], # 7703
  [  1, [0,0,0,0,1,0,1,0,1,0,2,0,0,0,0,0,0,1,0,0,1,2,0,0,0,0,0] ], # 7704
  [  1, [0,0,0,0,1,0,1,0,1,1,0,0,0,0,2,0,0,0,0,2,0,0,0,0,1,0,0] ], # 7705
  [  1, [0,0,0,0,1,0,1,1,0,2,0,0,0,0,0,0,0,1,0,1,0,0,0,2,0,0,0] ], # 7706
  [  1, [0,0,0,0,1,0,2,0,0,0,0,1,1,0,1,0,0,0,0,2,0,0,0,0,0,0,1] ], # 7707
  [  1, [0,0,0,0,1,0,2,0,0,0,0,2,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0] ], # 7708
  [  1, [0,0,0,0,1,0,2,0,0,0,1,0,0,0,2,0,0,0,1,1,0,0,0,0,0,0,1] ], # 7709
  [  1, [0,0,0,0,1,0,2,0,0,0,1,0,0,1,0,0,0,1,0,0,2,1,0,0,0,0,0] ], # 7710
  [  1, [0,0,0,0,1,0,2,0,0,1,0,0,0,0,1,0,0,1,0,2,0,0,0,1,0,0,0] ], # 7711
  [  1, [0,0,0,0,1,0,2,0,0,1,0,0,0,0,2,0,0,0,0,1,1,0,0,0,0,1,0] ], # 7712
  [  1, [0,0,0,0,1,1,0,0,1,0,0,1,0,0,0,2,0,0,0,2,0,1,0,0,0,0,0] ], # 7713
  [  1, [0,0,0,0,1,1,0,1,0,0,0,2,1,0,0,0,0,0,0,1,0,0,0,0,2,0,0] ], # 7714
  [  1, [0,0,0,0,1,1,1,0,0,0,1,0,0,0,0,0,0,2,2,0,0,0,1,0,0,0,0] ], # 7715
  [  1, [0,0,0,0,1,1,1,0,0,2,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,2,0] ], # 7716
  [  1, [0,0,0,0,2,0,0,0,1,0,0,2,0,0,0,1,0,0,0,1,0,1,0,0,1,0,0] ], # 7717
  [  1, [0,0,0,0,2,0,0,0,1,0,0,2,1,0,0,0,0,0,1,0,0,0,0,0,1,1,0] ], # 7718
  [  1, [0,0,0,0,2,0,0,0,1,0,1,0,0,0,0,1,0,1,2,0,0,0,0,1,0,0,0] ], # 7719
  [  1, [0,0,0,0,2,0,0,0,1,0,1,1,1,0,0,0,0,0,0,0,1,0,0,0,2,0,0] ], # 7720
  [  1, [0,0,0,0,2,0,0,0,1,1,0,1,0,0,1,0,0,0,0,1,0,0,0,0,2,0,0] ], # 7721
  [  1, [0,0,0,0,2,0,0,0,1,2,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,1] ], # 7722
  [  1, [0,0,0,0,2,0,1,0,0,0,0,1,0,0,0,0,1,1,2,0,0,0,0,1,0,0,0] ], # 7723
  [  1, [0,0,0,0,2,0,1,0,0,0,0,2,1,0,0,0,0,0,0,1,0,0,0,0,1,0,1] ], # 7724
  [  1, [0,0,0,0,2,0,1,0,0,0,1,0,0,0,0,0,0,2,1,0,1,1,0,0,0,0,0] ], # 7725
  [  1, [0,0,0,0,2,0,1,0,0,0,1,0,0,0,1,0,0,1,2,0,0,0,0,0,0,0,1] ], # 7726
  [  1, [0,0,0,0,2,0,1,0,0,1,0,0,0,0,0,0,0,2,1,1,0,0,0,1,0,0,0] ], # 7727
  [  1, [0,0,0,0,2,0,1,0,0,1,0,0,0,0,1,1,0,0,0,0,2,0,0,0,0,1,0] ], # 7728
  [  1, [0,0,0,1,0,0,0,0,2,0,0,1,0,1,0,0,1,0,2,0,0,0,1,0,0,0,0] ], # 7729
  [  1, [0,0,0,1,0,0,0,0,2,0,0,1,0,2,0,0,0,0,1,1,0,0,0,0,1,0,0] ], # 7730
  [  1, [0,0,0,1,0,0,0,0,2,0,1,0,0,1,1,0,0,0,2,0,0,0,0,0,0,1,0] ], # 7731
  [  1, [0,0,0,1,0,0,0,0,2,0,2,0,0,0,0,1,0,0,0,0,1,1,1,0,0,0,0] ], # 7732
  [  1, [0,0,0,1,0,0,0,0,2,1,0,0,0,2,0,0,0,0,1,0,1,0,0,0,0,1,0] ], # 7733
  [  1, [0,0,0,1,0,0,0,0,2,1,0,0,1,0,0,0,1,0,0,2,0,0,0,1,0,0,0] ], # 7734
  [  1, [0,0,0,1,0,0,0,1,1,0,0,1,0,2,0,0,0,0,2,0,0,0,0,0,0,0,1] ], # 7735
  [  1, [0,0,0,1,0,0,0,1,1,2,0,0,0,0,0,0,1,0,0,1,0,0,0,2,0,0,0] ], # 7736
  [  1, [0,0,0,1,0,0,0,2,0,0,0,2,0,1,0,0,0,0,1,0,0,1,0,0,0,0,1] ], # 7737
  [  1, [0,0,0,1,0,0,0,2,0,0,1,0,1,0,1,0,0,0,0,0,2,0,0,0,1,0,0] ], # 7738
  [  1, [0,0,0,1,0,0,0,2,0,1,0,1,0,0,0,1,0,0,0,1,0,0,0,2,0,0,0] ], # 7739
  [  1, [0,0,0,1,0,0,0,2,0,1,1,0,0,0,0,0,0,1,1,0,0,0,0,2,0,0,0] ], # 7740
  [  1, [0,0,0,1,0,0,0,2,0,2,0,0,0,0,0,0,0,1,0,0,1,0,1,1,0,0,0] ], # 7741
  [  1, [0,0,0,1,0,0,0,2,0,2,0,0,0,0,1,0,0,0,0,1,0,0,0,1,0,0,1] ], # 7742
  [  1, [0,0,0,1,0,0,1,0,1,0,0,2,0,0,0,0,1,0,1,0,0,0,2,0,0,0,0] ], # 7743
  [  1, [0,0,0,1,0,0,1,1,0,1,0,0,0,0,2,0,0,0,0,2,0,0,0,0,0,0,1] ], # 7744
  [  1, [0,0,0,1,0,1,0,0,1,2,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,2,0] ], # 7745
  [  1, [0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,2,0,0,0,2,0,0,0,1,0,0,0] ], # 7746
  [  1, [0,0,0,1,0,1,0,1,0,0,2,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,2] ], # 7747
  [  1, [0,0,0,1,0,1,1,0,0,1,0,0,0,0,0,0,2,0,0,0,2,0,1,0,0,0,0] ], # 7748
  [  1, [0,0,0,1,1,0,0,0,1,0,0,2,0,1,0,0,0,0,0,1,0,0,0,0,2,0,0] ], # 7749
  [  1, [0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,0,2,0,0,0,2,1,0,0,0,0,0] ], # 7750
  [  1, [0,0,0,1,1,0,0,1,0,0,1,0,0,0,0,0,0,2,2,0,0,0,0,1,0,0,0] ], # 7751
  [  1, [0,0,0,1,1,0,1,0,0,0,2,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,2] ], # 7752
  [  1, [0,0,0,2,0,0,0,0,1,0,0,1,0,0,0,0,2,0,1,0,1,0,1,0,0,0,0] ], # 7753
  [  1, [0,0,0,2,0,0,0,0,1,0,0,1,0,1,0,0,0,1,0,2,0,0,0,0,1,0,0] ], # 7754
  [  1, [0,0,0,2,0,0,0,0,1,0,1,0,0,0,0,1,1,0,0,0,2,0,1,0,0,0,0] ], # 7755
  [  1, [0,0,0,2,0,0,0,0,1,0,2,0,0,0,1,0,0,0,1,0,0,0,0,0,0,1,1] ], # 7756
  [  1, [0,0,0,2,0,0,0,0,1,1,0,0,0,0,0,0,2,0,0,1,1,0,0,1,0,0,0] ], # 7757
  [  1, [0,0,0,2,0,0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,2,0,0,0,0,1,0] ], # 7758
  [  1, [0,0,0,2,0,0,0,1,0,0,0,2,0,0,0,1,0,0,0,1,0,0,0,1,0,1,0] ], # 7759
  [  1, [0,0,0,2,0,0,0,1,0,0,1,1,0,1,0,0,0,0,1,0,0,0,0,0,0,0,2] ], # 7760
  [  1, [0,0,0,2,0,0,0,1,0,0,2,0,0,0,0,0,0,1,1,0,0,0,0,1,0,0,1] ], # 7761
  [  1, [0,0,0,2,0,0,0,1,0,0,2,0,0,0,1,0,0,0,0,0,1,0,0,0,1,0,1] ], # 7762
  [  1, [0,0,0,2,0,0,0,1,0,1,0,0,0,0,0,0,1,1,0,0,2,0,1,0,0,0,0] ], # 7763
  [  1, [0,0,0,2,0,0,0,1,0,1,1,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,2] ], # 7764
  [  1, [0,0,1,0,0,0,0,1,1,2,0,0,0,0,1,0,0,0,0,0,0,0,2,0,1,0,0] ], # 7765
  [  1, [0,0,1,0,0,0,0,2,0,0,0,0,0,0,2,1,0,0,1,1,0,1,0,0,0,0,0] ], # 7766
  [  1, [0,0,1,0,0,0,0,2,0,0,0,0,0,1,1,1,0,0,2,0,0,0,0,1,0,0,0] ], # 7767
  [  1, [0,0,1,0,0,0,0,2,0,0,0,0,1,0,1,0,0,1,2,0,0,0,1,0,0,0,0] ], # 7768
  [  1, [0,0,1,0,0,0,0,2,0,0,1,0,2,0,0,0,0,0,0,0,1,0,0,1,1,0,0] ], # 7769
  [  1, [0,0,1,0,0,0,0,2,0,1,0,0,0,0,2,0,0,0,1,0,0,0,1,0,1,0,0] ], # 7770
  [  1, [0,0,1,0,0,0,0,2,0,1,0,1,0,1,0,0,0,0,0,0,0,2,0,0,0,0,1] ], # 7771
  [  1, [0,0,1,0,0,0,1,0,1,0,0,0,2,0,0,0,1,0,0,2,0,0,0,1,0,0,0] ], # 7772
  [  1, [0,0,1,0,0,0,1,1,0,0,0,0,0,0,2,0,1,0,2,0,0,0,1,0,0,0,0] ], # 7773
  [  1, [0,0,1,0,0,0,1,1,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,2,1,0,0] ], # 7774
  [  1, [0,0,1,0,0,0,2,0,0,0,0,0,0,2,0,0,0,1,0,1,1,1,0,0,0,0,0] ], # 7775
  [  1, [0,0,1,0,0,0,2,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0,2,0,0,0,0] ], # 7776
  [  1, [0,0,1,0,0,0,2,0,0,0,1,0,1,0,0,0,1,0,0,1,0,0,0,2,0,0,0] ], # 7777
  [  1, [0,0,1,0,0,0,2,0,0,0,2,0,0,0,1,0,0,0,0,0,0,1,0,1,0,1,0] ], # 7778
  [  1, [0,0,1,0,0,0,2,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,1,1,0,0,1] ], # 7779
  [  1, [0,0,1,0,0,0,2,0,0,1,1,0,0,1,0,0,0,0,0,0,0,0,0,2,0,1,0] ], # 7780
  [  1, [0,0,1,0,0,1,0,1,0,0,0,0,0,0,1,2,0,0,0,2,0,1,0,0,0,0,0] ], # 7781
  [  1, [0,0,1,0,0,1,0,1,0,1,0,0,0,2,0,0,0,0,0,0,1,0,0,0,2,0,0] ], # 7782
  [  1, [0,0,1,0,0,1,1,0,0,0,0,1,0,0,0,0,2,0,0,1,0,2,0,0,0,0,0] ], # 7783
  [  1, [0,0,1,0,0,1,1,0,0,2,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,2,0] ], # 7784
  [  1, [0,0,1,0,1,0,0,0,1,0,0,1,2,0,0,0,0,0,1,0,0,0,0,0,0,2,0] ], # 7785
  [  1, [0,0,1,0,1,0,0,0,1,0,2,0,0,0,0,1,0,0,0,0,0,2,0,0,0,0,1] ], # 7786
  [  1, [0,0,1,0,1,0,0,1,0,0,0,0,0,0,2,1,0,0,2,0,0,0,0,0,0,1,0] ], # 7787
  [  1, [0,0,1,0,1,0,0,1,0,2,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,2] ], # 7788
  [  1, [0,0,1,0,1,1,0,0,0,0,0,0,1,0,0,0,2,0,2,0,0,0,0,0,0,0,1] ], # 7789
  [  1, [0,0,1,0,2,0,0,0,0,0,0,0,0,0,1,2,0,0,1,0,1,0,0,0,0,1,0] ], # 7790
  [  1, [0,0,1,0,2,0,0,0,0,0,0,1,1,0,0,0,0,1,0,1,0,0,0,0,2,0,0] ], # 7791
  [  1, [0,0,1,0,2,0,0,0,0,1,0,0,1,0,0,0,1,0,1,0,0,0,0,0,0,0,2] ], # 7792
  [  1, [0,0,1,0,2,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,2] ], # 7793
  [  1, [0,0,1,0,2,0,0,0,0,2,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,1,1] ], # 7794
  [  1, [0,0,1,0,2,0,0,0,0,2,0,0,0,0,0,0,1,0,0,0,0,0,0,1,1,0,1] ], # 7795
  [  1, [0,0,1,1,0,0,0,0,1,0,0,0,0,2,0,0,0,1,2,0,0,0,0,0,0,1,0] ], # 7796
  [  1, [0,0,1,1,0,0,0,0,1,0,1,0,0,0,0,2,0,0,0,0,1,0,2,0,0,0,0] ], # 7797
  [  1, [0,0,1,1,0,0,1,0,0,0,0,0,0,1,0,0,0,2,0,2,0,1,0,0,0,0,0] ], # 7798
  [  1, [0,0,1,1,0,0,1,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,0,2,0,1,0] ], # 7799
  [  1, [0,0,1,1,0,1,0,0,0,0,2,0,0,0,0,0,0,1,0,0,0,0,1,0,2,0,0] ], # 7800
  [  1, [0,0,1,1,1,0,0,0,0,0,0,0,1,0,0,0,0,2,0,2,0,0,0,0,1,0,0] ], # 7801
  [  1, [0,0,1,1,1,0,0,0,0,2,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,2] ], # 7802
  [  1, [0,0,1,2,0,0,0,0,0,0,0,0,0,0,1,0,1,1,0,2,0,0,0,0,1,0,0] ], # 7803
  [  1, [0,0,1,2,0,0,0,0,0,0,0,0,0,1,0,0,0,2,1,1,0,0,0,0,0,1,0] ], # 7804
  [  1, [0,0,1,2,0,0,0,0,0,0,0,0,0,1,0,1,0,1,0,2,0,0,0,0,0,0,1] ], # 7805
  [  1, [0,0,1,2,0,0,0,0,0,0,1,0,0,0,0,0,0,2,0,1,0,0,1,0,1,0,0] ], # 7806
  [  1, [0,0,1,2,0,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,0,1,0,2,0] ], # 7807
  [  1, [0,0,1,2,0,0,0,0,0,1,0,0,0,0,0,0,2,0,0,0,1,0,1,0,0,0,1] ], # 7808
  [  1, [0,0,2,0,0,0,0,1,0,0,0,0,0,0,1,1,1,0,0,1,0,2,0,0,0,0,0] ], # 7809
  [  1, [0,0,2,0,0,0,0,1,0,0,0,0,0,2,0,1,0,0,1,0,0,0,0,1,1,0,0] ], # 7810
  [  1, [0,0,2,0,0,0,0,1,0,0,0,0,2,0,0,0,0,1,1,0,0,0,1,0,0,1,0] ], # 7811
  [  1, [0,0,2,0,0,0,0,1,0,0,1,0,1,1,0,0,0,0,0,0,0,0,0,1,2,0,0] ], # 7812
  [  1, [0,0,2,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,0,0,1,0,2,0,0] ], # 7813
  [  1, [0,0,2,0,0,0,0,1,0,1,0,0,0,2,0,0,0,0,0,0,0,1,0,0,1,0,1] ], # 7814
  [  1, [0,0,2,0,0,0,1,0,0,0,0,0,0,0,1,0,2,0,1,0,0,1,1,0,0,0,0] ], # 7815
  [  1, [0,0,2,0,0,0,1,0,0,0,0,0,0,1,0,0,1,1,0,1,0,2,0,0,0,0,0] ], # 7816
  [  1, [0,0,2,0,0,0,1,0,0,0,0,0,1,0,0,0,2,0,0,1,0,1,0,1,0,0,0] ], # 7817
  [  1, [0,0,2,0,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,0,2,0,0,0,1,0] ], # 7818
  [  1, [0,0,2,0,0,0,1,0,0,0,1,0,1,0,0,1,0,0,0,0,0,0,2,0,0,0,1] ], # 7819
  [  1, [0,0,2,0,0,0,1,0,0,1,0,0,0,2,0,0,0,0,0,0,0,0,0,1,1,1,0] ], # 7820
  [  1, [0,0,2,0,1,0,0,0,0,0,0,0,1,0,1,1,0,0,1,0,0,0,0,0,0,2,0] ], # 7821
  [  1, [0,0,2,0,1,0,0,0,0,0,0,0,2,0,0,0,0,1,0,1,0,0,0,0,1,1,0] ], # 7822
  [  1, [0,0,2,0,1,0,0,0,0,0,0,0,2,0,0,0,1,0,1,0,0,0,0,0,0,1,1] ], # 7823
  [  1, [0,0,2,0,1,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,0,1,1,0,0,0,1] ], # 7824
  [  1, [0,0,2,0,1,0,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,0,0,1,2,0,0] ], # 7825
  [  1, [0,0,2,0,1,0,0,0,0,1,0,0,1,0,0,0,0,1,0,0,0,1,0,0,0,2,0] ], # 7826
  [  1, [0,0,2,1,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,1,0,1,0,0,1,0,0] ], # 7827
  [  1, [0,0,2,1,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,1,0,0,1,0,0,0,1] ], # 7828
  [  1, [0,0,2,1,0,0,0,0,0,0,0,0,1,1,0,0,0,1,1,0,0,0,0,0,0,2,0] ], # 7829
  [  1, [0,0,2,1,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,2,0,1,0,0] ], # 7830
  [  1, [0,0,2,1,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,0,0,1,1,0,1,0] ], # 7831
  [  1, [0,0,2,1,0,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0,0,2,0,0,0,1] ], # 7832
  [  1, [0,1,0,0,0,0,0,0,2,0,0,0,2,0,0,0,1,0,1,1,0,0,0,1,0,0,0] ], # 7833
  [  1, [0,1,0,0,0,0,0,0,2,0,1,0,0,1,0,1,0,0,0,0,1,2,0,0,0,0,0] ], # 7834
  [  1, [0,1,0,0,0,0,0,0,2,1,0,0,0,0,1,1,0,0,1,0,0,0,2,0,0,0,0] ], # 7835
  [  1, [0,1,0,0,0,0,0,0,2,1,0,1,1,0,0,0,0,0,0,0,0,0,2,0,1,0,0] ], # 7836
  [  1, [0,1,0,0,0,0,0,0,2,2,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0] ], # 7837
  [  1, [0,1,0,0,0,0,0,0,2,2,0,0,0,1,0,0,0,0,0,0,0,0,1,1,1,0,0] ], # 7838
  [  1, [0,1,0,0,0,0,0,1,1,0,0,0,0,0,2,1,0,0,2,0,0,0,1,0,0,0,0] ], # 7839
  [  1, [0,1,0,0,0,0,1,0,1,0,0,0,0,2,0,1,0,0,0,0,2,1,0,0,0,0,0] ], # 7840
  [  1, [0,1,0,0,0,0,1,0,1,2,0,0,0,0,1,0,0,0,0,0,0,0,2,0,0,0,1] ], # 7841
  [  1, [0,1,0,0,0,0,1,1,0,0,0,2,0,1,0,0,0,0,0,0,0,2,0,0,0,0,1] ], # 7842
  [  1, [0,1,0,0,0,0,2,0,0,0,0,0,0,1,1,0,1,0,0,0,2,1,0,0,0,0,0] ], # 7843
  [  1, [0,1,0,0,0,0,2,0,0,0,0,0,0,2,0,0,0,1,1,0,1,0,0,1,0,0,0] ], # 7844
  [  1, [0,1,0,0,0,0,2,0,0,0,0,0,1,1,0,0,0,1,0,0,2,0,1,0,0,0,0] ], # 7845
  [  1, [0,1,0,0,0,0,2,0,0,0,0,1,0,2,0,0,0,0,0,0,1,1,0,0,0,0,1] ], # 7846
  [  1, [0,1,0,0,0,0,2,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,2,0,1,0] ], # 7847
  [  1, [0,1,0,0,0,0,2,0,0,1,0,0,0,0,2,0,0,0,0,1,0,0,1,0,0,0,1] ], # 7848
  [  1, [0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,2,0,2,0,0,0,0,1,0,0,0] ], # 7849
  [  1, [0,1,0,0,0,1,0,0,1,2,0,0,0,0,0,0,0,1,0,0,0,0,2,0,1,0,0] ], # 7850
  [  1, [0,1,0,0,0,1,0,1,0,0,0,0,2,0,0,0,1,0,0,0,2,0,0,0,1,0,0] ], # 7851
  [  1, [0,1,0,0,0,1,0,1,0,1,0,0,0,0,0,0,0,2,0,1,0,2,0,0,0,0,0] ], # 7852
  [  1, [0,1,0,0,0,2,0,0,0,0,0,0,0,1,0,1,1,0,2,0,0,0,0,0,0,0,1] ], # 7853
  [  1, [0,1,0,0,0,2,0,0,0,0,0,0,1,0,0,0,1,1,2,0,0,0,0,0,0,1,0] ], # 7854
  [  1, [0,1,0,0,0,2,0,0,0,0,0,0,1,0,0,0,2,0,1,0,1,0,0,0,1,0,0] ], # 7855
  [  1, [0,1,0,0,0,2,0,0,0,0,0,1,0,0,0,2,0,0,0,1,0,1,0,0,0,1,0] ], # 7856
  [  1, [0,1,0,0,0,2,0,0,0,1,0,0,0,0,0,0,2,0,1,0,0,1,0,0,0,0,1] ], # 7857
  [  1, [0,1,0,0,0,2,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,1,0,2,0,0] ], # 7858
  [  1, [0,1,0,0,1,0,0,0,1,0,0,2,1,0,0,0,0,0,0,0,0,0,1,0,2,0,0] ], # 7859
  [  1, [0,1,0,0,1,0,0,0,1,0,1,0,0,0,0,2,0,0,1,0,0,0,0,2,0,0,0] ], # 7860
  [  1, [0,1,0,0,1,0,1,0,0,0,0,0,0,1,0,0,0,2,2,0,0,0,0,1,0,0,0] ], # 7861
  [  1, [0,1,0,0,1,0,1,0,0,0,0,1,2,0,0,0,0,0,0,1,0,0,0,0,0,0,2] ], # 7862
  [  1, [0,1,0,0,1,1,0,0,0,2,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,2] ], # 7863
  [  1, [0,1,0,1,0,0,0,1,0,0,1,0,0,0,2,0,0,0,0,0,1,0,0,0,2,0,0] ], # 7864
  [  1, [0,1,0,1,0,0,0,1,0,2,0,0,0,0,0,0,0,1,0,0,0,0,0,2,0,1,0] ], # 7865
  [  1, [0,1,0,1,0,0,1,0,0,0,0,0,0,2,0,0,0,1,0,0,2,0,0,0,1,0,0] ], # 7866
  [  1, [0,1,0,1,0,0,1,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,1,0,2,0] ], # 7867
  [  1, [0,1,0,1,0,1,0,0,0,0,0,0,0,0,1,0,2,0,2,0,0,0,0,0,0,0,1] ], # 7868
  [  1, [0,1,0,1,0,1,0,0,0,0,0,2,0,0,0,1,0,0,0,0,0,1,0,0,0,2,0] ], # 7869
  [  1, [0,1,0,1,1,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,2,0,0,0,0,1,0] ], # 7870
  [  1, [0,1,0,2,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0,1,1,0,0,0,1,0,0] ], # 7871
  [  1, [0,1,0,2,0,0,0,0,0,0,0,1,0,0,1,1,0,0,0,0,1,0,0,0,0,2,0] ], # 7872
  [  1, [0,1,0,2,0,0,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,1,1,1,0] ], # 7873
  [  1, [0,1,0,2,0,0,0,0,0,0,0,2,0,0,0,1,0,0,0,0,0,0,1,0,0,1,1] ], # 7874
  [  1, [0,1,0,2,0,0,0,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0,0,0,0,0,2] ], # 7875
  [  1, [0,1,0,2,0,0,0,0,0,1,0,1,0,0,0,0,0,1,0,0,0,0,0,1,0,2,0] ], # 7876
  [  1, [0,1,1,0,0,0,0,0,1,1,0,0,0,2,0,0,0,0,0,0,0,0,0,1,2,0,0] ], # 7877
  [  1, [0,1,1,0,0,0,0,1,0,0,0,0,0,1,0,2,0,0,1,0,0,0,0,2,0,0,0] ], # 7878
  [  1, [0,1,1,0,0,0,1,0,0,0,0,0,0,0,1,0,2,0,0,0,1,2,0,0,0,0,0] ], # 7879
  [  1, [0,1,1,0,0,0,1,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,1,0,0,0,2] ], # 7880
  [  1, [0,1,1,0,0,1,0,0,0,0,0,0,2,0,0,0,0,1,1,0,0,0,0,0,0,2,0] ], # 7881
  [  1, [0,1,1,0,1,0,0,0,0,1,0,0,0,0,0,0,0,2,0,0,0,2,0,0,0,1,0] ], # 7882
  [  1, [0,1,1,1,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,1,0,0,0,0,2,0,0] ], # 7883
  [  1, [0,1,1,1,0,0,0,0,0,0,0,1,0,0,0,2,0,0,0,0,0,0,2,0,0,0,1] ], # 7884
  [  1, [0,2,0,0,0,0,0,0,1,0,0,0,0,0,1,2,0,0,1,0,0,0,1,1,0,0,0] ], # 7885
  [  1, [0,2,0,0,0,0,0,0,1,0,0,0,0,1,0,2,0,0,0,0,1,1,0,1,0,0,0] ], # 7886
  [  1, [0,2,0,0,0,0,0,0,1,0,0,0,1,0,0,1,1,0,1,0,0,0,0,2,0,0,0] ], # 7887
  [  1, [0,2,0,0,0,0,0,0,1,0,0,1,2,0,0,0,0,0,0,0,0,0,1,0,1,0,1] ], # 7888
  [  1, [0,2,0,0,0,0,0,0,1,1,0,0,0,0,1,0,0,1,0,0,0,2,0,0,0,1,0] ], # 7889
  [  1, [0,2,0,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,0,0,0,2,1,0,0] ], # 7890
  [  1, [0,2,0,0,0,0,1,0,0,0,0,0,0,0,2,0,1,0,0,0,1,1,0,0,1,0,0] ], # 7891
  [  1, [0,2,0,0,0,0,1,0,0,0,0,0,0,1,0,1,0,1,1,0,0,0,0,2,0,0,0] ], # 7892
  [  1, [0,2,0,0,0,0,1,0,0,0,0,0,2,0,0,0,0,1,0,0,1,0,1,0,0,0,1] ], # 7893
  [  1, [0,2,0,0,0,0,1,0,0,0,0,1,1,1,0,0,0,0,0,0,0,1,0,0,0,0,2] ], # 7894
  [  1, [0,2,0,0,0,0,1,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,1,0,1,1] ], # 7895
  [  1, [0,2,0,0,0,0,1,0,0,1,0,0,1,0,1,0,0,0,0,0,0,0,1,0,0,0,2] ], # 7896
  [  1, [0,2,0,0,0,1,0,0,0,0,0,0,0,1,0,2,0,0,1,0,0,0,0,1,0,0,1] ], # 7897
  [  1, [0,2,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,2,1,0,0,1,0,0,0,1,0] ], # 7898
  [  1, [0,2,0,0,0,1,0,0,0,0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,2,0,0] ], # 7899
  [  1, [0,2,0,0,0,1,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,2,0,0,0,1,0] ], # 7900
  [  1, [0,2,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,2,0,0,0,1,1,0,1,0,0] ], # 7901
  [  1, [0,2,0,0,0,1,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,2,0,0,0,0,1] ], # 7902
  [  1, [0,2,0,1,0,0,0,0,0,0,0,0,0,0,2,0,1,0,1,0,0,0,0,0,1,0,1] ], # 7903
  [  1, [0,2,0,1,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,1,0,0,0,1,1,0] ], # 7904
  [  1, [0,2,0,1,0,0,0,0,0,0,0,0,0,1,1,0,0,1,0,0,1,0,0,0,2,0,0] ], # 7905
  [  1, [0,2,0,1,0,0,0,0,0,0,0,1,0,0,1,0,1,0,0,0,0,0,0,1,2,0,0] ], # 7906
  [  1, [0,2,0,1,0,0,0,0,0,0,0,1,1,0,0,1,0,0,0,0,0,0,1,0,0,0,2] ], # 7907
  [  1, [0,2,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,2,0,0,0,1,0,1,0,1,0] ], # 7908
  [  1, [1,0,0,0,0,0,0,0,2,0,0,0,1,0,1,0,1,0,0,2,0,1,0,0,0,0,0] ], # 7909
  [  1, [1,0,0,0,0,0,0,0,2,0,0,0,1,1,0,1,0,0,0,2,0,0,0,1,0,0,0] ], # 7910
  [  1, [1,0,0,0,0,0,0,0,2,0,0,0,2,0,0,0,1,0,0,1,1,0,1,0,0,0,0] ], # 7911
  [  1, [1,0,0,0,0,0,0,0,2,0,0,1,0,2,0,0,0,0,1,0,0,1,0,0,0,1,0] ], # 7912
  [  1, [1,0,0,0,0,0,0,0,2,0,1,0,2,0,0,0,0,0,0,1,0,0,0,1,0,1,0] ], # 7913
  [  1, [1,0,0,0,0,0,0,0,2,1,1,0,0,0,1,0,0,0,0,0,0,0,2,0,1,0,0] ], # 7914
  [  1, [1,0,0,0,0,0,0,1,1,0,0,0,2,0,0,0,0,1,0,2,0,0,0,1,0,0,0] ], # 7915
  [  1, [1,0,0,0,0,0,0,1,1,0,0,2,0,1,0,0,0,0,0,0,0,2,0,0,0,1,0] ], # 7916
  [  1, [1,0,0,0,0,0,0,2,0,0,0,0,0,0,2,1,0,0,1,0,1,0,1,0,0,0,0] ], # 7917
  [  1, [1,0,0,0,0,0,0,2,0,0,0,1,0,1,0,0,0,1,0,0,1,2,0,0,0,0,0] ], # 7918
  [  1, [1,0,0,0,0,0,0,2,0,0,0,2,0,1,0,0,0,0,0,0,0,1,0,1,1,0,0] ], # 7919
  [  1, [1,0,0,0,0,0,0,2,0,0,0,2,1,0,0,0,0,0,0,0,0,1,1,0,0,0,1] ], # 7920
  [  1, [1,0,0,0,0,0,0,2,0,0,1,1,0,0,1,0,0,0,0,0,0,2,0,0,0,0,1] ], # 7921
  [  1, [1,0,0,0,0,0,0,2,0,1,0,0,1,0,0,0,0,1,0,1,0,0,0,2,0,0,0] ], # 7922
  [  1, [1,0,0,0,0,0,1,0,1,0,2,0,1,0,0,0,0,0,0,0,0,0,0,2,0,1,0] ], # 7923
  [  1, [1,0,0,0,0,0,1,1,0,0,0,0,0,2,0,0,0,1,0,0,2,1,0,0,0,0,0] ], # 7924
  [  1, [1,0,0,0,0,1,0,0,1,0,0,0,2,0,0,0,1,0,0,2,0,0,0,0,0,0,1] ], # 7925
  [  1, [1,0,0,0,0,1,0,0,1,0,2,0,0,0,1,0,0,0,0,0,0,0,1,0,2,0,0] ], # 7926
  [  1, [1,0,0,0,0,1,1,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,2,0,1,0,0] ], # 7927
  [  1, [1,0,0,0,0,1,1,0,0,1,0,0,0,2,0,0,0,0,0,1,0,0,0,0,0,0,2] ], # 7928
  [  1, [1,0,0,0,0,2,0,0,0,0,0,0,1,0,0,0,2,0,1,1,0,0,0,0,0,0,1] ], # 7929
  [  1, [1,0,0,0,0,2,0,0,0,0,1,0,0,1,0,0,0,1,0,1,0,0,0,0,2,0,0] ], # 7930
  [  1, [1,0,0,0,0,2,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0,1,0,2,0,0] ], # 7931
  [  1, [1,0,0,0,0,2,0,0,0,0,2,0,0,0,0,0,0,1,0,0,0,1,0,0,1,1,0] ], # 7932
  [  1, [1,0,0,0,0,2,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,1,0,1,0,1] ], # 7933
  [  1, [1,0,0,0,0,2,0,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,2,0] ], # 7934
  [  1, [1,0,0,0,1,0,0,1,0,0,0,0,0,0,1,2,0,0,0,0,2,0,1,0,0,0,0] ], # 7935
  [  1, [1,0,0,0,1,0,0,1,0,0,0,2,0,0,0,0,1,0,0,0,0,2,0,0,0,0,1] ], # 7936
  [  1, [1,0,0,0,1,0,1,0,0,0,0,0,0,0,2,1,0,0,0,2,0,0,0,0,0,0,1] ], # 7937
  [  1, [1,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,2,0,1,0,0,0,0,2,0,0,0] ], # 7938
  [  1, [1,0,0,0,1,1,0,0,0,0,0,0,0,1,0,2,0,0,0,0,2,0,0,0,0,1,0] ], # 7939
  [  1, [1,0,0,0,1,1,0,0,0,0,2,0,0,0,0,0,0,1,0,0,0,0,0,1,2,0,0] ], # 7940
  [  1, [1,0,0,0,2,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,2,0,0,0,1,0,0] ], # 7941
  [  1, [1,0,0,0,2,0,0,0,0,0,0,0,0,0,1,2,0,0,0,1,1,0,0,0,0,0,1] ], # 7942
  [  1, [1,0,0,0,2,0,0,0,0,0,0,0,1,0,0,1,0,1,0,0,2,0,0,0,0,1,0] ], # 7943
  [  1, [1,0,0,0,2,0,0,0,0,0,0,1,0,0,0,2,0,0,0,0,1,0,0,1,0,1,0] ], # 7944
  [  1, [1,0,0,0,2,0,0,0,0,0,1,0,0,0,0,0,0,2,1,0,0,0,0,1,1,0,0] ], # 7945
  [  1, [1,0,0,0,2,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,2] ], # 7946
  [  1, [1,0,0,1,0,0,0,0,1,0,0,0,1,0,0,0,2,0,0,0,2,0,1,0,0,0,0] ], # 7947
  [  1, [1,0,0,1,0,0,0,0,1,0,1,0,0,0,2,0,0,0,1,0,0,0,0,0,0,2,0] ], # 7948
  [  1, [1,0,0,1,0,0,0,1,0,0,2,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,2] ], # 7949
  [  1, [1,0,0,1,0,0,0,1,0,1,0,0,0,0,0,0,0,2,0,0,1,0,2,0,0,0,0] ], # 7950
  [  1, [1,0,0,1,0,1,0,0,0,0,0,0,0,1,0,0,0,2,0,2,0,0,0,0,1,0,0] ], # 7951
  [  1, [1,0,0,1,1,0,0,0,0,0,0,2,0,0,0,1,0,0,0,0,0,0,0,1,0,2,0] ], # 7952
  [  1, [1,0,1,0,0,0,0,0,1,0,0,0,0,0,1,0,2,0,0,1,0,2,0,0,0,0,0] ], # 7953
  [  1, [1,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,2,1,0,0,0,2,0,0,0,0] ], # 7954
  [  1, [1,0,1,0,0,0,0,1,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,1,2,0,0] ], # 7955
  [  1, [1,0,1,0,0,0,1,0,0,0,1,0,0,0,2,0,0,0,0,0,0,1,0,0,0,2,0] ], # 7956
  [  1, [1,0,1,0,0,1,0,0,0,0,1,0,0,0,0,2,0,0,0,0,0,0,2,0,0,0,1] ], # 7957
  [  1, [1,0,1,0,1,0,0,0,0,0,0,0,2,0,0,0,0,1,0,0,1,0,0,0,0,2,0] ], # 7958
  [  1, [1,0,1,0,1,0,0,0,0,1,0,0,0,0,0,0,2,0,0,0,0,0,0,2,1,0,0] ], # 7959
  [  1, [1,0,1,1,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,1,0,0,0,0,0,0,2] ], # 7960
  [  1, [1,1,0,0,0,0,0,0,1,0,0,0,0,1,0,2,0,0,0,1,0,0,0,2,0,0,0] ], # 7961
  [  1, [1,1,0,0,0,0,0,0,1,1,0,0,0,0,2,0,0,0,0,0,0,1,0,0,0,2,0] ], # 7962
  [  1, [1,1,0,0,0,0,0,1,0,0,0,1,2,0,0,0,0,0,0,0,0,0,1,0,0,0,2] ], # 7963
  [  1, [1,1,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,2,0,0,1,0,2,0,0,0,0] ], # 7964
  [  1, [1,1,0,0,0,1,0,0,0,0,0,0,0,2,0,1,0,0,1,0,0,0,0,0,0,0,2] ], # 7965
  [  1, [1,1,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,2,0,0,0,2,0,0,0,1,0] ], # 7966
  [  1, [1,1,0,0,1,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,1,0,0,0,2,0,0] ], # 7967
  [  1, [1,1,0,1,0,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,0,0,2,1,0,0] ], # 7968
  [  1, [2,0,0,0,0,0,0,0,1,0,0,0,0,0,2,0,1,0,0,1,0,1,0,0,0,1,0] ], # 7969
  [  1, [2,0,0,0,0,0,0,0,1,0,0,0,0,2,0,1,0,0,0,1,0,0,0,1,0,0,1] ], # 7970
  [  1, [2,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,1,1,0,0,1,0,2,0,0,0,0] ], # 7971
  [  1, [2,0,0,0,0,0,0,0,1,0,0,1,0,1,1,0,0,0,0,0,0,1,0,0,0,2,0] ], # 7972
  [  1, [2,0,0,0,0,0,0,0,1,0,1,0,0,0,2,0,0,0,0,0,0,0,1,0,1,1,0] ], # 7973
  [  1, [2,0,0,0,0,0,0,0,1,0,1,0,1,0,1,0,0,0,0,0,0,0,0,1,0,2,0] ], # 7974
  [  1, [2,0,0,0,0,0,0,1,0,0,0,0,0,0,1,1,0,1,0,0,1,0,2,0,0,0,0] ], # 7975
  [  1, [2,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,2,0,0,1,1,1,0,0,0,0] ], # 7976
  [  1, [2,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,2,0,1,0,0,1,1,0,0,0] ], # 7977
  [  1, [2,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,1,0,0,0,0,0,0,2,1,0,0] ], # 7978
  [  1, [2,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,1,0,0,0,0,2,0,0,0,1] ], # 7979
  [  1, [2,0,0,0,0,0,0,1,0,0,1,0,0,0,2,0,0,0,0,0,0,1,0,0,0,1,1] ], # 7980
  [  1, [2,0,0,0,0,1,0,0,0,0,0,0,0,2,0,0,0,1,0,1,0,0,0,0,1,0,1] ], # 7981
  [  1, [2,0,0,0,0,1,0,0,0,0,0,0,0,2,0,1,0,0,0,0,1,0,0,0,0,1,1] ], # 7982
  [  1, [2,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,0,1,0,0,0,0,0,0,2] ], # 7983
  [  1, [2,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,0,1,1,1,0,0] ], # 7984
  [  1, [2,0,0,0,0,1,0,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,2,0] ], # 7985
  [  1, [2,0,0,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,0,0,0,1,0,0,0,2] ], # 7986
  [  1, [2,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,1,0,0,1,1,0,0] ], # 7987
  [  1, [2,0,0,0,1,0,0,0,0,0,0,0,0,1,1,1,0,0,0,1,0,0,0,0,0,0,2] ], # 7988
  [  1, [2,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,2,0,0,1,0,1,0,0,1,0] ], # 7989
  [  1, [2,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,1,0,1,0,0,1] ], # 7990
  [  1, [2,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,0,2,0,1,0] ], # 7991
  [  1, [2,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0,0,2,1,0,0] ], # 7992
  [ -1, [0,0,0,0,0,1,0,1,1,1,0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,1,0] ], # 7993
  [ -1, [0,0,0,0,0,1,1,0,1,1,1,0,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0] ], # 7994
  [ -1, [0,0,0,0,1,0,0,1,1,1,0,1,0,0,0,0,0,1,1,0,0,1,1,0,0,0,0] ], # 7995
  [ -1, [0,0,0,0,1,0,1,1,0,0,0,1,0,1,1,0,0,0,1,0,1,0,0,0,1,0,0] ], # 7996
  [ -1, [0,0,0,0,1,1,0,0,1,1,1,0,0,1,0,0,0,0,1,0,0,0,0,0,1,0,1] ], # 7997
  [ -1, [0,0,0,0,1,1,0,1,0,1,0,0,0,0,0,1,1,0,1,0,1,0,0,1,0,0,0] ], # 7998
  [ -1, [0,0,0,1,0,0,1,0,1,0,1,0,1,1,0,0,0,0,0,1,1,0,0,0,0,0,1] ], # 7999
  [ -1, [0,0,0,1,0,0,1,1,0,0,1,1,0,0,0,0,1,0,0,0,1,1,0,1,0,0,0] ], # 8000
  [ -1, [0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,0,1,1,1,1,0,1,0,0,0,0,0] ], # 8001
  [ -1, [0,0,0,1,0,1,1,0,0,0,1,1,0,0,1,0,0,0,0,1,0,0,0,0,1,1,0] ], # 8002
  [ -1, [0,0,0,1,1,0,0,1,0,1,0,1,1,0,0,0,0,0,0,0,1,0,0,0,0,1,1] ], # 8003
  [ -1, [0,0,0,1,1,0,1,0,0,0,0,1,0,0,0,1,0,1,0,1,1,0,1,0,0,0,0] ], # 8004
  [ -1, [0,0,1,0,0,0,0,1,1,0,0,0,1,1,0,0,1,0,1,0,1,1,0,0,0,0,0] ], # 8005
  [ -1, [0,0,1,0,0,0,1,0,1,0,1,1,0,1,0,0,0,0,0,0,0,1,1,0,1,0,0] ], # 8006
  [ -1, [0,0,1,0,1,1,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,1,0,1,1,0] ], # 8007
  [ -1, [0,0,1,1,0,1,0,0,0,0,0,0,1,0,0,1,1,0,0,1,1,0,0,0,0,1,0] ], # 8008
  [ -1, [0,1,0,0,0,0,0,1,1,1,1,0,1,0,0,0,0,0,0,0,0,1,0,1,0,0,1] ], # 8009
  [ -1, [0,1,0,0,0,0,1,1,0,0,0,0,1,0,1,1,0,0,0,1,1,0,0,1,0,0,0] ], # 8010
  [ -1, [0,1,0,0,1,1,0,0,0,0,0,0,0,0,1,1,0,1,1,1,0,0,0,0,1,0,0] ], # 8011
  [ -1, [0,1,0,1,1,0,0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,1,0,0,1,0,1] ], # 8012
  [ -1, [0,1,1,0,0,0,0,0,1,0,0,0,1,0,0,1,0,1,0,1,0,1,1,0,0,0,0] ], # 8013
  [ -1, [0,1,1,0,0,0,0,1,0,0,0,1,1,0,1,0,0,0,0,0,0,1,0,0,1,1,0] ], # 8014
  [ -1, [0,1,1,0,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,1,0,1,1,0,0] ], # 8015
  [ -1, [0,1,1,0,1,0,0,0,0,0,0,0,1,1,0,1,0,0,0,0,1,0,0,0,1,0,1] ], # 8016
  [ -1, [1,0,0,0,0,0,1,0,1,0,0,0,0,1,1,0,0,1,1,1,0,0,1,0,0,0,0] ], # 8017
  [ -1, [1,0,0,0,0,0,1,1,0,1,0,1,0,0,1,0,0,0,0,0,0,0,1,1,0,1,0] ], # 8018
  [ -1, [1,0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,0,0,1,0,1,1] ], # 8019
  [ -1, [1,0,0,1,1,0,0,0,0,0,0,0,0,1,0,0,1,1,1,0,1,0,0,0,0,0,1] ], # 8020
  [ -1, [1,0,1,0,0,0,0,0,1,1,0,0,1,1,0,0,0,0,0,0,0,0,1,0,0,1,1] ], # 8021
  [ -1, [1,0,1,0,0,0,1,0,0,0,0,0,0,1,0,1,1,0,0,0,1,0,1,1,0,0,0] ], # 8022
  [ -1, [1,0,1,0,0,1,0,0,0,0,0,0,0,1,1,0,1,0,1,0,0,0,0,0,1,1,0] ], # 8023
  [ -1, [1,0,1,1,0,0,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1,1,0,0,1,0] ], # 8024
  [ -1, [1,1,0,0,0,0,0,1,0,0,0,0,0,0,1,0,1,1,1,0,0,1,0,1,0,0,0] ], # 8025
  [ -1, [1,1,0,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,0,0,0,0,1,1,0,1] ], # 8026
  [ -1, [1,1,0,0,1,0,0,0,0,1,0,0,0,0,0,1,0,1,0,0,0,0,1,1,0,0,1] ], # 8027
  [ -1, [1,1,0,1,0,0,0,0,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,0,1,1] ], # 8028
  [  1, [0,0,0,0,0,1,0,1,1,1,1,0,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0] ], # 8029
  [  1, [0,0,0,0,0,1,1,0,1,0,1,0,0,1,1,0,0,0,1,1,0,0,0,0,1,0,0] ], # 8030
  [  1, [0,0,0,0,1,0,0,1,1,1,0,0,1,1,0,0,0,0,1,0,1,0,0,0,0,0,1] ], # 8031
  [  1, [0,0,0,0,1,0,1,1,0,1,0,1,0,0,0,1,0,0,0,0,1,0,1,1,0,0,0] ], # 8032
  [  1, [0,0,0,0,1,1,0,0,1,1,0,0,0,0,0,1,0,1,1,1,0,0,1,0,0,0,0] ], # 8033
  [  1, [0,0,0,0,1,1,0,1,0,1,0,1,0,0,1,0,0,0,1,0,0,0,0,0,1,1,0] ], # 8034
  [  1, [0,0,0,1,0,0,1,0,1,0,1,1,0,0,0,0,0,1,0,1,0,1,1,0,0,0,0] ], # 8035
  [  1, [0,0,0,1,0,0,1,1,0,0,0,1,1,0,1,0,0,0,0,1,1,0,0,0,0,1,0] ], # 8036
  [  1, [0,0,0,1,0,1,0,0,1,1,1,0,1,0,0,0,0,0,0,1,0,0,0,0,0,1,1] ], # 8037
  [  1, [0,0,0,1,0,1,1,0,0,0,1,0,0,0,0,1,1,0,0,1,1,0,0,1,0,0,0] ], # 8038
  [  1, [0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,0,1,1,1,0,1,1,0,0,0,0,0] ], # 8039
  [  1, [0,0,0,1,1,0,1,0,0,0,1,1,0,1,0,0,0,0,0,0,1,0,0,0,1,0,1] ], # 8040
  [  1, [0,0,1,0,0,0,0,1,1,1,0,1,1,0,0,0,0,0,0,0,0,1,1,0,0,1,0] ], # 8041
  [  1, [0,0,1,0,0,0,1,0,1,0,0,0,1,1,0,1,0,0,0,1,1,0,1,0,0,0,0] ], # 8042
  [  1, [0,0,1,0,1,1,0,0,0,0,0,0,0,1,0,1,1,0,1,0,1,0,0,0,1,0,0] ], # 8043
  [  1, [0,0,1,1,0,1,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,0,1,1,0] ], # 8044
  [  1, [0,1,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0,1,1,1,0,1,0,0,0,0,0] ], # 8045
  [  1, [0,1,0,0,0,0,1,1,0,0,1,1,0,0,1,0,0,0,0,0,0,1,0,1,1,0,0] ], # 8046
  [  1, [0,1,0,0,1,1,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0,0,0,1,1,0,1] ], # 8047
  [  1, [0,1,0,1,1,0,0,0,0,0,0,0,1,0,0,1,0,1,0,1,1,0,0,0,0,0,1] ], # 8048
  [  1, [0,1,1,0,0,0,0,0,1,0,1,0,1,1,0,0,0,0,0,0,0,1,0,0,1,0,1] ], # 8049
  [  1, [0,1,1,0,0,0,0,1,0,0,0,0,1,0,0,1,1,0,0,0,1,1,0,1,0,0,0] ], # 8050
  [  1, [0,1,1,0,0,1,0,0,0,0,0,0,1,0,1,1,0,0,0,1,0,0,0,0,1,1,0] ], # 8051
  [  1, [0,1,1,0,1,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,1,1,0,1,0,0] ], # 8052
  [  1, [1,0,0,0,0,0,1,0,1,1,1,0,0,1,0,0,0,0,0,0,0,0,1,1,0,0,1] ], # 8053
  [  1, [1,0,0,0,0,0,1,1,0,0,0,0,0,1,1,0,1,0,1,0,1,0,0,1,0,0,0] ], # 8054
  [  1, [1,0,0,1,0,1,0,0,0,0,0,0,0,0,1,0,1,1,1,1,0,0,0,0,0,1,0] ], # 8055
  [  1, [1,0,0,1,1,0,0,0,0,1,0,1,0,0,0,0,0,1,0,0,0,0,1,0,0,1,1] ], # 8056
  [  1, [1,0,1,0,0,0,0,0,1,0,0,0,0,1,0,0,1,1,1,0,0,1,1,0,0,0,0] ], # 8057
  [  1, [1,0,1,0,0,0,1,0,0,0,0,1,0,1,1,0,0,0,0,0,0,0,1,0,1,1,0] ], # 8058
  [  1, [1,0,1,0,0,1,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0,0,1,1,0,1,0] ], # 8059
  [  1, [1,0,1,1,0,0,0,0,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,0,1,1] ], # 8060
  [  1, [1,1,0,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,0,0,0,0,1,0,1,1] ], # 8061
  [  1, [1,1,0,0,0,0,1,0,0,0,0,0,0,0,1,1,0,1,0,1,0,0,1,1,0,0,0] ], # 8062
  [  1, [1,1,0,0,1,0,0,0,0,0,0,0,0,1,1,0,0,1,1,0,0,0,0,0,1,0,1] ], # 8063
  [  1, [1,1,0,1,0,0,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0,1] ], # 8064
  [ -1, [0,0,0,0,0,1,0,2,0,0,1,1,1,0,0,0,0,0,1,0,0,0,0,1,1,0,0] ], # 8065
  [ -1, [0,0,0,0,0,1,0,2,0,1,1,0,0,0,1,0,0,0,0,0,1,1,0,0,1,0,0] ], # 8066
  [ -1, [0,0,0,0,0,1,1,1,0,0,0,1,1,0,0,0,0,1,0,2,0,1,0,0,0,0,0] ], # 8067
  [ -1, [0,0,0,0,0,1,1,1,0,0,1,0,0,1,0,0,0,1,2,0,0,0,0,1,0,0,0] ], # 8068
  [ -1, [0,0,0,0,0,1,1,1,0,0,2,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,1] ], # 8069
  [ -1, [0,0,0,0,0,1,1,1,0,2,0,0,0,1,0,0,0,0,0,0,1,0,1,0,0,0,1] ], # 8070
  [ -1, [0,0,0,0,0,1,2,0,0,0,0,1,0,1,0,0,1,0,1,1,0,0,0,1,0,0,0] ], # 8071
  [ -1, [0,0,0,0,0,1,2,0,0,0,1,0,0,0,1,0,1,0,1,0,1,0,1,0,0,0,0] ], # 8072
  [ -1, [0,0,0,0,0,2,0,1,0,0,1,1,0,0,0,1,0,0,1,0,0,1,0,0,0,1,0] ], # 8073
  [ -1, [0,0,0,0,0,2,0,1,0,1,0,1,0,0,0,0,1,0,0,1,0,1,0,0,1,0,0] ], # 8074
  [ -1, [0,0,0,0,0,2,1,0,0,0,1,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0] ], # 8075
  [ -1, [0,0,0,0,0,2,1,0,0,1,0,0,0,1,0,0,1,0,0,1,1,0,0,0,1,0,0] ], # 8076
  [ -1, [0,0,0,0,1,0,0,0,2,0,1,0,1,0,0,1,0,0,1,0,1,0,1,0,0,0,0] ], # 8077
  [ -1, [0,0,0,0,1,0,0,0,2,1,0,0,0,1,0,1,0,0,0,1,1,1,0,0,0,0,0] ], # 8078
  [ -1, [0,0,0,0,1,0,1,0,1,0,0,2,1,0,0,0,0,0,0,1,0,1,0,0,0,1,0] ], # 8079
  [ -1, [0,0,0,0,1,0,1,0,1,0,1,0,0,0,1,0,1,0,2,0,0,0,0,1,0,0,0] ], # 8080
  [ -1, [0,0,0,0,1,0,1,0,1,1,0,0,1,0,0,0,1,0,0,0,2,0,1,0,0,0,0] ], # 8081
  [ -1, [0,0,0,0,1,0,1,0,1,2,0,0,0,1,0,0,0,0,0,0,1,0,0,1,0,1,0] ], # 8082
  [ -1, [0,0,0,0,1,0,2,0,0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,1,0,0,1] ], # 8083
  [ -1, [0,0,0,0,1,0,2,0,0,1,1,0,0,0,1,0,0,0,0,0,1,0,1,0,0,0,1] ], # 8084
  [ -1, [0,0,0,0,1,1,1,0,0,0,0,2,0,0,0,0,1,0,1,0,0,1,0,0,0,1,0] ], # 8085
  [ -1, [0,0,0,0,1,1,1,0,0,0,1,0,1,0,0,0,1,0,0,0,2,0,0,0,1,0,0] ], # 8086
  [ -1, [0,0,0,0,1,1,1,0,0,0,2,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,1] ], # 8087
  [ -1, [0,0,0,0,1,1,1,0,0,1,0,0,1,0,0,0,0,1,0,2,0,0,0,0,0,0,1] ], # 8088
  [ -1, [0,0,0,0,2,0,0,0,1,0,0,1,1,0,0,1,0,0,1,1,0,0,0,0,0,0,1] ], # 8089
  [ -1, [0,0,0,0,2,0,0,0,1,1,0,0,1,0,0,0,0,1,0,1,1,0,0,0,1,0,0] ], # 8090
  [ -1, [0,0,0,0,2,0,1,0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,0,1,0,0,1] ], # 8091
  [ -1, [0,0,0,0,2,0,1,0,0,1,1,0,0,0,0,0,0,1,0,0,1,0,0,1,1,0,0] ], # 8092
  [ -1, [0,0,0,1,0,0,0,0,2,0,1,1,1,0,0,0,0,0,1,0,0,0,1,0,0,1,0] ], # 8093
  [ -1, [0,0,0,1,0,0,0,0,2,1,0,1,0,1,0,0,0,0,0,1,0,1,0,0,0,1,0] ], # 8094
  [ -1, [0,0,0,1,0,0,0,1,1,0,0,1,0,0,1,1,0,0,0,2,0,1,0,0,0,0,0] ], # 8095
  [ -1, [0,0,0,1,0,0,0,1,1,0,0,2,1,0,0,0,0,0,0,1,0,0,1,0,1,0,0] ], # 8096
  [ -1, [0,0,0,1,0,0,0,1,1,0,2,0,0,0,1,0,0,0,1,0,0,0,0,1,1,0,0] ], # 8097
  [ -1, [0,0,0,1,0,0,0,1,1,1,0,0,0,1,0,1,0,0,0,0,2,0,1,0,0,0,0] ], # 8098
  [ -1, [0,0,0,1,0,0,0,2,0,0,0,1,1,0,0,0,0,1,1,1,0,0,0,1,0,0,0] ], # 8099
  [ -1, [0,0,0,1,0,0,0,2,0,1,0,0,0,0,1,0,0,1,0,1,1,1,0,0,0,0,0] ], # 8100
  [ -1, [0,0,0,1,0,1,0,1,0,0,0,1,0,1,0,0,0,1,2,0,0,0,0,0,0,1,0] ], # 8101
  [ -1, [0,0,0,1,0,1,0,1,0,0,0,2,0,0,0,0,1,0,1,0,0,0,1,0,1,0,0] ], # 8102
  [ -1, [0,0,0,1,0,1,0,1,0,0,1,0,0,1,0,1,0,0,0,0,2,0,0,0,1,0,0] ], # 8103
  [ -1, [0,0,0,1,0,1,0,1,0,2,0,0,0,0,0,0,0,1,0,1,0,0,1,0,0,0,1] ], # 8104
  [ -1, [0,0,0,1,1,0,0,0,1,0,0,1,0,0,1,0,1,0,2,0,0,0,0,0,0,1,0] ], # 8105
  [ -1, [0,0,0,1,1,0,0,0,1,0,2,0,0,0,0,1,0,0,0,0,1,0,0,1,1,0,0] ], # 8106
  [ -1, [0,0,0,1,1,0,0,0,1,1,0,0,0,0,1,1,0,0,0,2,0,0,0,0,0,0,1] ], # 8107
  [ -1, [0,0,0,1,1,0,0,0,1,2,0,0,0,0,0,0,0,1,0,1,0,0,0,1,0,1,0] ], # 8108
  [ -1, [0,0,0,2,0,0,0,0,1,1,0,1,0,0,0,0,1,0,0,1,0,0,1,0,0,0,1] ], # 8109
  [ -1, [0,0,0,2,0,0,0,0,1,1,1,0,0,0,0,0,0,1,0,0,1,0,1,0,0,1,0] ], # 8110
  [ -1, [0,0,0,2,0,0,0,1,0,0,0,1,0,0,1,0,1,0,1,1,0,0,0,0,0,0,1] ], # 8111
  [ -1, [0,0,0,2,0,0,0,1,0,0,1,0,0,0,1,0,0,1,1,0,1,0,0,0,0,1,0] ], # 8112
  [ -1, [0,0,1,0,0,0,0,2,0,0,0,1,1,0,0,1,0,0,1,0,0,0,1,1,0,0,0] ], # 8113
  [ -1, [0,0,1,0,0,0,0,2,0,1,0,0,0,0,1,1,0,0,0,0,1,1,1,0,0,0,0] ], # 8114
  [ -1, [0,0,1,0,0,0,1,1,0,0,0,1,2,0,0,0,0,0,0,1,0,0,1,0,0,0,1] ], # 8115
  [ -1, [0,0,1,0,0,0,1,1,0,0,1,0,0,0,1,0,0,1,0,1,0,2,0,0,0,0,0] ], # 8116
  [ -1, [0,0,1,0,0,0,1,1,0,1,0,0,0,2,0,0,0,0,1,0,0,0,0,1,0,0,1] ], # 8117
  [ -1, [0,0,1,0,0,0,1,1,0,1,0,0,1,0,0,0,0,1,0,0,1,0,2,0,0,0,0] ], # 8118
  [ -1, [0,0,1,0,0,0,2,0,0,0,0,1,1,1,0,0,0,0,0,1,0,0,0,1,0,1,0] ], # 8119
  [ -1, [0,0,1,0,0,0,2,0,0,0,1,0,1,0,1,0,0,0,0,0,1,0,1,0,0,1,0] ], # 8120
  [ -1, [0,0,1,0,0,1,0,1,0,0,0,0,0,1,0,1,0,1,2,0,0,0,1,0,0,0,0] ], # 8121
  [ -1, [0,0,1,0,0,1,0,1,0,0,1,0,2,0,0,0,0,0,0,1,0,0,0,0,1,0,1] ], # 8122
  [ -1, [0,0,1,0,0,1,0,1,0,1,1,0,0,0,0,0,0,1,0,0,0,2,0,0,0,1,0] ], # 8123
  [ -1, [0,0,1,0,0,1,0,1,0,2,0,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1] ], # 8124
  [ -1, [0,0,1,0,0,1,1,0,0,0,0,0,0,2,0,1,0,0,1,1,0,0,0,0,0,0,1] ], # 8125
  [ -1, [0,0,1,0,0,1,1,0,0,0,0,0,1,1,0,0,0,1,0,2,0,0,0,0,1,0,0] ], # 8126
  [ -1, [0,0,1,0,0,1,1,0,0,0,2,0,1,0,0,0,0,0,0,0,0,1,0,0,0,1,1] ], # 8127
  [ -1, [0,0,1,0,0,1,1,0,0,1,0,0,0,0,0,0,1,1,1,0,0,0,2,0,0,0,0] ], # 8128
  [ -1, [0,0,1,0,1,0,0,0,1,0,0,0,0,0,1,1,1,0,2,0,0,0,1,0,0,0,0] ], # 8129
  [ -1, [0,0,1,0,1,0,0,0,1,0,0,0,0,1,0,2,0,0,1,1,0,0,0,1,0,0,0] ], # 8130
  [ -1, [0,0,1,0,1,0,0,0,1,0,1,0,1,0,1,0,0,0,0,1,0,0,0,0,2,0,0] ], # 8131
  [ -1, [0,0,1,0,1,0,0,0,1,2,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,1,0] ], # 8132
  [ -1, [0,0,1,0,1,0,0,1,0,0,0,0,2,0,0,0,0,1,1,1,0,0,0,0,0,0,1] ], # 8133
  [ -1, [0,0,1,0,1,0,0,1,0,0,0,1,0,0,0,2,0,0,0,1,0,1,0,1,0,0,0] ], # 8134
  [ -1, [0,0,1,0,1,0,0,1,0,0,1,0,0,0,0,1,0,1,0,0,1,2,0,0,0,0,0] ], # 8135
  [ -1, [0,0,1,0,1,0,0,1,0,1,1,0,0,0,1,0,0,0,0,0,0,0,0,1,2,0,0] ], # 8136
  [ -1, [0,0,1,0,2,0,0,0,0,0,0,1,0,0,0,1,1,0,1,0,0,1,0,0,0,0,1] ], # 8137
  [ -1, [0,0,1,0,2,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1,1,0,0,1,0,0] ], # 8138
  [ -1, [0,0,1,1,0,0,0,0,1,0,0,0,0,1,1,1,0,0,0,2,0,0,0,0,1,0,0] ], # 8139
  [ -1, [0,0,1,1,0,0,0,0,1,0,2,0,1,0,0,0,0,0,0,0,0,0,0,1,1,1,0] ], # 8140
  [ -1, [0,0,1,1,0,0,0,0,1,1,0,0,0,0,0,0,2,0,1,0,0,0,1,1,0,0,0] ], # 8141
  [ -1, [0,0,1,1,0,0,0,0,1,1,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,2,0] ], # 8142
  [ -1, [0,0,1,1,0,0,1,0,0,0,0,0,0,0,1,0,2,0,1,1,0,0,0,1,0,0,0] ], # 8143
  [ -1, [0,0,1,1,0,0,1,0,0,0,0,1,0,2,0,0,0,0,1,0,0,0,0,0,0,1,1] ], # 8144
  [ -1, [0,0,1,1,0,0,1,0,0,1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,2,0] ], # 8145
  [ -1, [0,0,1,1,0,0,1,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,1] ], # 8146
  [ -1, [0,0,1,1,1,0,0,0,0,0,0,1,0,0,0,0,2,0,1,0,0,0,0,1,1,0,0] ], # 8147
  [ -1, [0,0,1,1,1,0,0,0,0,0,1,0,0,0,0,2,0,0,0,1,0,0,0,1,0,0,1] ], # 8148
  [ -1, [0,0,1,1,1,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,1,0,0,0,2,0,0] ], # 8149
  [ -1, [0,0,1,1,1,0,0,0,0,1,0,0,0,0,1,0,0,1,1,0,0,0,0,0,0,2,0] ], # 8150
  [ -1, [0,0,1,2,0,0,0,0,0,0,0,1,0,1,0,0,1,0,0,1,0,0,0,0,1,0,1] ], # 8151
  [ -1, [0,0,1,2,0,0,0,0,0,0,1,0,0,1,0,0,0,1,0,0,1,0,0,0,1,1,0] ], # 8152
  [ -1, [0,0,2,0,0,0,0,1,0,1,0,0,0,1,0,1,0,0,0,0,0,1,0,1,0,1,0] ], # 8153
  [ -1, [0,0,2,0,0,0,0,1,0,1,0,0,1,0,0,0,1,0,0,0,0,0,1,1,1,0,0] ], # 8154
  [ -1, [0,0,2,0,0,0,1,0,0,0,0,0,0,1,1,1,0,0,0,1,0,1,0,0,0,1,0] ], # 8155
  [ -1, [0,0,2,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0,0,1,0,0,1,0,1,0,0] ], # 8156
  [ -1, [0,0,2,0,1,0,0,0,0,0,0,0,0,1,0,1,0,1,1,0,0,1,0,0,0,1,0] ], # 8157
  [ -1, [0,0,2,0,1,0,0,0,0,0,0,0,1,0,0,0,1,1,1,0,0,0,1,0,1,0,0] ], # 8158
  [ -1, [0,0,2,1,0,0,0,0,0,0,1,0,0,1,0,1,0,0,0,0,0,1,0,0,0,1,1] ], # 8159
  [ -1, [0,0,2,1,0,0,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,1,0,1,0,1] ], # 8160
  [ -1, [0,1,0,0,0,0,0,0,2,0,1,0,1,0,1,0,0,0,1,0,0,0,1,0,1,0,0] ], # 8161
  [ -1, [0,1,0,0,0,0,0,0,2,1,0,0,0,1,1,0,0,0,0,1,0,1,0,0,1,0,0] ], # 8162
  [ -1, [0,1,0,0,0,0,1,0,1,0,0,1,0,0,1,0,1,0,0,1,0,2,0,0,0,0,0] ], # 8163
  [ -1, [0,1,0,0,0,0,1,0,1,0,0,1,2,0,0,0,0,0,0,0,1,0,1,0,0,1,0] ], # 8164
  [ -1, [0,1,0,0,0,0,1,0,1,0,1,0,0,0,2,0,0,0,1,0,0,1,0,0,0,1,0] ], # 8165
  [ -1, [0,1,0,0,0,0,1,0,1,1,0,0,0,1,0,0,1,0,1,0,0,0,0,2,0,0,0] ], # 8166
  [ -1, [0,1,0,0,0,0,2,0,0,0,0,1,0,1,0,0,0,1,0,1,0,1,0,1,0,0,0] ], # 8167
  [ -1, [0,1,0,0,0,0,2,0,0,0,1,0,0,0,1,0,0,1,0,0,1,1,1,0,0,0,0] ], # 8168
  [ -1, [0,1,0,0,0,1,0,0,1,0,0,0,0,1,0,2,0,0,1,0,1,0,1,0,0,0,0] ], # 8169
  [ -1, [0,1,0,0,0,1,0,0,1,0,0,1,1,1,0,0,0,0,0,1,0,0,0,0,2,0,0] ], # 8170
  [ -1, [0,1,0,0,0,1,0,0,1,0,1,0,2,0,0,0,0,0,0,0,1,0,0,0,1,1,0] ], # 8171
  [ -1, [0,1,0,0,0,1,0,0,1,1,0,1,0,0,0,0,1,0,0,0,0,2,0,0,0,1,0] ], # 8172
  [ -1, [0,1,0,0,0,1,0,1,0,0,0,0,1,1,0,0,0,1,2,0,0,0,0,0,0,0,1] ], # 8173
  [ -1, [0,1,0,0,0,1,0,1,0,0,0,1,0,0,0,2,0,0,0,0,1,1,1,0,0,0,0] ], # 8174
  [ -1, [0,1,0,0,0,1,0,1,0,1,0,1,0,1,0,0,0,0,0,0,0,0,0,1,2,0,0] ], # 8175
  [ -1, [0,1,0,0,0,1,0,1,0,2,0,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0,1] ], # 8176
  [ -1, [0,1,0,0,0,2,0,0,0,0,1,0,1,0,0,1,0,0,1,0,0,0,0,0,0,1,1] ], # 8177
  [ -1, [0,1,0,0,0,2,0,0,0,1,0,0,1,0,0,0,1,0,0,1,0,0,0,0,1,0,1] ], # 8178
  [ -1, [0,1,0,0,1,0,0,0,1,0,0,0,1,0,1,0,1,0,2,0,0,0,0,0,0,0,1] ], # 8179
  [ -1, [0,1,0,0,1,0,0,0,1,0,0,0,2,0,0,0,0,1,1,0,1,0,0,0,0,1,0] ], # 8180
  [ -1, [0,1,0,0,1,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0,1,2,0,0,0,0,0] ], # 8181
  [ -1, [0,1,0,0,1,0,0,0,1,2,0,0,0,0,1,0,0,0,0,0,0,0,0,1,1,1,0] ], # 8182
  [ -1, [0,1,0,0,1,0,1,0,0,0,0,0,1,0,0,0,1,1,0,0,2,1,0,0,0,0,0] ], # 8183
  [ -1, [0,1,0,0,1,0,1,0,0,0,0,2,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0] ], # 8184
  [ -1, [0,1,0,0,1,0,1,0,0,1,0,0,0,0,2,0,0,0,1,0,0,0,0,0,0,1,1] ], # 8185
  [ -1, [0,1,0,0,1,0,1,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,0,2,1,0,0] ], # 8186
  [ -1, [0,1,0,1,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0,0,2,1,0,0,0,0,0] ], # 8187
  [ -1, [0,1,0,1,0,0,0,1,0,0,0,0,1,0,0,0,0,2,1,0,1,0,1,0,0,0,0] ], # 8188
  [ -1, [0,1,0,1,0,0,0,1,0,0,0,2,0,0,0,1,0,0,0,0,0,0,1,1,1,0,0] ], # 8189
  [ -1, [0,1,0,1,0,0,0,1,0,1,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,0,2] ], # 8190
  [ -1, [0,1,0,1,0,0,1,0,0,0,0,0,0,0,2,0,1,0,1,0,1,0,0,0,0,1,0] ], # 8191
  [ -1, [0,1,0,1,0,0,1,0,0,0,1,0,0,0,0,0,0,2,1,0,0,0,1,1,0,0,0] ], # 8192
  [ -1, [0,1,0,1,0,0,1,0,0,1,0,0,0,0,0,0,1,1,0,1,0,0,0,2,0,0,0] ], # 8193
  [ -1, [0,1,0,1,0,0,1,0,0,1,0,1,0,1,0,0,0,0,0,0,0,0,1,0,0,0,2] ], # 8194
  [ -1, [0,1,0,1,0,1,0,0,0,0,0,1,0,1,0,0,1,0,0,0,1,0,0,0,2,0,0] ], # 8195
  [ -1, [0,1,0,1,0,1,0,0,0,0,1,0,0,0,0,2,0,0,0,0,1,0,1,0,0,0,1] ], # 8196
  [ -1, [0,1,0,1,0,1,0,0,0,1,0,0,0,0,0,0,0,2,1,0,0,0,1,0,0,1,0] ], # 8197
  [ -1, [0,1,0,1,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,2] ], # 8198
  [ -1, [0,1,0,2,0,0,0,0,0,0,0,1,0,0,0,1,1,0,0,1,0,0,0,1,0,0,1] ], # 8199
  [ -1, [0,1,0,2,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,1,0,0,1,0,1,0] ], # 8200
  [ -1, [0,1,1,0,0,0,1,0,0,0,0,0,0,0,2,1,0,0,1,0,0,0,1,0,0,1,0] ], # 8201
  [ -1, [0,1,1,0,0,0,1,0,0,0,0,0,0,2,0,0,0,1,1,0,0,1,0,0,0,0,1] ], # 8202
  [ -1, [0,1,1,0,0,0,1,0,0,1,0,0,0,0,1,0,0,1,0,0,0,0,2,0,1,0,0] ], # 8203
  [ -1, [0,1,1,0,0,0,1,0,0,1,0,0,1,0,0,0,1,0,0,0,0,0,0,2,0,1,0] ], # 8204
  [ -1, [0,1,1,1,0,0,0,0,0,0,0,0,0,1,0,0,0,2,1,0,0,0,1,0,1,0,0] ], # 8205
  [ -1, [0,1,1,1,0,0,0,0,0,0,0,0,1,0,0,0,2,0,1,0,0,0,0,1,0,0,1] ], # 8206
  [ -1, [0,1,1,1,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,0,0,0,1,0,2,0] ], # 8207
  [ -1, [0,1,1,1,0,0,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,1,0,0,0,0,2] ], # 8208
  [ -1, [0,2,0,0,0,0,0,0,1,0,0,0,0,1,1,1,0,0,1,0,0,1,0,0,0,0,1] ], # 8209
  [ -1, [0,2,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,1,1,0,0,0,0,1,1,0,0] ], # 8210
  [ -1, [0,2,0,0,0,0,1,0,0,0,0,1,0,0,1,1,0,0,0,0,0,1,1,0,0,0,1] ], # 8211
  [ -1, [0,2,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,1,1,1,0,0] ], # 8212
  [ -1, [0,2,0,0,0,1,0,0,0,1,0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,1,1] ], # 8213
  [ -1, [0,2,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,1,0,0,0,0,0,1,1,1,0] ], # 8214
  [ -1, [0,2,0,1,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,1,1,0,0,0,0,1] ], # 8215
  [ -1, [0,2,0,1,0,0,0,0,0,0,0,0,1,0,0,0,1,1,0,0,1,0,0,1,1,0,0] ], # 8216
  [ -1, [1,0,0,0,0,0,0,0,2,0,1,0,1,0,0,0,1,0,1,0,0,0,1,1,0,0,0] ], # 8217
  [ -1, [1,0,0,0,0,0,0,0,2,1,0,0,0,1,0,0,1,0,0,1,0,1,0,1,0,0,0] ], # 8218
  [ -1, [1,0,0,0,0,0,0,1,1,0,0,1,1,0,0,1,0,0,0,0,1,0,2,0,0,0,0] ], # 8219
  [ -1, [1,0,0,0,0,0,0,1,1,0,1,0,0,0,2,0,0,0,0,1,0,1,0,0,1,0,0] ], # 8220
  [ -1, [1,0,0,0,0,0,0,1,1,0,1,0,0,1,0,1,0,0,1,0,0,0,0,2,0,0,0] ], # 8221
  [ -1, [1,0,0,0,0,0,0,1,1,1,0,0,0,2,0,0,0,0,0,0,1,0,0,1,1,0,0] ], # 8222
  [ -1, [1,0,0,0,0,0,0,2,0,0,0,1,1,1,0,0,0,0,1,0,0,0,0,1,0,0,1] ], # 8223
  [ -1, [1,0,0,0,0,0,0,2,0,1,0,0,0,1,1,0,0,0,0,0,1,1,0,0,0,0,1] ], # 8224
  [ -1, [1,0,0,0,0,1,0,0,1,0,0,0,0,2,0,1,0,0,0,1,1,0,0,0,1,0,0] ], # 8225
  [ -1, [1,0,0,0,0,1,0,0,1,0,0,1,0,0,0,1,1,0,1,0,0,0,2,0,0,0,0] ], # 8226
  [ -1, [1,0,0,0,0,1,0,0,1,0,1,1,1,0,0,0,0,0,0,0,0,1,0,0,0,2,0] ], # 8227
  [ -1, [1,0,0,0,0,1,0,0,1,1,0,0,0,0,0,0,2,0,0,0,1,1,1,0,0,0,0] ], # 8228
  [ -1, [1,0,0,0,0,1,1,0,0,0,0,0,0,0,1,0,2,0,0,1,1,1,0,0,0,0,0] ], # 8229
  [ -1, [1,0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,1,1,0,2,0,0,0,1,0,0,0] ], # 8230
  [ -1, [1,0,0,0,0,1,1,0,0,0,0,1,1,1,0,0,0,0,0,0,1,0,0,0,0,2,0] ], # 8231
  [ -1, [1,0,0,0,0,1,1,0,0,0,2,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,1] ], # 8232
  [ -1, [1,0,0,0,0,2,0,0,0,0,1,0,0,0,0,1,0,1,1,0,0,0,1,0,0,1,0] ], # 8233
  [ -1, [1,0,0,0,0,2,0,0,0,1,0,0,0,0,0,0,1,1,0,1,0,0,1,0,1,0,0] ], # 8234
  [ -1, [1,0,0,0,1,0,0,1,0,0,0,0,1,0,0,0,0,2,0,1,1,1,0,0,0,0,0] ], # 8235
  [ -1, [1,0,0,0,1,0,0,1,0,0,1,0,1,0,1,0,0,0,1,0,0,0,0,0,0,0,2] ], # 8236
  [ -1, [1,0,0,0,1,0,0,1,0,0,1,1,0,0,0,1,0,0,0,0,0,0,0,2,1,0,0] ], # 8237
  [ -1, [1,0,0,0,1,0,0,1,0,1,0,0,0,0,2,0,0,0,0,1,0,0,0,0,1,0,1] ], # 8238
  [ -1, [1,0,0,0,1,0,1,0,0,0,0,0,1,0,1,0,1,0,0,0,2,0,0,0,0,1,0] ], # 8239
  [ -1, [1,0,0,0,1,0,1,0,0,0,0,2,0,1,0,0,0,0,0,0,0,1,0,0,0,1,1] ], # 8240
  [ -1, [1,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,2,0,1,0,1,0,1,0,0,0] ], # 8241
  [ -1, [1,0,0,0,1,0,1,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,1,0,0,0,2] ], # 8242
  [ -1, [1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,2,0,0,0,1,1,0,0,1,0,0] ], # 8243
  [ -1, [1,0,0,0,1,1,0,0,0,0,0,1,1,0,0,0,0,1,1,0,0,0,0,0,0,2,0] ], # 8244
  [ -1, [1,0,0,0,1,1,0,0,0,0,1,0,1,0,0,1,0,0,0,1,0,0,0,0,0,0,2] ], # 8245
  [ -1, [1,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,0,2,0,1,0,1,0,0,0,1,0] ], # 8246
  [ -1, [1,0,0,0,2,0,0,0,0,0,0,1,0,0,1,1,0,0,1,0,0,0,0,0,0,1,1] ], # 8247
  [ -1, [1,0,0,0,2,0,0,0,0,1,0,0,0,0,1,0,0,1,0,0,1,0,0,0,1,1,0] ], # 8248
  [ -1, [1,0,0,1,0,0,0,0,1,0,0,0,0,0,1,1,1,0,0,2,0,0,0,1,0,0,0] ], # 8249
  [ -1, [1,0,0,1,0,0,0,0,1,0,0,1,0,2,0,0,0,0,0,0,1,0,0,0,1,1,0] ], # 8250
  [ -1, [1,0,0,1,0,0,0,0,1,0,1,1,0,0,0,1,0,0,0,0,0,0,2,0,0,0,1] ], # 8251
  [ -1, [1,0,0,1,0,0,0,0,1,0,2,0,0,0,0,0,0,1,0,0,0,0,1,1,1,0,0] ], # 8252
  [ -1, [1,0,0,1,0,0,0,1,0,0,0,0,0,0,2,0,1,0,0,1,1,0,0,0,1,0,0] ], # 8253
  [ -1, [1,0,0,1,0,0,0,1,0,0,0,0,0,1,1,1,0,0,0,0,2,0,0,0,0,1,0] ], # 8254
  [ -1, [1,0,0,1,0,0,0,1,0,0,0,2,0,1,0,0,0,0,0,0,0,0,1,0,1,0,1] ], # 8255
  [ -1, [1,0,0,1,0,0,0,1,0,0,1,0,0,0,0,1,0,1,0,1,0,0,0,2,0,0,0] ], # 8256
  [ -1, [1,0,1,0,0,0,0,1,0,0,0,0,0,0,2,1,0,0,0,1,0,0,1,0,1,0,0] ], # 8257
  [ -1, [1,0,1,0,0,0,0,1,0,0,0,0,2,0,0,0,1,0,0,1,0,0,0,1,0,0,1] ], # 8258
  [ -1, [1,0,1,0,0,0,0,1,0,0,1,0,0,1,0,0,0,1,0,0,0,2,0,0,0,0,1] ], # 8259
  [ -1, [1,0,1,0,0,0,0,1,0,0,1,0,1,0,0,1,0,0,0,0,0,0,0,2,0,1,0] ], # 8260
  [ -1, [1,0,1,0,1,0,0,0,0,0,0,0,0,0,1,2,0,0,0,1,0,0,0,1,0,1,0] ], # 8261
  [ -1, [1,0,1,0,1,0,0,0,0,0,0,0,0,1,0,0,0,2,0,1,0,1,0,0,1,0,0] ], # 8262
  [ -1, [1,0,1,0,1,0,0,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,1,0,2,0,0] ], # 8263
  [ -1, [1,0,1,0,1,0,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,1,0,0,0,0,2] ], # 8264
  [ -1, [1,1,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,1,0,0,1,1,0,0,1,0,0] ], # 8265
  [ -1, [1,1,0,0,0,0,0,0,1,0,0,0,2,0,0,0,1,0,0,0,1,0,0,1,0,1,0] ], # 8266
  [ -1, [1,1,0,0,0,0,0,0,1,0,0,1,0,0,1,1,0,0,0,0,0,0,2,0,1,0,0] ], # 8267
  [ -1, [1,1,0,0,0,0,0,0,1,0,0,1,0,1,0,0,1,0,0,0,0,2,0,0,0,0,1] ], # 8268
  [ -1, [1,1,0,0,0,1,0,0,0,0,0,0,0,0,1,2,0,0,0,0,1,0,1,0,0,1,0] ], # 8269
  [ -1, [1,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,2,0,0,0,1,1,0,0,0,0,1] ], # 8270
  [ -1, [1,1,0,0,0,1,0,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,1,0,2,0,0] ], # 8271
  [ -1, [1,1,0,0,0,1,0,0,0,0,0,1,1,0,0,1,0,0,0,0,0,0,0,1,0,2,0] ], # 8272
  [ -1, [2,0,0,0,0,0,0,0,1,0,1,0,0,0,1,0,1,0,0,0,0,1,1,0,0,0,1] ], # 8273
  [ -1, [2,0,0,0,0,0,0,0,1,0,1,0,0,1,0,0,0,1,0,0,0,1,0,1,0,1,0] ], # 8274
  [ -1, [2,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,1,0,0,0,1,0,1,0,0,0,1] ], # 8275
  [ -1, [2,0,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1,0,0,1,0,0,1,0,1,0] ], # 8276
  [ -1, [2,0,0,0,0,1,0,0,0,0,0,0,0,0,1,1,1,0,0,1,0,0,1,0,0,0,1] ], # 8277
  [ -1, [2,0,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0,1,0,1,0,0,0,1,0,1,0] ], # 8278
  [ -1, [2,0,0,0,1,0,0,0,0,0,0,1,0,0,1,0,1,0,0,0,0,0,1,0,1,0,1] ], # 8279
  [ -1, [2,0,0,0,1,0,0,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,1,1,1,0] ], # 8280
  [  1, [0,0,0,0,0,1,0,2,0,0,0,1,1,0,0,1,0,0,1,1,0,0,0,1,0,0,0] ], # 8281
  [  1, [0,0,0,0,0,1,0,2,0,1,0,0,0,0,1,1,0,0,0,1,1,1,0,0,0,0,0] ], # 8282
  [  1, [0,0,0,0,0,1,1,1,0,0,0,1,0,1,0,0,0,1,2,0,0,0,1,0,0,0,0] ], # 8283
  [  1, [0,0,0,0,0,1,1,1,0,0,2,0,1,0,0,0,0,0,0,0,1,1,0,0,0,0,1] ], # 8284
  [  1, [0,0,0,0,0,1,1,1,0,1,0,0,1,0,0,0,0,1,0,2,0,0,0,1,0,0,0] ], # 8285
  [  1, [0,0,0,0,0,1,1,1,0,2,0,0,0,0,1,0,0,0,0,1,0,0,1,0,0,0,1] ], # 8286
  [  1, [0,0,0,0,0,1,2,0,0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,1,0,1,0] ], # 8287
  [  1, [0,0,0,0,0,1,2,0,0,1,1,0,0,0,1,0,0,0,0,0,1,0,1,0,0,1,0] ], # 8288
  [  1, [0,0,0,0,0,2,0,1,0,0,1,0,1,0,0,1,0,0,1,0,1,0,0,0,0,1,0] ], # 8289
  [  1, [0,0,0,0,0,2,0,1,0,1,0,0,1,0,0,0,1,0,0,1,1,0,0,0,1,0,0] ], # 8290
  [  1, [0,0,0,0,0,2,1,0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,1,0,0,1,0] ], # 8291
  [  1, [0,0,0,0,0,2,1,0,0,1,0,1,0,0,0,0,1,0,0,1,0,0,1,0,1,0,0] ], # 8292
  [  1, [0,0,0,0,1,0,0,0,2,0,1,1,1,0,0,0,0,0,1,0,0,0,1,0,1,0,0] ], # 8293
  [  1, [0,0,0,0,1,0,0,0,2,1,0,1,0,1,0,0,0,0,0,1,0,1,0,0,1,0,0] ], # 8294
  [  1, [0,0,0,0,1,0,1,0,1,0,0,1,0,0,1,0,1,0,2,0,0,0,1,0,0,0,0] ], # 8295
  [  1, [0,0,0,0,1,0,1,0,1,0,0,2,0,1,0,0,0,0,1,0,0,1,0,0,0,1,0] ], # 8296
  [  1, [0,0,0,0,1,0,1,0,1,0,1,0,1,0,0,0,1,0,0,0,2,1,0,0,0,0,0] ], # 8297
  [  1, [0,0,0,0,1,0,1,0,1,2,0,0,0,0,1,0,0,0,0,1,0,0,0,1,0,1,0] ], # 8298
  [  1, [0,0,0,0,1,0,2,0,0,0,0,1,0,1,0,0,0,1,1,1,0,0,0,1,0,0,0] ], # 8299
  [  1, [0,0,0,0,1,0,2,0,0,0,1,0,0,0,1,0,0,1,1,0,1,0,1,0,0,0,0] ], # 8300
  [  1, [0,0,0,0,1,1,1,0,0,0,0,1,1,0,0,0,0,1,0,2,0,0,0,0,1,0,0] ], # 8301
  [  1, [0,0,0,0,1,1,1,0,0,0,0,2,0,0,0,1,0,0,0,1,0,1,0,0,0,1,0] ], # 8302
  [  1, [0,0,0,0,1,1,1,0,0,0,2,0,0,0,0,0,0,1,1,0,0,1,0,0,0,0,1] ], # 8303
  [  1, [0,0,0,0,1,1,1,0,0,1,0,0,1,0,0,0,1,0,0,0,2,0,0,0,0,1,0] ], # 8304
  [  1, [0,0,0,0,2,0,0,0,1,0,1,1,0,0,0,1,0,0,1,0,0,1,0,0,0,0,1] ], # 8305
  [  1, [0,0,0,0,2,0,0,0,1,1,1,0,0,0,0,0,0,1,0,0,1,1,0,0,1,0,0] ], # 8306
  [  1, [0,0,0,0,2,0,1,0,0,0,0,1,0,0,1,1,0,0,1,1,0,0,0,0,0,0,1] ], # 8307
  [  1, [0,0,0,0,2,0,1,0,0,1,0,0,0,0,1,0,0,1,0,1,1,0,0,0,1,0,0] ], # 8308
  [  1, [0,0,0,1,0,0,0,0,2,0,1,0,1,0,0,0,1,0,1,0,1,0,1,0,0,0,0] ], # 8309
  [  1, [0,0,0,1,0,0,0,0,2,1,0,0,0,1,0,0,1,0,0,1,1,1,0,0,0,0,0] ], # 8310
  [  1, [0,0,0,1,0,0,0,1,1,0,0,2,0,1,0,0,0,0,1,0,0,0,1,0,1,0,0] ], # 8311
  [  1, [0,0,0,1,0,0,0,1,1,0,1,0,0,1,0,1,0,0,0,0,2,1,0,0,0,0,0] ], # 8312
  [  1, [0,0,0,1,0,0,0,1,1,0,2,0,1,0,0,0,0,0,0,0,1,0,0,1,1,0,0] ], # 8313
  [  1, [0,0,0,1,0,0,0,1,1,1,0,0,0,0,1,1,0,0,0,2,0,0,0,1,0,0,0] ], # 8314
  [  1, [0,0,0,1,0,0,0,2,0,0,1,1,1,0,0,0,0,0,1,0,0,0,0,1,0,0,1] ], # 8315
  [  1, [0,0,0,1,0,0,0,2,0,1,1,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0,1] ], # 8316
  [  1, [0,0,0,1,0,1,0,1,0,0,0,2,0,0,0,1,0,0,0,1,0,0,1,0,1,0,0] ], # 8317
  [  1, [0,0,0,1,0,1,0,1,0,0,1,0,0,1,0,0,0,1,2,0,0,0,0,0,0,0,1] ], # 8318
  [  1, [0,0,0,1,0,1,0,1,0,1,0,0,0,1,0,1,0,0,0,0,2,0,0,0,0,1,0] ], # 8319
  [  1, [0,0,0,1,0,1,0,1,0,2,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,1] ], # 8320
  [  1, [0,0,0,1,1,0,0,0,1,0,0,1,0,0,1,1,0,0,0,2,0,0,0,0,1,0,0] ], # 8321
  [  1, [0,0,0,1,1,0,0,0,1,0,1,0,0,0,1,0,1,0,2,0,0,0,0,0,0,0,1] ], # 8322
  [  1, [0,0,0,1,1,0,0,0,1,0,2,0,0,0,0,0,0,1,1,0,0,0,0,1,1,0,0] ], # 8323
  [  1, [0,0,0,1,1,0,0,0,1,2,0,0,0,0,0,0,1,0,0,0,1,0,0,1,0,1,0] ], # 8324
  [  1, [0,0,0,2,0,0,0,0,1,0,0,1,0,1,0,0,1,0,1,1,0,0,0,0,0,0,1] ], # 8325
  [  1, [0,0,0,2,0,0,0,0,1,0,1,0,0,1,0,0,0,1,1,0,1,0,0,0,0,1,0] ], # 8326
  [  1, [0,0,0,2,0,0,0,1,0,1,0,1,0,0,0,0,1,0,0,1,0,0,0,1,0,0,1] ], # 8327
  [  1, [0,0,0,2,0,0,0,1,0,1,1,0,0,0,0,0,0,1,0,0,1,0,0,1,0,1,0] ], # 8328
  [  1, [0,0,1,0,0,0,0,2,0,0,0,1,1,1,0,0,0,0,1,0,0,0,0,1,1,0,0] ], # 8329
  [  1, [0,0,1,0,0,0,0,2,0,1,0,0,0,1,1,0,0,0,0,0,1,1,0,0,1,0,0] ], # 8330
  [  1, [0,0,1,0,0,0,1,1,0,0,0,1,0,2,0,0,0,0,1,0,0,1,0,0,0,0,1] ], # 8331
  [  1, [0,0,1,0,0,0,1,1,0,0,1,0,0,1,0,0,0,1,0,0,1,2,0,0,0,0,0] ], # 8332
  [  1, [0,0,1,0,0,0,1,1,0,0,1,0,2,0,0,0,0,0,0,1,0,0,0,1,0,0,1] ], # 8333
  [  1, [0,0,1,0,0,0,1,1,0,1,0,0,0,0,1,0,0,1,1,0,0,0,2,0,0,0,0] ], # 8334
  [  1, [0,0,1,0,0,0,2,0,0,0,0,1,0,1,0,0,1,0,0,1,0,1,0,1,0,0,0] ], # 8335
  [  1, [0,0,1,0,0,0,2,0,0,0,1,0,0,0,1,0,1,0,0,0,1,1,1,0,0,0,0] ], # 8336
  [  1, [0,0,1,0,0,1,0,1,0,0,0,0,1,1,0,0,0,1,2,0,0,0,0,0,0,1,0] ], # 8337
  [  1, [0,0,1,0,0,1,0,1,0,0,0,0,2,0,0,0,1,0,1,1,0,0,0,0,0,0,1] ], # 8338
  [  1, [0,0,1,0,0,1,0,1,0,0,1,0,0,0,0,1,0,1,0,1,0,2,0,0,0,0,0] ], # 8339
  [  1, [0,0,1,0,0,1,0,1,0,2,0,0,0,1,0,0,0,0,0,0,0,0,1,0,1,0,1] ], # 8340
  [  1, [0,0,1,0,0,1,1,0,0,0,0,0,1,0,0,0,1,1,0,2,0,1,0,0,0,0,0] ], # 8341
  [  1, [0,0,1,0,0,1,1,0,0,0,2,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1] ], # 8342
  [  1, [0,0,1,0,0,1,1,0,0,1,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,1,1] ], # 8343
  [  1, [0,0,1,0,0,1,1,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,2,0,1,0,0] ], # 8344
  [  1, [0,0,1,0,1,0,0,0,1,0,0,0,1,0,1,0,1,0,2,0,0,0,0,0,0,1,0] ], # 8345
  [  1, [0,0,1,0,1,0,0,0,1,0,1,0,0,0,0,2,0,0,0,1,0,1,0,1,0,0,0] ], # 8346
  [  1, [0,0,1,0,1,0,0,0,1,1,1,0,0,0,1,0,0,0,0,0,0,0,1,0,2,0,0] ], # 8347
  [  1, [0,0,1,0,1,0,0,0,1,2,0,0,0,1,0,0,0,0,0,0,0,0,0,1,1,1,0] ], # 8348
  [  1, [0,0,1,0,1,0,0,1,0,0,0,0,0,0,1,2,0,0,1,1,0,0,0,1,0,0,0] ], # 8349
  [  1, [0,0,1,0,1,0,0,1,0,0,0,1,2,0,0,0,0,0,0,1,0,0,0,0,1,0,1] ], # 8350
  [  1, [0,0,1,0,1,0,0,1,0,0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,2,0,0] ], # 8351
  [  1, [0,0,1,0,1,0,0,1,0,1,1,0,0,0,0,0,0,1,0,0,0,2,0,0,0,0,1] ], # 8352
  [  1, [0,0,1,0,2,0,0,0,0,0,0,1,1,0,0,1,0,0,1,0,0,0,0,0,0,1,1] ], # 8353
  [  1, [0,0,1,0,2,0,0,0,0,1,0,0,1,0,0,0,0,1,0,0,1,0,0,0,1,1,0] ], # 8354
  [  1, [0,0,1,1,0,0,0,0,1,0,0,0,0,0,1,1,1,0,0,2,0,1,0,0,0,0,0] ], # 8355
  [  1, [0,0,1,1,0,0,0,0,1,0,0,0,1,0,0,0,2,0,1,1,0,0,0,1,0,0,0] ], # 8356
  [  1, [0,0,1,1,0,0,0,0,1,0,2,0,0,0,0,1,0,0,0,0,0,0,1,1,1,0,0] ], # 8357
  [  1, [0,0,1,1,0,0,0,0,1,1,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,2,0] ], # 8358
  [  1, [0,0,1,1,0,0,1,0,0,0,0,0,0,2,0,0,0,1,1,1,0,0,0,0,0,0,1] ], # 8359
  [  1, [0,0,1,1,0,0,1,0,0,0,0,1,0,0,0,0,2,0,1,0,0,0,1,1,0,0,0] ], # 8360
  [  1, [0,0,1,1,0,0,1,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,2,0,0,0,0] ], # 8361
  [  1, [0,0,1,1,0,0,1,0,0,1,1,0,0,0,1,0,0,0,0,0,0,0,0,1,0,2,0] ], # 8362
  [  1, [0,0,1,1,1,0,0,0,0,0,0,1,0,0,0,2,0,0,0,1,0,0,0,1,0,1,0] ], # 8363
  [  1, [0,0,1,1,1,0,0,0,0,0,1,0,0,0,1,0,0,1,0,1,0,0,0,0,2,0,0] ], # 8364
  [  1, [0,0,1,1,1,0,0,0,0,1,0,0,0,0,0,0,2,0,1,0,0,0,0,1,0,0,1] ], # 8365
  [  1, [0,0,1,1,1,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,2,0] ], # 8366
  [  1, [0,0,1,2,0,0,0,0,0,0,0,1,0,0,0,1,1,0,0,1,0,0,1,0,0,0,1] ], # 8367
  [  1, [0,0,1,2,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,1,0,1,0,0,1,0] ], # 8368
  [  1, [0,0,2,0,0,0,0,1,0,0,0,0,0,1,1,1,0,0,1,0,0,1,0,0,0,1,0] ], # 8369
  [  1, [0,0,2,0,0,0,0,1,0,0,0,0,1,0,1,0,1,0,1,0,0,0,1,0,1,0,0] ], # 8370
  [  1, [0,0,2,0,0,0,1,0,0,0,1,0,0,1,0,1,0,0,0,0,0,1,0,1,0,1,0] ], # 8371
  [  1, [0,0,2,0,0,0,1,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,1,1,1,0,0] ], # 8372
  [  1, [0,0,2,0,1,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,0,1,0,0,0,1,1] ], # 8373
  [  1, [0,0,2,0,1,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,0,0,1,0,1,0,1] ], # 8374
  [  1, [0,0,2,1,0,0,0,0,0,0,0,0,0,1,0,1,0,1,0,1,0,1,0,0,0,1,0] ], # 8375
  [  1, [0,0,2,1,0,0,0,0,0,0,0,0,1,0,0,0,1,1,0,1,0,0,1,0,1,0,0] ], # 8376
  [  1, [0,1,0,0,0,0,0,0,2,0,1,0,1,0,0,1,0,0,1,0,0,0,1,1,0,0,0] ], # 8377
  [  1, [0,1,0,0,0,0,0,0,2,1,0,0,0,1,0,1,0,0,0,1,0,1,0,1,0,0,0] ], # 8378
  [  1, [0,1,0,0,0,0,1,0,1,0,0,1,0,1,0,0,1,0,0,0,1,2,0,0,0,0,0] ], # 8379
  [  1, [0,1,0,0,0,0,1,0,1,0,1,0,2,0,0,0,0,0,0,0,1,0,0,1,0,1,0] ], # 8380
  [  1, [0,1,0,0,0,0,1,0,1,1,0,0,0,0,2,0,0,0,1,0,0,0,1,0,0,1,0] ], # 8381
  [  1, [0,1,0,0,0,0,1,0,1,1,0,0,1,0,0,0,1,0,0,1,0,0,0,2,0,0,0] ], # 8382
  [  1, [0,1,0,0,0,0,2,0,0,0,0,1,1,1,0,0,0,0,0,1,0,0,0,1,0,0,1] ], # 8383
  [  1, [0,1,0,0,0,0,2,0,0,0,1,0,1,0,1,0,0,0,0,0,1,0,1,0,0,0,1] ], # 8384
  [  1, [0,1,0,0,0,1,0,0,1,0,0,0,2,0,0,0,1,0,1,0,1,0,0,0,0,1,0] ], # 8385
  [  1, [0,1,0,0,0,1,0,0,1,0,0,1,0,0,0,1,1,0,0,1,0,2,0,0,0,0,0] ], # 8386
  [  1, [0,1,0,0,0,1,0,0,1,0,1,0,0,0,0,2,0,0,0,0,1,1,1,0,0,0,0] ], # 8387
  [  1, [0,1,0,0,0,1,0,0,1,1,0,1,0,1,0,0,0,0,0,0,0,0,1,0,2,0,0] ], # 8388
  [  1, [0,1,0,0,0,1,0,1,0,0,0,0,0,0,1,2,0,0,1,0,1,0,1,0,0,0,0] ], # 8389
  [  1, [0,1,0,0,0,1,0,1,0,0,0,0,0,1,0,1,0,1,2,0,0,0,0,1,0,0,0] ], # 8390
  [  1, [0,1,0,0,0,1,0,1,0,0,0,1,1,1,0,0,0,0,0,0,1,0,0,0,2,0,0] ], # 8391
  [  1, [0,1,0,0,0,1,0,1,0,2,0,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,1] ], # 8392
  [  1, [0,1,0,0,0,2,0,0,0,0,1,0,0,0,0,1,0,1,1,0,0,1,0,0,0,1,0] ], # 8393
  [  1, [0,1,0,0,0,2,0,0,0,1,0,0,0,0,0,0,1,1,0,1,0,1,0,0,1,0,0] ], # 8394
  [  1, [0,1,0,0,1,0,0,0,1,0,0,0,0,0,1,1,1,0,2,0,0,0,0,1,0,0,0] ], # 8395
  [  1, [0,1,0,0,1,0,0,0,1,0,0,1,2,0,0,0,0,0,0,0,1,0,0,0,1,1,0] ], # 8396
  [  1, [0,1,0,0,1,0,0,0,1,1,0,1,0,0,0,0,1,0,0,0,0,2,0,0,0,0,1] ], # 8397
  [  1, [0,1,0,0,1,0,0,0,1,2,0,0,0,0,0,0,0,1,0,0,0,1,0,1,0,1,0] ], # 8398
  [  1, [0,1,0,0,1,0,1,0,0,0,0,0,0,0,2,1,0,0,1,0,1,0,0,0,0,1,0] ], # 8399
  [  1, [0,1,0,0,1,0,1,0,0,0,0,0,1,0,1,0,1,0,0,0,2,0,0,0,1,0,0] ], # 8400
  [  1, [0,1,0,0,1,0,1,0,0,0,0,2,1,0,0,0,0,0,0,0,0,1,0,0,0,1,1] ], # 8401
  [  1, [0,1,0,0,1,0,1,0,0,1,0,0,0,0,0,0,1,1,1,0,0,0,0,2,0,0,0] ], # 8402
  [  1, [0,1,0,1,0,0,0,1,0,0,0,0,0,1,1,1,0,0,0,0,2,0,0,0,1,0,0] ], # 8403
  [  1, [0,1,0,1,0,0,0,1,0,0,0,2,1,0,0,0,0,0,0,0,0,0,1,0,1,0,1] ], # 8404
  [  1, [0,1,0,1,0,0,0,1,0,1,0,0,0,0,0,0,0,2,1,0,0,0,1,1,0,0,0] ], # 8405
  [  1, [0,1,0,1,0,0,0,1,0,1,0,1,0,1,0,0,0,0,0,0,0,1,0,0,0,0,2] ], # 8406
  [  1, [0,1,0,1,0,0,1,0,0,0,0,0,0,1,0,0,0,2,1,0,1,0,1,0,0,0,0] ], # 8407
  [  1, [0,1,0,1,0,0,1,0,0,0,1,0,0,0,2,0,0,0,1,0,0,0,0,0,0,1,1] ], # 8408
  [  1, [0,1,0,1,0,0,1,0,0,1,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0,0,2] ], # 8409
  [  1, [0,1,0,1,0,0,1,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,0,2,0,1,0] ], # 8410
  [  1, [0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,2,0,0,0,0,1,0,1,0,0,1,0] ], # 8411
  [  1, [0,1,0,1,0,1,0,0,0,0,0,1,0,1,0,0,0,1,0,1,0,0,0,0,2,0,0] ], # 8412
  [  1, [0,1,0,1,0,1,0,0,0,0,1,0,0,0,0,0,0,2,1,0,0,0,1,0,1,0,0] ], # 8413
  [  1, [0,1,0,1,0,1,0,0,0,1,0,0,0,1,0,0,1,0,1,0,0,0,0,0,0,0,2] ], # 8414
  [  1, [0,1,0,2,0,0,0,0,0,0,0,1,0,0,1,0,1,0,0,1,0,0,0,0,1,0,1] ], # 8415
  [  1, [0,1,0,2,0,0,0,0,0,0,1,0,0,0,1,0,0,1,0,0,1,0,0,0,1,1,0] ], # 8416
  [  1, [0,1,1,0,0,0,1,0,0,0,0,0,0,0,2,0,1,0,1,0,0,1,0,0,0,1,0] ], # 8417
  [  1, [0,1,1,0,0,0,1,0,0,0,0,0,0,2,0,1,0,0,1,0,0,0,0,1,0,0,1] ], # 8418
  [  1, [0,1,1,0,0,0,1,0,0,1,0,0,0,1,0,0,1,0,0,0,0,0,0,2,1,0,0] ], # 8419
  [  1, [0,1,1,0,0,0,1,0,0,1,0,0,1,0,0,0,0,1,0,0,0,0,2,0,0,0,1] ], # 8420
  [  1, [0,1,1,1,0,0,0,0,0,0,0,0,0,0,1,0,2,0,1,0,0,0,0,1,1,0,0] ], # 8421
  [  1, [0,1,1,1,0,0,0,0,0,0,0,0,1,0,0,0,0,2,1,0,0,0,1,0,0,1,0] ], # 8422
  [  1, [0,1,1,1,0,0,0,0,0,1,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,2,0] ], # 8423
  [  1, [0,1,1,1,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,0,0,1,0,0,0,2] ], # 8424
  [  1, [0,2,0,0,0,0,0,0,1,1,0,0,0,0,1,1,0,0,0,0,0,1,1,0,0,0,1] ], # 8425
  [  1, [0,2,0,0,0,0,0,0,1,1,0,0,1,0,0,0,0,1,0,0,0,0,1,1,1,0,0] ], # 8426
  [  1, [0,2,0,0,0,0,1,0,0,0,0,0,0,1,1,1,0,0,0,0,1,1,0,0,0,0,1] ], # 8427
  [  1, [0,2,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1,0,0,1,0,0,1,1,0,0] ], # 8428
  [  1, [0,2,0,0,0,1,0,0,0,0,0,0,0,0,1,1,1,0,1,0,0,1,0,0,0,0,1] ], # 8429
  [  1, [0,2,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0,1,1,0,0] ], # 8430
  [  1, [0,2,0,1,0,0,0,0,0,0,0,1,0,0,1,1,0,0,0,0,0,1,0,0,0,1,1] ], # 8431
  [  1, [0,2,0,1,0,0,0,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0,1,1,1,0] ], # 8432
  [  1, [1,0,0,0,0,0,0,0,2,0,1,0,1,0,1,0,0,0,1,0,0,0,1,0,0,1,0] ], # 8433
  [  1, [1,0,0,0,0,0,0,0,2,1,0,0,0,1,1,0,0,0,0,1,0,1,0,0,0,1,0] ], # 8434
  [  1, [1,0,0,0,0,0,0,1,1,0,0,1,0,0,1,1,0,0,1,0,0,0,2,0,0,0,0] ], # 8435
  [  1, [1,0,0,0,0,0,0,1,1,0,0,1,0,2,0,0,0,0,0,0,1,1,0,0,1,0,0] ], # 8436
  [  1, [1,0,0,0,0,0,0,1,1,0,1,0,1,0,0,1,0,0,0,1,0,0,0,2,0,0,0] ], # 8437
  [  1, [1,0,0,0,0,0,0,1,1,1,0,0,0,0,2,0,0,0,0,1,0,0,1,0,1,0,0] ], # 8438
  [  1, [1,0,0,0,0,0,0,2,0,0,0,1,1,0,0,0,0,1,1,0,0,0,1,1,0,0,0] ], # 8439
  [  1, [1,0,0,0,0,0,0,2,0,1,0,0,0,0,1,0,0,1,0,0,1,1,1,0,0,0,0] ], # 8440
  [  1, [1,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,2,0,0,1,1,1,0,0,0,0,0] ], # 8441
  [  1, [1,0,0,0,0,1,0,0,1,0,0,1,1,1,0,0,0,0,1,0,0,0,0,0,0,2,0] ], # 8442
  [  1, [1,0,0,0,0,1,0,0,1,0,1,1,0,0,0,1,0,0,0,0,0,0,2,0,1,0,0] ], # 8443
  [  1, [1,0,0,0,0,1,0,0,1,1,0,0,0,2,0,0,0,0,0,0,1,0,0,0,1,1,0] ], # 8444
  [  1, [1,0,0,0,0,1,1,0,0,0,0,0,1,1,0,0,0,1,0,2,0,0,0,0,0,0,1] ], # 8445
  [  1, [1,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,2,0,0,0,1,1,1,0,0,0,0] ], # 8446
  [  1, [1,0,0,0,0,1,1,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,1,0,2,0] ], # 8447
  [  1, [1,0,0,0,0,1,1,0,0,0,2,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1,1] ], # 8448
  [  1, [1,0,0,0,0,2,0,0,0,0,1,0,0,1,0,1,0,0,1,0,0,0,0,0,0,1,1] ], # 8449
  [  1, [1,0,0,0,0,2,0,0,0,1,0,0,0,1,0,0,1,0,0,1,0,0,0,0,1,0,1] ], # 8450
  [  1, [1,0,0,0,1,0,0,1,0,0,0,0,0,0,2,1,0,0,0,1,1,0,0,0,1,0,0] ], # 8451
  [  1, [1,0,0,0,1,0,0,1,0,0,1,0,0,0,0,1,0,1,1,0,0,0,0,2,0,0,0] ], # 8452
  [  1, [1,0,0,0,1,0,0,1,0,0,1,1,1,0,0,0,0,0,0,0,0,1,0,0,0,0,2] ], # 8453
  [  1, [1,0,0,0,1,0,0,1,0,1,0,0,0,0,0,0,0,2,0,1,0,1,0,1,0,0,0] ], # 8454
  [  1, [1,0,0,0,1,0,1,0,0,0,0,0,0,1,0,0,0,2,0,1,1,1,0,0,0,0,0] ], # 8455
  [  1, [1,0,0,0,1,0,1,0,0,0,0,0,1,0,0,0,1,1,0,0,2,0,1,0,0,0,0] ], # 8456
  [  1, [1,0,0,0,1,0,1,0,0,0,0,2,0,0,0,0,1,0,0,0,0,1,0,1,0,1,0] ], # 8457
  [  1, [1,0,0,0,1,0,1,0,0,0,1,0,1,0,1,0,0,0,0,1,0,0,0,0,0,0,2] ], # 8458
  [  1, [1,0,0,0,1,1,0,0,0,0,0,1,1,0,0,1,0,0,0,0,1,0,0,0,0,2,0] ], # 8459
  [  1, [1,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0,0,2,0,1,0,1,0,0,1,0,0] ], # 8460
  [  1, [1,0,0,0,1,1,0,0,0,0,1,0,1,0,0,0,1,0,1,0,0,0,0,0,0,0,2] ], # 8461
  [  1, [1,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,2,0,0,0,1,1,0,0,0,0,1] ], # 8462
  [  1, [1,0,0,0,2,0,0,0,0,0,0,1,0,0,0,1,1,0,1,0,0,0,0,1,0,0,1] ], # 8463
  [  1, [1,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,0,1,1,0,0] ], # 8464
  [  1, [1,0,0,1,0,0,0,0,1,0,0,0,0,1,1,1,0,0,0,2,0,0,0,0,0,0,1] ], # 8465
  [  1, [1,0,0,1,0,0,0,0,1,0,0,0,0,2,0,0,0,1,0,1,1,0,0,0,1,0,0] ], # 8466
  [  1, [1,0,0,1,0,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0,1,0,2,0,0,0,0] ], # 8467
  [  1, [1,0,0,1,0,0,0,0,1,0,2,0,0,0,1,0,0,0,0,0,0,0,0,1,1,1,0] ], # 8468
  [  1, [1,0,0,1,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0,0,2,0,1,0,0,0,0] ], # 8469
  [  1, [1,0,0,1,0,0,0,1,0,0,0,2,0,0,0,0,1,0,0,0,0,0,1,1,1,0,0] ], # 8470
  [  1, [1,0,0,1,0,0,0,1,0,0,1,0,0,0,2,0,0,0,0,1,0,0,0,0,1,0,1] ], # 8471
  [  1, [1,0,0,1,0,0,0,1,0,0,1,1,0,0,0,1,0,0,0,0,0,0,0,2,0,1,0] ], # 8472
  [  1, [1,0,1,0,0,0,0,1,0,0,0,0,0,0,2,0,1,0,0,1,0,1,0,0,1,0,0] ], # 8473
  [  1, [1,0,1,0,0,0,0,1,0,0,0,0,2,0,0,0,0,1,0,1,0,0,1,0,0,0,1] ], # 8474
  [  1, [1,0,1,0,0,0,0,1,0,0,1,0,0,0,1,0,0,1,0,0,0,2,0,0,0,1,0] ], # 8475
  [  1, [1,0,1,0,0,0,0,1,0,0,1,0,0,1,0,1,0,0,0,0,0,0,0,2,1,0,0] ], # 8476
  [  1, [1,0,1,0,1,0,0,0,0,0,0,0,0,1,0,2,0,0,0,1,0,0,0,1,0,0,1] ], # 8477
  [  1, [1,0,1,0,1,0,0,0,0,0,0,0,1,0,0,0,0,2,0,1,0,1,0,0,0,1,0] ], # 8478
  [  1, [1,0,1,0,1,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,0,0,1,2,0,0] ], # 8479
  [  1, [1,0,1,0,1,0,0,0,0,0,1,0,1,0,0,1,0,0,0,0,0,0,1,0,0,0,2] ], # 8480
  [  1, [1,1,0,0,0,0,0,0,1,0,0,0,0,2,0,1,0,0,0,0,1,0,0,1,1,0,0] ], # 8481
  [  1, [1,1,0,0,0,0,0,0,1,0,0,0,2,0,0,0,0,1,0,0,1,0,1,0,0,1,0] ], # 8482
  [  1, [1,1,0,0,0,0,0,0,1,0,0,1,0,0,1,0,1,0,0,0,0,2,0,0,0,1,0] ], # 8483
  [  1, [1,1,0,0,0,0,0,0,1,0,0,1,1,0,0,1,0,0,0,0,0,0,2,0,0,0,1] ], # 8484
  [  1, [1,1,0,0,0,1,0,0,0,0,0,0,0,0,1,0,2,0,0,0,1,1,0,0,1,0,0] ], # 8485
  [  1, [1,1,0,0,0,1,0,0,0,0,0,0,0,1,0,2,0,0,0,0,1,0,1,0,0,0,1] ], # 8486
  [  1, [1,1,0,0,0,1,0,0,0,0,0,1,0,1,0,0,1,0,0,0,0,0,0,1,2,0,0] ], # 8487
  [  1, [1,1,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0,1,0,0,0,1,0,0,0,2,0] ], # 8488
  [  1, [2,0,0,0,0,0,0,0,1,0,0,0,1,0,1,0,1,0,0,1,0,0,1,0,0,0,1] ], # 8489
  [  1, [2,0,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,1,0,1,0,0,0,1,0,1,0] ], # 8490
  [  1, [2,0,0,0,0,0,0,1,0,0,0,1,0,0,1,0,1,0,0,0,0,1,1,0,0,0,1] ], # 8491
  [  1, [2,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,1,0,1,0] ], # 8492
  [  1, [2,0,0,0,0,1,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,0,1,0,1,0,1] ], # 8493
  [  1, [2,0,0,0,0,1,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,0,0,1,1,1,0] ], # 8494
  [  1, [2,0,0,0,1,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,1,0,1,0,0,0,1] ], # 8495
  [  1, [2,0,0,0,1,0,0,0,0,0,0,0,0,1,0,1,0,1,0,0,1,0,0,1,0,1,0] ], # 8496
  [ -1, [0,0,0,0,0,1,0,2,0,0,0,1,0,1,0,1,0,0,2,0,0,0,0,1,0,0,0] ], # 8497
  [ -1, [0,0,0,0,0,1,0,2,0,0,0,1,1,0,0,0,0,1,2,0,0,0,1,0,0,0,0] ], # 8498
  [ -1, [0,0,0,0,0,1,0,2,0,0,0,1,2,0,0,0,0,0,1,1,0,0,0,0,0,0,1] ], # 8499
  [ -1, [0,0,0,0,0,1,0,2,0,1,0,0,0,1,0,1,0,0,0,0,2,1,0,0,0,0,0] ], # 8500
  [ -1, [0,0,0,0,0,1,0,2,0,2,0,0,0,0,0,0,0,1,0,0,1,1,1,0,0,0,0] ], # 8501
  [ -1, [0,0,0,0,0,1,0,2,0,2,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,1] ], # 8502
  [ -1, [0,0,0,0,0,1,1,1,0,0,0,1,0,2,0,0,0,0,2,0,0,0,0,0,0,0,1] ], # 8503
  [ -1, [0,0,0,0,0,1,1,1,0,0,2,0,0,0,0,0,0,1,0,0,1,2,0,0,0,0,0] ], # 8504
  [ -1, [0,0,0,0,0,1,2,0,0,0,0,1,1,1,0,0,0,0,0,2,0,0,0,0,0,0,1] ], # 8505
  [ -1, [0,0,0,0,0,1,2,0,0,0,0,2,0,1,0,0,0,0,0,1,0,1,0,0,0,1,0] ], # 8506
  [ -1, [0,0,0,0,0,1,2,0,0,0,2,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1,0] ], # 8507
  [ -1, [0,0,0,0,0,1,2,0,0,0,2,0,1,0,0,0,0,0,0,0,1,0,1,0,0,0,1] ], # 8508
  [ -1, [0,0,0,0,0,1,2,0,0,1,0,0,0,1,0,0,0,1,0,2,0,0,0,1,0,0,0] ], # 8509
  [ -1, [0,0,0,0,0,1,2,0,0,1,1,0,0,0,0,0,0,1,0,0,1,0,2,0,0,0,0] ], # 8510
  [ -1, [0,0,0,0,0,2,0,1,0,0,1,0,0,0,0,2,0,0,1,0,1,0,1,0,0,0,0] ], # 8511
  [ -1, [0,0,0,0,0,2,0,1,0,0,1,0,0,1,0,1,0,0,2,0,0,0,0,0,0,0,1] ], # 8512
  [ -1, [0,0,0,0,0,2,0,1,0,0,1,0,1,0,0,0,0,1,2,0,0,0,0,0,0,1,0] ], # 8513
  [ -1, [0,0,0,0,0,2,0,1,0,1,0,0,1,0,0,0,0,1,0,2,0,0,0,0,1,0,0] ], # 8514
  [ -1, [0,0,0,0,0,2,0,1,0,2,0,0,0,0,0,0,1,0,0,0,1,0,1,0,1,0,0] ], # 8515
  [ -1, [0,0,0,0,0,2,0,1,0,2,0,0,0,1,0,0,0,0,0,1,0,0,0,0,1,0,1] ], # 8516
  [ -1, [0,0,0,0,0,2,1,0,0,0,0,1,1,0,0,0,1,0,0,2,0,0,0,0,1,0,0] ], # 8517
  [ -1, [0,0,0,0,0,2,1,0,0,0,1,1,1,0,0,0,0,0,1,0,0,0,0,0,0,2,0] ], # 8518
  [ -1, [0,0,0,0,0,2,1,0,0,0,2,0,0,0,0,0,0,1,1,0,0,1,0,0,0,1,0] ], # 8519
  [ -1, [0,0,0,0,0,2,1,0,0,0,2,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,1] ], # 8520
  [ -1, [0,0,0,0,0,2,1,0,0,1,0,0,0,0,0,0,1,1,0,2,0,1,0,0,0,0,0] ], # 8521
  [ -1, [0,0,0,0,0,2,1,0,0,2,0,0,0,0,0,0,1,0,0,1,0,0,1,0,0,0,1] ], # 8522
  [ -1, [0,0,0,0,1,0,0,0,2,0,0,1,1,0,0,0,1,0,2,0,0,0,1,0,0,0,0] ], # 8523
  [ -1, [0,0,0,0,1,0,0,0,2,0,1,0,1,0,1,0,0,0,2,0,0,0,0,0,0,1,0] ], # 8524
  [ -1, [0,0,0,0,1,0,0,0,2,0,2,0,1,0,0,0,0,0,1,0,0,0,0,1,1,0,0] ], # 8525
  [ -1, [0,0,0,0,1,0,0,0,2,1,0,1,0,0,0,0,1,0,0,1,0,2,0,0,0,0,0] ], # 8526
  [ -1, [0,0,0,0,1,0,0,0,2,2,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0] ], # 8527
  [ -1, [0,0,0,0,1,0,0,0,2,2,0,0,0,1,0,0,0,0,0,1,0,0,0,1,1,0,0] ], # 8528
  [ -1, [0,0,0,0,1,0,1,0,1,0,1,0,2,0,0,0,0,0,0,0,2,0,0,0,0,1,0] ], # 8529
  [ -1, [0,0,0,0,1,0,1,0,1,2,0,0,0,0,0,0,1,0,0,1,0,0,0,2,0,0,0] ], # 8530
  [ -1, [0,0,0,0,1,0,2,0,0,0,0,1,1,0,0,0,0,1,0,2,0,0,0,1,0,0,0] ], # 8531
  [ -1, [0,0,0,0,1,0,2,0,0,0,0,2,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0] ], # 8532
  [ -1, [0,0,0,0,1,0,2,0,0,0,0,2,0,1,0,0,0,0,1,0,0,0,0,1,0,1,0] ], # 8533
  [ -1, [0,0,0,0,1,0,2,0,0,0,1,0,0,0,1,0,1,0,0,0,2,1,0,0,0,0,0] ], # 8534
  [ -1, [0,0,0,0,1,0,2,0,0,0,1,0,0,0,2,0,0,0,1,0,1,0,0,0,0,1,0] ], # 8535
  [ -1, [0,0,0,0,1,0,2,0,0,0,1,0,1,0,0,0,0,1,0,0,2,0,1,0,0,0,0] ], # 8536
  [ -1, [0,0,0,0,1,1,1,0,0,0,2,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,2] ], # 8537
  [ -1, [0,0,0,0,1,1,1,0,0,1,0,0,0,0,0,0,2,0,0,0,2,1,0,0,0,0,0] ], # 8538
  [ -1, [0,0,0,0,2,0,0,0,1,0,0,1,0,0,0,1,1,0,2,0,0,0,0,1,0,0,0] ], # 8539
  [ -1, [0,0,0,0,2,0,0,0,1,0,0,2,0,0,0,1,0,0,1,0,0,1,0,0,0,1,0] ], # 8540
  [ -1, [0,0,0,0,2,0,0,0,1,0,1,0,0,0,1,1,0,0,2,0,0,0,0,0,0,0,1] ], # 8541
  [ -1, [0,0,0,0,2,0,0,0,1,1,1,0,0,0,1,0,0,0,0,0,1,0,0,0,2,0,0] ], # 8542
  [ -1, [0,0,0,0,2,0,0,0,1,2,0,0,0,0,0,0,0,1,0,0,1,1,0,0,0,1,0] ], # 8543
  [ -1, [0,0,0,0,2,0,0,0,1,2,0,0,0,0,0,0,1,0,0,0,1,0,0,1,1,0,0] ], # 8544
  [ -1, [0,0,0,0,2,0,1,0,0,0,0,1,0,0,1,0,1,0,2,0,0,0,0,0,0,0,1] ], # 8545
  [ -1, [0,0,0,0,2,0,1,0,0,0,0,2,0,0,0,1,0,0,0,1,0,1,0,0,0,0,1] ], # 8546
  [ -1, [0,0,0,0,2,0,1,0,0,0,0,2,1,0,0,0,0,0,1,0,0,0,0,0,0,1,1] ], # 8547
  [ -1, [0,0,0,0,2,0,1,0,0,1,0,0,0,0,0,0,0,2,0,1,1,1,0,0,0,0,0] ], # 8548
  [ -1, [0,0,0,0,2,0,1,0,0,1,0,0,0,0,1,0,1,0,0,0,2,0,0,0,1,0,0] ], # 8549
  [ -1, [0,0,0,0,2,0,1,0,0,1,0,0,1,0,0,0,0,1,0,0,2,0,0,0,0,1,0] ], # 8550
  [ -1, [0,0,0,1,0,0,0,0,2,0,1,0,0,0,1,0,1,0,2,0,0,0,1,0,0,0,0] ], # 8551
  [ -1, [0,0,0,1,0,0,0,0,2,0,2,0,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0] ], # 8552
  [ -1, [0,0,0,1,0,0,0,0,2,0,2,0,1,0,0,0,0,0,0,0,1,0,1,0,1,0,0] ], # 8553
  [ -1, [0,0,0,1,0,0,0,0,2,1,0,0,0,0,1,0,1,0,0,2,0,1,0,0,0,0,0] ], # 8554
  [ -1, [0,0,0,1,0,0,0,0,2,1,0,0,0,1,0,1,0,0,0,2,0,0,0,1,0,0,0] ], # 8555
  [ -1, [0,0,0,1,0,0,0,0,2,1,0,0,0,2,0,0,0,0,0,1,1,0,0,0,1,0,0] ], # 8556
  [ -1, [0,0,0,1,0,0,0,1,1,0,0,2,0,0,0,1,0,0,1,0,0,0,2,0,0,0,0] ], # 8557
  [ -1, [0,0,0,1,0,0,0,1,1,1,0,0,0,0,2,0,0,0,0,2,0,0,0,0,1,0,0] ], # 8558
  [ -1, [0,0,0,1,0,0,0,2,0,0,0,2,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0] ], # 8559
  [ -1, [0,0,0,1,0,0,0,2,0,0,0,2,1,0,0,0,0,0,1,0,0,0,1,0,0,0,1] ], # 8560
  [ -1, [0,0,0,1,0,0,0,2,0,0,1,0,0,0,1,1,0,0,0,0,2,1,0,0,0,0,0] ], # 8561
  [ -1, [0,0,0,1,0,0,0,2,0,0,1,1,0,0,0,1,0,0,1,0,0,0,0,2,0,0,0] ], # 8562
  [ -1, [0,0,0,1,0,0,0,2,0,1,0,0,0,1,1,0,0,0,0,0,2,0,0,0,1,0,0] ], # 8563
  [ -1, [0,0,0,1,0,0,0,2,0,2,0,0,0,0,1,0,0,0,0,0,1,0,1,0,0,0,1] ], # 8564
  [ -1, [0,0,0,1,0,1,0,1,0,0,0,2,0,1,0,0,0,0,0,1,0,0,0,0,2,0,0] ], # 8565
  [ -1, [0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,0,0,2,2,0,0,0,1,0,0,0,0] ], # 8566
  [ -1, [0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,2,0,0,0,2,0,0,0,1,0,0,0] ], # 8567
  [ -1, [0,0,0,1,1,0,0,0,1,2,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,2,0] ], # 8568
  [ -1, [0,0,0,2,0,0,0,0,1,0,0,1,0,0,0,0,2,0,1,1,0,0,0,1,0,0,0] ], # 8569
  [ -1, [0,0,0,2,0,0,0,0,1,0,0,1,0,0,1,0,1,0,0,2,0,0,0,0,1,0,0] ], # 8570
  [ -1, [0,0,0,2,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0,2,0,0,0,0,0,0,1] ], # 8571
  [ -1, [0,0,0,2,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,2,0,0,0,0,1,0] ], # 8572
  [ -1, [0,0,0,2,0,0,0,0,1,0,2,0,0,0,0,0,0,1,1,0,0,0,0,1,0,1,0] ], # 8573
  [ -1, [0,0,0,2,0,0,0,0,1,0,2,0,0,0,1,0,0,0,0,0,1,0,0,0,1,1,0] ], # 8574
  [ -1, [0,0,0,2,0,0,0,1,0,0,0,2,0,0,0,0,1,0,0,1,0,0,0,1,1,0,0] ], # 8575
  [ -1, [0,0,0,2,0,0,0,1,0,0,0,2,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1] ], # 8576
  [ -1, [0,0,0,2,0,0,0,1,0,0,1,0,0,0,0,1,0,1,0,0,2,0,1,0,0,0,0] ], # 8577
  [ -1, [0,0,0,2,0,0,0,1,0,0,2,0,0,0,0,0,0,1,0,0,1,0,0,1,1,0,0] ], # 8578
  [ -1, [0,0,0,2,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,2,0,0,0,0,1,0] ], # 8579
  [ -1, [0,0,0,2,0,0,0,1,0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,0,0,0,2] ], # 8580
  [ -1, [0,0,1,0,0,0,0,2,0,0,0,0,1,1,0,0,0,1,2,0,0,0,0,1,0,0,0] ], # 8581
  [ -1, [0,0,1,0,0,0,0,2,0,0,0,1,2,0,0,0,0,0,0,1,0,0,0,1,1,0,0] ], # 8582
  [ -1, [0,0,1,0,0,0,0,2,0,0,1,0,2,0,0,0,0,0,1,0,0,0,0,1,0,0,1] ], # 8583
  [ -1, [0,0,1,0,0,0,0,2,0,1,0,0,0,0,2,0,0,0,0,1,0,1,0,0,1,0,0] ], # 8584
  [ -1, [0,0,1,0,0,0,0,2,0,1,0,0,0,1,0,0,0,1,0,0,1,2,0,0,0,0,0] ], # 8585
  [ -1, [0,0,1,0,0,0,0,2,0,1,1,0,0,0,1,0,0,0,0,0,0,2,0,0,0,0,1] ], # 8586
  [ -1, [0,0,1,0,0,0,1,1,0,0,0,0,2,0,0,0,0,1,0,2,0,0,0,1,0,0,0] ], # 8587
  [ -1, [0,0,1,0,0,0,1,1,0,2,0,0,0,0,1,0,0,0,0,0,0,0,2,0,0,0,1] ], # 8588
  [ -1, [0,0,1,0,0,0,2,0,0,0,0,0,0,2,0,0,0,1,1,1,0,0,0,1,0,0,0] ], # 8589
  [ -1, [0,0,1,0,0,0,2,0,0,0,0,1,0,2,0,0,0,0,0,1,0,1,0,0,0,0,1] ], # 8590
  [ -1, [0,0,1,0,0,0,2,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,2,0,0,0,0] ], # 8591
  [ -1, [0,0,1,0,0,0,2,0,0,0,2,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,1] ], # 8592
  [ -1, [0,0,1,0,0,0,2,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,2,0,0,0,0] ], # 8593
  [ -1, [0,0,1,0,0,0,2,0,0,1,0,0,0,1,0,0,1,0,0,1,0,0,0,2,0,0,0] ], # 8594
  [ -1, [0,0,1,0,0,1,0,1,0,0,2,0,0,0,0,1,0,0,0,0,0,2,0,0,0,0,1] ], # 8595
  [ -1, [0,0,1,0,0,1,0,1,0,2,0,0,0,0,0,0,0,1,0,0,0,0,2,0,1,0,0] ], # 8596
  [ -1, [0,0,1,0,0,1,1,0,0,0,0,0,0,2,0,0,0,1,2,0,0,0,0,0,0,1,0] ], # 8597
  [ -1, [0,0,1,0,0,1,1,0,0,0,0,0,2,0,0,0,1,0,0,2,0,0,0,0,0,0,1] ], # 8598
  [ -1, [0,0,1,0,1,0,0,0,1,0,0,0,0,0,1,2,0,0,0,2,0,1,0,0,0,0,0] ], # 8599
  [ -1, [0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,0,2,0,2,0,0,0,0,1,0,0,0] ], # 8600
  [ -1, [0,0,1,0,1,0,0,1,0,0,1,0,0,0,0,2,0,0,1,0,0,0,0,2,0,0,0] ], # 8601
  [ -1, [0,0,1,0,1,0,0,1,0,1,0,0,0,0,0,0,0,2,0,1,0,2,0,0,0,0,0] ], # 8602
  [ -1, [0,0,1,0,1,0,1,0,0,0,0,0,0,0,2,0,1,0,2,0,0,0,0,0,0,1,0] ], # 8603
  [ -1, [0,0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,0,2,0,2,0,1,0,0,0,0,0] ], # 8604
  [ -1, [0,0,1,0,1,0,1,0,0,0,1,0,2,0,0,0,0,0,0,1,0,0,0,0,0,0,2] ], # 8605
  [ -1, [0,0,1,0,1,0,1,0,0,0,2,0,0,0,0,0,0,1,0,0,0,2,0,0,0,0,1] ], # 8606
  [ -1, [0,0,1,0,1,0,1,0,0,1,0,0,0,0,0,0,2,0,1,0,0,0,0,2,0,0,0] ], # 8607
  [ -1, [0,0,1,0,1,0,1,0,0,2,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,2,0] ], # 8608
  [ -1, [0,0,1,0,2,0,0,0,0,0,0,0,0,0,1,2,0,0,1,1,0,0,0,0,0,0,1] ], # 8609
  [ -1, [0,0,1,0,2,0,0,0,0,0,0,1,0,0,0,2,0,0,1,0,0,0,0,1,0,1,0] ], # 8610
  [ -1, [0,0,1,0,2,0,0,0,0,0,1,0,1,0,0,0,0,1,0,0,1,0,0,0,2,0,0] ], # 8611
  [ -1, [0,0,1,0,2,0,0,0,0,0,1,0,1,0,0,1,0,0,1,0,0,0,0,0,0,0,2] ], # 8612
  [ -1, [0,0,1,0,2,0,0,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,0,2,0,0] ], # 8613
  [ -1, [0,0,1,0,2,0,0,0,0,2,0,0,0,0,0,0,0,1,0,0,0,0,0,1,1,1,0] ], # 8614
  [ -1, [0,0,1,1,0,0,0,0,1,0,2,0,0,0,1,0,0,0,0,0,0,0,1,0,2,0,0] ], # 8615
  [ -1, [0,0,1,1,0,0,0,0,1,2,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,2,0] ], # 8616
  [ -1, [0,0,1,1,0,0,0,1,0,0,0,0,0,0,1,2,0,0,0,2,0,0,0,1,0,0,0] ], # 8617
  [ -1, [0,0,1,1,0,0,0,1,0,0,0,0,0,2,0,0,0,1,2,0,0,0,0,0,0,0,1] ], # 8618
  [ -1, [0,0,1,1,0,0,0,1,0,0,1,0,0,0,2,0,0,0,0,1,0,0,0,0,2,0,0] ], # 8619
  [ -1, [0,0,1,1,0,0,0,1,0,0,2,0,0,0,0,1,0,0,0,0,0,0,0,2,1,0,0] ], # 8620
  [ -1, [0,0,1,1,0,0,0,1,0,1,0,0,0,0,0,0,0,2,1,0,0,0,2,0,0,0,0] ], # 8621
  [ -1, [0,0,1,1,0,0,0,1,0,2,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,2] ], # 8622
  [ -1, [0,0,1,1,0,0,1,0,0,0,1,0,0,0,2,0,0,0,1,0,0,0,0,0,0,2,0] ], # 8623
  [ -1, [0,0,1,1,0,0,1,0,0,1,0,0,0,2,0,0,0,0,0,1,0,0,0,0,0,0,2] ], # 8624
  [ -1, [0,0,1,1,1,0,0,0,0,0,0,0,0,0,1,0,2,0,2,0,0,0,0,0,0,0,1] ], # 8625
  [ -1, [0,0,1,1,1,0,0,0,0,0,2,0,0,0,0,0,0,1,0,0,0,0,0,1,2,0,0] ], # 8626
  [ -1, [0,0,1,2,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,2,0,0,0,0,0,0,1] ], # 8627
  [ -1, [0,0,1,2,0,0,0,0,0,0,0,1,0,0,0,0,2,0,1,0,0,0,1,0,0,0,1] ], # 8628
  [ -1, [0,0,1,2,0,0,0,0,0,0,1,0,0,0,0,0,0,2,1,0,0,0,1,0,0,1,0] ], # 8629
  [ -1, [0,0,1,2,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,1,0,0,0,0,2,0] ], # 8630
  [ -1, [0,0,1,2,0,0,0,0,0,1,0,0,0,0,0,0,2,0,0,1,0,0,0,1,0,0,1] ], # 8631
  [ -1, [0,0,1,2,0,0,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,0,1,0,2,0] ], # 8632
  [ -1, [0,0,2,0,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0,1,0,2,0,0,0,0,0] ], # 8633
  [ -1, [0,0,2,0,0,0,0,1,0,0,0,0,0,2,0,1,0,0,1,0,0,1,0,0,0,0,1] ], # 8634
  [ -1, [0,0,2,0,0,0,0,1,0,0,0,0,2,0,0,0,0,1,0,1,0,0,1,0,1,0,0] ], # 8635
  [ -1, [0,0,2,0,0,0,0,1,0,0,0,0,2,0,0,0,1,0,1,0,0,0,1,0,0,0,1] ], # 8636
  [ -1, [0,0,2,0,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0,0,0,2,0,0,0,1,0] ], # 8637
  [ -1, [0,0,2,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0,0,0,0,0,1,0,2,0,0] ], # 8638
  [ -1, [0,0,2,0,0,0,1,0,0,0,0,0,0,2,0,1,0,0,1,0,0,0,0,1,0,1,0] ], # 8639
  [ -1, [0,0,2,0,0,0,1,0,0,0,0,0,1,0,0,0,2,0,1,0,0,0,1,1,0,0,0] ], # 8640
  [ -1, [0,0,2,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,2,0,0,0,1,0] ], # 8641
  [ -1, [0,0,2,0,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,2,0,1,0,0] ], # 8642
  [ -1, [0,0,2,0,0,0,1,0,0,1,0,0,0,2,0,0,0,0,0,0,0,1,0,0,0,1,1] ], # 8643
  [ -1, [0,0,2,0,0,0,1,0,0,1,0,0,1,0,0,0,1,0,0,0,0,0,2,0,0,0,1] ], # 8644
  [ -1, [0,0,2,0,1,0,0,0,0,0,0,0,0,1,0,2,0,0,0,1,0,1,0,0,0,0,1] ], # 8645
  [ -1, [0,0,2,0,1,0,0,0,0,0,0,0,2,0,0,0,1,0,0,1,0,0,0,0,1,0,1] ], # 8646
  [ -1, [0,0,2,0,1,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,0,1,0,1,0,1,0] ], # 8647
  [ -1, [0,0,2,0,1,0,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,1,2,0,0] ], # 8648
  [ -1, [0,0,2,0,1,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,0,1,0,2,0,0] ], # 8649
  [ -1, [0,0,2,0,1,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,2,0] ], # 8650
  [ -1, [0,0,2,1,0,0,0,0,0,0,0,0,0,0,1,0,2,0,1,0,0,0,1,0,1,0,0] ], # 8651
  [ -1, [0,0,2,1,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,1,0,0,0,1,0,1,0] ], # 8652
  [ -1, [0,0,2,1,0,0,0,0,0,0,0,0,0,1,1,1,0,0,1,0,0,0,0,0,0,2,0] ], # 8653
  [ -1, [0,0,2,1,0,0,0,0,0,0,0,0,1,0,0,0,2,0,0,1,0,0,0,1,1,0,0] ], # 8654
  [ -1, [0,0,2,1,0,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,0,2,0,1,0,0] ], # 8655
  [ -1, [0,0,2,1,0,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,2,0] ], # 8656
  [ -1, [0,1,0,0,0,0,0,0,2,0,0,0,2,0,0,0,1,0,1,0,1,0,1,0,0,0,0] ], # 8657
  [ -1, [0,1,0,0,0,0,0,0,2,0,0,1,0,1,0,1,0,0,0,1,0,2,0,0,0,0,0] ], # 8658
  [ -1, [0,1,0,0,0,0,0,0,2,0,0,1,1,0,0,1,0,0,1,0,0,0,2,0,0,0,0] ], # 8659
  [ -1, [0,1,0,0,0,0,0,0,2,0,1,0,2,0,0,0,0,0,1,0,0,0,0,1,0,1,0] ], # 8660
  [ -1, [0,1,0,0,0,0,0,0,2,1,0,0,0,1,0,0,1,0,0,0,1,2,0,0,0,0,0] ], # 8661
  [ -1, [0,1,0,0,0,0,0,0,2,2,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0,1,0] ], # 8662
  [ -1, [0,1,0,0,0,0,1,0,1,0,0,0,0,0,2,0,1,0,2,0,0,0,1,0,0,0,0] ], # 8663
  [ -1, [0,1,0,0,0,0,1,0,1,0,0,2,0,1,0,0,0,0,0,0,0,2,0,0,0,1,0] ], # 8664
  [ -1, [0,1,0,0,0,0,2,0,0,0,0,0,1,0,1,0,1,0,0,0,2,0,1,0,0,0,0] ], # 8665
  [ -1, [0,1,0,0,0,0,2,0,0,0,0,1,0,2,0,0,0,0,1,0,0,0,0,1,0,0,1] ], # 8666
  [ -1, [0,1,0,0,0,0,2,0,0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,2,0,0,0] ], # 8667
  [ -1, [0,1,0,0,0,0,2,0,0,0,1,0,0,0,2,0,0,0,1,0,0,0,1,0,0,0,1] ], # 8668
  [ -1, [0,1,0,0,0,0,2,0,0,1,0,0,0,0,2,0,0,0,0,0,1,0,1,0,0,1,0] ], # 8669
  [ -1, [0,1,0,0,0,0,2,0,0,1,0,1,0,1,0,0,0,0,0,0,0,0,0,2,0,1,0] ], # 8670
  [ -1, [0,1,0,0,0,1,0,0,1,0,0,1,2,0,0,0,0,0,1,0,0,0,0,0,0,2,0] ], # 8671
  [ -1, [0,1,0,0,0,1,0,0,1,1,0,0,0,2,0,0,0,0,0,0,1,0,0,0,2,0,0] ], # 8672
  [ -1, [0,1,0,0,0,1,0,1,0,0,0,2,1,0,0,0,0,0,0,0,0,0,1,0,2,0,0] ], # 8673
  [ -1, [0,1,0,0,0,1,0,1,0,2,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,2] ], # 8674
  [ -1, [0,1,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,2,2,0,0,0,1,0,0,0,0] ], # 8675
  [ -1, [0,1,0,0,0,1,1,0,0,0,0,0,2,0,0,0,1,0,0,0,2,0,0,0,0,1,0] ], # 8676
  [ -1, [0,1,0,0,0,1,1,0,0,0,0,1,0,0,0,0,2,0,0,0,1,2,0,0,0,0,0] ], # 8677
  [ -1, [0,1,0,0,0,1,1,0,0,0,0,2,1,0,0,0,0,0,0,0,0,1,0,0,0,2,0] ], # 8678
  [ -1, [0,1,0,0,0,1,1,0,0,1,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,0,2] ], # 8679
  [ -1, [0,1,0,0,0,1,1,0,0,2,0,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,1] ], # 8680
  [ -1, [0,1,0,0,0,2,0,0,0,0,0,0,0,1,0,1,0,1,2,0,0,0,0,0,0,1,0] ], # 8681
  [ -1, [0,1,0,0,0,2,0,0,0,0,0,1,0,0,0,2,0,0,1,0,0,0,1,0,0,1,0] ], # 8682
  [ -1, [0,1,0,0,0,2,0,0,0,0,1,0,0,0,0,2,0,0,0,0,1,1,0,0,0,1,0] ], # 8683
  [ -1, [0,1,0,0,0,2,0,0,0,1,0,0,0,0,0,0,2,0,0,0,1,1,0,0,1,0,0] ], # 8684
  [ -1, [0,1,0,0,0,2,0,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,0,2,0,0] ], # 8685
  [ -1, [0,1,0,0,0,2,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,0,2,0,0] ], # 8686
  [ -1, [0,1,0,0,1,0,0,0,1,0,0,0,0,0,2,1,0,0,2,0,0,0,0,0,0,1,0] ], # 8687
  [ -1, [0,1,0,0,1,0,0,0,1,0,0,0,2,0,0,0,1,0,0,0,2,0,0,0,1,0,0] ], # 8688
  [ -1, [0,1,0,0,1,0,1,0,0,0,0,2,0,0,0,0,1,0,0,0,0,2,0,0,0,0,1] ], # 8689
  [ -1, [0,1,0,0,1,0,1,0,0,2,0,0,0,0,0,0,0,1,0,0,0,0,0,2,0,1,0] ], # 8690
  [ -1, [0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,0,2,0,2,0,0,0,0,1,0,0,0] ], # 8691
  [ -1, [0,1,0,1,0,0,0,0,1,0,0,0,0,2,0,1,0,0,0,0,2,0,0,0,1,0,0] ], # 8692
  [ -1, [0,1,0,1,0,0,0,0,1,0,0,1,0,0,0,2,0,0,0,0,1,0,2,0,0,0,0] ], # 8693
  [ -1, [0,1,0,1,0,0,0,0,1,0,0,2,0,1,0,0,0,0,0,0,0,0,1,0,2,0,0] ], # 8694
  [ -1, [0,1,0,1,0,0,0,0,1,1,0,0,0,0,2,0,0,0,1,0,0,0,0,0,0,2,0] ], # 8695
  [ -1, [0,1,0,1,0,0,0,0,1,2,0,0,0,0,0,0,1,0,0,0,0,0,0,2,0,1,0] ], # 8696
  [ -1, [0,1,0,1,0,0,0,1,0,0,0,0,0,0,1,2,0,0,0,0,2,0,1,0,0,0,0] ], # 8697
  [ -1, [0,1,0,1,0,0,0,1,0,0,0,0,0,1,0,0,0,2,2,0,0,0,0,1,0,0,0] ], # 8698
  [ -1, [0,1,0,1,0,0,1,0,0,0,0,1,0,0,0,0,2,0,1,0,0,0,0,2,0,0,0] ], # 8699
  [ -1, [0,1,0,1,0,0,1,0,0,1,0,0,0,0,0,0,0,2,0,0,1,0,2,0,0,0,0] ], # 8700
  [ -1, [0,1,0,1,0,1,0,0,0,0,0,0,0,1,0,2,0,0,0,0,2,0,0,0,0,1,0] ], # 8701
  [ -1, [0,1,0,1,0,1,0,0,0,2,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,2] ], # 8702
  [ -1, [0,1,0,2,0,0,0,0,0,0,0,0,0,1,0,0,0,2,1,0,1,0,0,0,0,1,0] ], # 8703
  [ -1, [0,1,0,2,0,0,0,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,0,0,0,2] ], # 8704
  [ -1, [0,1,0,2,0,0,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,1,0,1,0,1] ], # 8705
  [ -1, [0,1,0,2,0,0,0,0,0,0,1,0,0,0,0,0,0,2,0,0,1,0,1,0,1,0,0] ], # 8706
  [ -1, [0,1,0,2,0,0,0,0,0,1,0,0,0,0,1,0,0,1,0,0,1,0,0,0,0,2,0] ], # 8707
  [ -1, [0,1,0,2,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,1,0,0,0,0,0,0,2] ], # 8708
  [ -1, [0,1,1,0,0,0,1,0,0,0,0,0,1,0,0,0,0,2,1,0,0,0,2,0,0,0,0] ], # 8709
  [ -1, [0,1,1,0,0,0,1,0,0,1,0,0,0,0,2,0,0,0,0,0,0,1,0,0,0,2,0] ], # 8710
  [ -1, [0,1,1,1,0,0,0,0,0,0,0,0,0,2,0,1,0,0,1,0,0,0,0,0,0,0,2] ], # 8711
  [ -1, [0,1,1,1,0,0,0,0,0,1,0,0,0,0,0,0,2,0,0,0,0,0,0,2,1,0,0] ], # 8712
  [ -1, [0,2,0,0,0,0,0,0,1,0,0,0,0,0,1,2,0,0,0,0,1,1,1,0,0,0,0] ], # 8713
  [ -1, [0,2,0,0,0,0,0,0,1,0,0,0,2,0,0,0,0,1,0,0,1,0,1,0,1,0,0] ], # 8714
  [ -1, [0,2,0,0,0,0,0,0,1,0,0,1,0,0,1,1,0,0,0,0,0,2,0,0,0,1,0] ], # 8715
  [ -1, [0,2,0,0,0,0,0,0,1,0,0,1,2,0,0,0,0,0,0,0,0,0,0,1,1,1,0] ], # 8716
  [ -1, [0,2,0,0,0,0,0,0,1,1,0,0,0,0,1,0,1,0,0,0,0,2,0,0,0,0,1] ], # 8717
  [ -1, [0,2,0,0,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,0,0,0,2,1,0,0] ], # 8718
  [ -1, [0,2,0,0,0,0,1,0,0,0,0,0,0,0,2,0,1,0,1,0,0,1,0,0,0,0,1] ], # 8719
  [ -1, [0,2,0,0,0,0,1,0,0,0,0,0,0,0,2,1,0,0,0,0,1,1,0,0,0,1,0] ], # 8720
  [ -1, [0,2,0,0,0,0,1,0,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0,2,0,0,0] ], # 8721
  [ -1, [0,2,0,0,0,0,1,0,0,0,0,0,2,0,0,0,0,1,0,0,1,0,0,1,0,1,0] ], # 8722
  [ -1, [0,2,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,0,2,1,0,0] ], # 8723
  [ -1, [0,2,0,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,2] ], # 8724
  [ -1, [0,2,0,0,0,1,0,0,0,0,0,0,0,0,1,2,0,0,1,0,0,0,1,0,0,0,1] ], # 8725
  [ -1, [0,2,0,0,0,1,0,0,0,0,0,0,0,1,0,2,0,0,0,0,1,1,0,0,0,0,1] ], # 8726
  [ -1, [0,2,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,2,1,0,0,0,1,0,1,0,0] ], # 8727
  [ -1, [0,2,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,2,0,0] ], # 8728
  [ -1, [0,2,0,0,0,1,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,2,0,0,0,0,1] ], # 8729
  [ -1, [0,2,0,0,0,1,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,1,2,0,0] ], # 8730
  [ -1, [0,2,0,1,0,0,0,0,0,0,0,0,0,0,2,1,0,0,1,0,0,0,0,0,0,1,1] ], # 8731
  [ -1, [0,2,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,2,1,0,0,0,0,1,0,1,0] ], # 8732
  [ -1, [0,2,0,1,0,0,0,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,1,2,0,0] ], # 8733
  [ -1, [0,2,0,1,0,0,0,0,0,0,0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,0,2] ], # 8734
  [ -1, [0,2,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,2,0,0,0,0,1,1,1,0,0] ], # 8735
  [ -1, [0,2,0,1,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,2] ], # 8736
  [ -1, [1,0,0,0,0,0,0,0,2,0,0,0,0,1,1,1,0,0,0,2,0,1,0,0,0,0,0] ], # 8737
  [ -1, [1,0,0,0,0,0,0,0,2,0,0,1,0,2,0,0,0,0,0,1,0,1,0,0,1,0,0] ], # 8738
  [ -1, [1,0,0,0,0,0,0,0,2,0,1,0,0,0,1,1,0,0,1,0,0,0,2,0,0,0,0] ], # 8739
  [ -1, [1,0,0,0,0,0,0,0,2,0,1,0,2,0,0,0,0,0,0,0,1,0,1,0,0,1,0] ], # 8740
  [ -1, [1,0,0,0,0,0,0,0,2,0,1,1,1,0,0,0,0,0,0,0,0,0,2,0,1,0,0] ], # 8741
  [ -1, [1,0,0,0,0,0,0,0,2,1,0,0,0,2,0,0,0,0,0,0,1,1,0,0,0,1,0] ], # 8742
  [ -1, [1,0,0,0,0,0,0,1,1,0,0,0,0,2,0,1,0,0,0,0,2,1,0,0,0,0,0] ], # 8743
  [ -1, [1,0,0,0,0,0,0,1,1,0,2,0,1,0,0,0,0,0,0,0,0,0,0,2,1,0,0] ], # 8744
  [ -1, [1,0,0,0,0,0,0,2,0,0,0,0,0,0,2,1,0,0,0,1,1,1,0,0,0,0,0] ], # 8745
  [ -1, [1,0,0,0,0,0,0,2,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,2,0,0,0] ], # 8746
  [ -1, [1,0,0,0,0,0,0,2,0,0,0,2,1,0,0,0,0,0,0,0,0,0,1,1,1,0,0] ], # 8747
  [ -1, [1,0,0,0,0,0,0,2,0,0,1,0,0,0,1,0,0,1,0,0,1,2,0,0,0,0,0] ], # 8748
  [ -1, [1,0,0,0,0,0,0,2,0,0,1,0,1,0,0,0,0,1,1,0,0,0,0,2,0,0,0] ], # 8749
  [ -1, [1,0,0,0,0,0,0,2,0,1,0,0,0,0,2,0,0,0,0,0,1,0,1,0,1,0,0] ], # 8750
  [ -1, [1,0,0,0,0,1,0,0,1,0,0,1,0,0,0,0,2,0,0,1,0,2,0,0,0,0,0] ], # 8751
  [ -1, [1,0,0,0,0,1,0,0,1,0,1,0,0,0,0,2,0,0,0,0,1,0,2,0,0,0,0] ], # 8752
  [ -1, [1,0,0,0,0,1,0,1,0,0,0,0,0,1,0,2,0,0,0,0,2,0,1,0,0,0,0] ], # 8753
  [ -1, [1,0,0,0,0,1,0,1,0,0,0,0,2,0,0,0,0,1,0,2,0,0,0,0,0,0,1] ], # 8754
  [ -1, [1,0,0,0,0,1,0,1,0,0,0,1,0,2,0,0,0,0,0,0,1,0,0,0,2,0,0] ], # 8755
  [ -1, [1,0,0,0,0,1,0,1,0,0,0,2,0,0,0,1,0,0,0,0,0,0,2,0,1,0,0] ], # 8756
  [ -1, [1,0,0,0,0,1,0,1,0,0,1,0,0,0,0,0,0,2,0,1,0,2,0,0,0,0,0] ], # 8757
  [ -1, [1,0,0,0,0,1,0,1,0,0,2,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,2] ], # 8758
  [ -1, [1,0,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,2,0,2,0,1,0,0,0,0,0] ], # 8759
  [ -1, [1,0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,2,0,0,0,2,0,1,0,0,0,0] ], # 8760
  [ -1, [1,0,0,0,0,2,0,0,0,0,0,0,1,0,0,0,2,0,0,1,1,0,0,0,1,0,0] ], # 8761
  [ -1, [1,0,0,0,0,2,0,0,0,0,0,1,0,1,0,0,1,0,0,1,0,0,0,0,2,0,0] ], # 8762
  [ -1, [1,0,0,0,0,2,0,0,0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,0,0,2,0] ], # 8763
  [ -1, [1,0,0,0,0,2,0,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,0,0,2,0] ], # 8764
  [ -1, [1,0,0,0,0,2,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,1,0,0,0,1,1] ], # 8765
  [ -1, [1,0,0,0,0,2,0,0,0,1,0,0,0,0,0,0,2,0,0,1,0,1,0,0,0,0,1] ], # 8766
  [ -1, [1,0,0,0,1,0,0,0,1,0,0,0,0,0,2,1,0,0,0,2,0,0,0,0,1,0,0] ], # 8767
  [ -1, [1,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,2,0,0,0,2,1,0,0,0,0,0] ], # 8768
  [ -1, [1,0,0,0,1,0,0,0,1,0,0,1,2,0,0,0,0,0,0,0,1,0,0,0,0,2,0] ], # 8769
  [ -1, [1,0,0,0,1,0,0,0,1,0,0,2,0,0,0,0,1,0,0,0,0,2,0,0,0,1,0] ], # 8770
  [ -1, [1,0,0,0,1,0,0,0,1,0,1,0,0,0,0,2,0,0,0,1,0,0,0,2,0,0,0] ], # 8771
  [ -1, [1,0,0,0,1,0,0,0,1,0,2,0,0,0,1,0,0,0,0,0,0,0,0,1,2,0,0] ], # 8772
  [ -1, [1,0,0,0,1,0,0,1,0,0,0,1,2,0,0,0,0,0,0,1,0,0,0,0,0,0,2] ], # 8773
  [ -1, [1,0,0,0,1,0,0,1,0,0,1,0,0,0,2,0,0,0,0,0,1,0,0,0,2,0,0] ], # 8774
  [ -1, [1,0,0,0,1,0,1,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,1,0,2,0] ], # 8775
  [ -1, [1,0,0,0,1,0,1,0,0,0,2,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,2] ], # 8776
  [ -1, [1,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,2,0,2,0,0,0,0,1,0,0] ], # 8777
  [ -1, [1,0,0,0,1,1,0,0,0,0,0,2,0,0,0,1,0,0,0,0,0,1,0,0,0,2,0] ], # 8778
  [ -1, [1,0,0,0,2,0,0,0,0,0,0,0,1,0,0,0,1,1,0,0,2,0,0,0,1,0,0] ], # 8779
  [ -1, [1,0,0,0,2,0,0,0,0,0,0,1,0,0,0,2,0,0,0,1,0,0,0,1,0,0,1] ], # 8780
  [ -1, [1,0,0,0,2,0,0,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0,0,0,0,2] ], # 8781
  [ -1, [1,0,0,0,2,0,0,0,0,0,1,0,0,0,0,0,0,2,0,0,1,1,0,0,1,0,0] ], # 8782
  [ -1, [1,0,0,0,2,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,1,0,0,0,0,2] ], # 8783
  [ -1, [1,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,0,2,0,1,0,0,0,1,1,0,0] ], # 8784
  [ -1, [1,0,0,1,0,0,0,0,1,0,0,2,0,0,0,0,1,0,0,0,0,0,2,0,1,0,0] ], # 8785
  [ -1, [1,0,0,1,0,0,0,0,1,0,2,0,0,0,0,1,0,0,0,0,0,0,0,2,0,1,0] ], # 8786
  [ -1, [1,0,0,1,0,0,0,1,0,0,0,0,0,0,2,1,0,0,0,2,0,0,0,0,0,0,1] ], # 8787
  [ -1, [1,0,0,1,0,0,0,1,0,0,0,0,0,2,0,0,0,1,0,0,2,0,0,0,1,0,0] ], # 8788
  [ -1, [1,0,1,0,0,0,0,1,0,0,0,0,0,1,0,2,0,0,0,1,0,0,0,2,0,0,0] ], # 8789
  [ -1, [1,0,1,0,0,0,0,1,0,0,1,0,2,0,0,0,0,0,0,0,0,0,1,0,0,0,2] ], # 8790
  [ -1, [1,0,1,0,1,0,0,0,0,0,0,0,0,0,2,0,1,0,0,1,0,0,0,0,2,0,0] ], # 8791
  [ -1, [1,0,1,0,1,0,0,0,0,0,1,0,0,0,0,0,0,2,0,0,0,2,0,0,0,1,0] ], # 8792
  [ -1, [1,1,0,0,0,0,0,0,1,0,0,0,0,0,1,0,2,0,0,0,1,2,0,0,0,0,0] ], # 8793
  [ -1, [1,1,0,0,0,0,0,0,1,0,0,1,0,2,0,0,0,0,0,0,0,0,0,1,2,0,0] ], # 8794
  [ -1, [1,1,0,0,0,1,0,0,0,0,0,0,2,0,0,0,0,1,0,0,1,0,0,0,0,2,0] ], # 8795
  [ -1, [1,1,0,0,0,1,0,0,0,0,0,1,0,0,0,2,0,0,0,0,0,0,2,0,0,0,1] ], # 8796
  [ -1, [2,0,0,0,0,0,0,0,1,0,0,0,0,0,1,1,1,0,0,0,1,0,2,0,0,0,0] ], # 8797
  [ -1, [2,0,0,0,0,0,0,0,1,0,0,0,0,0,2,0,1,0,0,1,0,0,1,0,1,0,0] ], # 8798
  [ -1, [2,0,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,1,0,1,0,0,0,1,1,0,0] ], # 8799
  [ -1, [2,0,0,0,0,0,0,0,1,0,0,0,0,2,0,1,0,0,0,0,1,0,0,1,0,1,0] ], # 8800
  [ -1, [2,0,0,0,0,0,0,0,1,0,0,1,1,0,0,0,1,0,0,0,0,0,2,0,0,0,1] ], # 8801
  [ -1, [2,0,0,0,0,0,0,0,1,0,0,1,1,1,0,0,0,0,0,0,0,0,0,1,0,2,0] ], # 8802
  [ -1, [2,0,0,0,0,0,0,1,0,0,0,0,0,0,2,0,1,0,0,1,0,1,0,0,0,0,1] ], # 8803
  [ -1, [2,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,2,0,1,0,1,0,1,0,0,0] ], # 8804
  [ -1, [2,0,0,0,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,0,0,2,0,0,0,1] ], # 8805
  [ -1, [2,0,0,0,0,0,0,1,0,0,0,1,0,1,0,1,0,0,0,0,0,0,0,2,0,1,0] ], # 8806
  [ -1, [2,0,0,0,0,0,0,1,0,0,1,0,0,0,2,0,0,0,0,0,0,0,1,0,1,0,1] ], # 8807
  [ -1, [2,0,0,0,0,0,0,1,0,0,1,0,0,1,0,0,0,1,0,0,0,0,0,2,1,0,0] ], # 8808
  [ -1, [2,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,2,0,0,0,1,0,1,0,1,0,0] ], # 8809
  [ -1, [2,0,0,0,0,1,0,0,0,0,0,0,0,2,0,0,0,1,0,0,1,0,0,0,1,1,0] ], # 8810
  [ -1, [2,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,1,1,0,0,0,1] ], # 8811
  [ -1, [2,0,0,0,0,1,0,0,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,0,2,0] ], # 8812
  [ -1, [2,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,0,2,0] ], # 8813
  [ -1, [2,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,1,0,0,0,2] ], # 8814
  [ -1, [2,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,1,1,0,0,0,0,1] ], # 8815
  [ -1, [2,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,2,0,0,1,1,0,0,0,1,0] ], # 8816
  [ -1, [2,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,2,0,1,0,0,0,1,0,1,0] ], # 8817
  [ -1, [2,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,0,0,2] ], # 8818
  [ -1, [2,0,0,0,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,0,2,0,1,0] ], # 8819
  [ -1, [2,0,0,0,1,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,2] ], # 8820
  [  1, [0,0,0,0,0,1,0,2,0,0,0,1,1,1,0,0,0,0,2,0,0,0,0,0,0,0,1] ], # 8821
  [  1, [0,0,0,0,0,1,0,2,0,0,0,2,1,0,0,0,0,0,1,0,0,0,1,0,1,0,0] ], # 8822
  [  1, [0,0,0,0,0,1,0,2,0,0,1,0,1,0,0,0,0,1,2,0,0,0,0,1,0,0,0] ], # 8823
  [  1, [0,0,0,0,0,1,0,2,0,1,1,0,0,0,0,0,0,1,0,0,1,2,0,0,0,0,0] ], # 8824
  [  1, [0,0,0,0,0,1,0,2,0,2,0,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0,0] ], # 8825
  [  1, [0,0,0,0,0,1,0,2,0,2,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,0,1] ], # 8826
  [  1, [0,0,0,0,0,1,1,1,0,0,0,1,2,0,0,0,0,0,0,2,0,0,0,0,0,0,1] ], # 8827
  [  1, [0,0,0,0,0,1,1,1,0,2,0,0,0,0,0,0,0,1,0,0,1,0,2,0,0,0,0] ], # 8828
  [  1, [0,0,0,0,0,1,2,0,0,0,0,1,0,1,0,0,0,1,0,2,0,1,0,0,0,0,0] ], # 8829
  [  1, [0,0,0,0,0,1,2,0,0,0,0,1,0,2,0,0,0,0,1,1,0,0,0,0,0,0,1] ], # 8830
  [  1, [0,0,0,0,0,1,2,0,0,0,0,1,1,0,0,0,1,0,0,2,0,0,0,1,0,0,0] ], # 8831
  [  1, [0,0,0,0,0,1,2,0,0,0,1,0,1,0,0,0,1,0,0,0,2,0,1,0,0,0,0] ], # 8832
  [  1, [0,0,0,0,0,1,2,0,0,0,2,0,0,0,0,0,0,1,0,0,1,1,1,0,0,0,0] ], # 8833
  [  1, [0,0,0,0,0,1,2,0,0,0,2,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,1] ], # 8834
  [  1, [0,0,0,0,0,2,0,1,0,0,0,1,0,1,0,1,0,0,2,0,0,0,0,0,0,1,0] ], # 8835
  [  1, [0,0,0,0,0,2,0,1,0,0,1,0,0,0,0,1,0,1,2,0,0,0,1,0,0,0,0] ], # 8836
  [  1, [0,0,0,0,0,2,0,1,0,0,2,0,0,0,0,1,0,0,1,0,0,1,0,0,0,0,1] ], # 8837
  [  1, [0,0,0,0,0,2,0,1,0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,0,2,0,0] ], # 8838
  [  1, [0,0,0,0,0,2,0,1,0,2,0,0,0,0,0,0,0,1,0,1,0,0,1,0,1,0,0] ], # 8839
  [  1, [0,0,0,0,0,2,0,1,0,2,0,0,0,0,0,0,1,0,0,1,0,1,0,0,0,0,1] ], # 8840
  [  1, [0,0,0,0,0,2,1,0,0,0,1,0,0,1,0,0,0,1,2,0,0,0,0,0,0,1,0] ], # 8841
  [  1, [0,0,0,0,0,2,1,0,0,0,2,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1,0] ], # 8842
  [  1, [0,0,0,0,0,2,1,0,0,0,2,0,1,0,0,0,0,0,1,0,0,0,0,0,0,1,1] ], # 8843
  [  1, [0,0,0,0,0,2,1,0,0,1,0,0,0,0,0,0,2,0,0,1,1,1,0,0,0,0,0] ], # 8844
  [  1, [0,0,0,0,0,2,1,0,0,1,0,0,0,1,0,0,0,1,0,2,0,0,0,0,1,0,0] ], # 8845
  [  1, [0,0,0,0,0,2,1,0,0,1,0,0,1,0,0,0,1,0,0,2,0,0,0,0,0,0,1] ], # 8846
  [  1, [0,0,0,0,1,0,0,0,2,0,1,0,0,0,1,1,0,0,2,0,0,0,1,0,0,0,0] ], # 8847
  [  1, [0,0,0,0,1,0,0,0,2,0,1,0,1,0,0,0,1,0,2,0,0,0,0,1,0,0,0] ], # 8848
  [  1, [0,0,0,0,1,0,0,0,2,0,1,0,2,0,0,0,0,0,1,0,1,0,0,0,0,1,0] ], # 8849
  [  1, [0,0,0,0,1,0,0,0,2,1,0,0,0,0,1,1,0,0,0,2,0,1,0,0,0,0,0] ], # 8850
  [  1, [0,0,0,0,1,0,0,0,2,2,0,0,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0] ], # 8851
  [  1, [0,0,0,0,1,0,0,0,2,2,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,1,0] ], # 8852
  [  1, [0,0,0,0,1,0,1,0,1,0,0,2,0,0,0,0,1,0,0,1,0,2,0,0,0,0,0] ], # 8853
  [  1, [0,0,0,0,1,0,1,0,1,0,1,0,0,0,2,0,0,0,2,0,0,0,0,0,0,1,0] ], # 8854
  [  1, [0,0,0,0,1,0,2,0,0,0,0,2,0,1,0,0,0,0,0,1,0,1,0,0,0,0,1] ], # 8855
  [  1, [0,0,0,0,1,0,2,0,0,0,0,2,1,0,0,0,0,0,0,1,0,0,0,1,0,1,0] ], # 8856
  [  1, [0,0,0,0,1,0,2,0,0,0,1,0,1,0,1,0,0,0,0,0,2,0,0,0,0,1,0] ], # 8857
  [  1, [0,0,0,0,1,0,2,0,0,0,2,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0,1] ], # 8858
  [  1, [0,0,0,0,1,0,2,0,0,1,0,0,0,0,1,0,1,0,0,0,2,0,1,0,0,0,0] ], # 8859
  [  1, [0,0,0,0,1,0,2,0,0,1,0,1,0,0,0,0,1,0,0,1,0,0,0,2,0,0,0] ], # 8860
  [  1, [0,0,0,0,1,1,1,0,0,0,0,2,1,0,0,0,0,0,1,0,0,0,0,0,0,2,0] ], # 8861
  [  1, [0,0,0,0,1,1,1,0,0,1,0,0,0,0,0,0,0,2,0,2,0,1,0,0,0,0,0] ], # 8862
  [  1, [0,0,0,0,2,0,0,0,1,0,0,1,0,0,0,2,0,0,1,1,0,0,0,1,0,0,0] ], # 8863
  [  1, [0,0,0,0,2,0,0,0,1,0,0,1,0,0,1,1,0,0,2,0,0,0,0,0,0,1,0] ], # 8864
  [  1, [0,0,0,0,2,0,0,0,1,0,0,1,1,0,0,0,1,0,2,0,0,0,0,0,0,0,1] ], # 8865
  [  1, [0,0,0,0,2,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,2,0,0,0,1,0,0] ], # 8866
  [  1, [0,0,0,0,2,0,0,0,1,2,0,0,0,0,0,0,0,1,0,1,0,0,0,1,1,0,0] ], # 8867
  [  1, [0,0,0,0,2,0,0,0,1,2,0,0,0,0,1,0,0,0,0,0,1,0,0,0,1,1,0] ], # 8868
  [  1, [0,0,0,0,2,0,1,0,0,0,0,2,0,0,0,0,1,0,1,0,0,1,0,0,0,0,1] ], # 8869
  [  1, [0,0,0,0,2,0,1,0,0,0,0,2,0,0,0,1,0,0,1,0,0,0,0,1,0,1,0] ], # 8870
  [  1, [0,0,0,0,2,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,2,0,0,0,1,0,0] ], # 8871
  [  1, [0,0,0,0,2,0,1,0,0,0,1,1,1,0,0,0,0,0,1,0,0,0,0,0,0,0,2] ], # 8872
  [  1, [0,0,0,0,2,0,1,0,0,1,0,0,0,0,0,0,1,1,0,0,2,1,0,0,0,0,0] ], # 8873
  [  1, [0,0,0,0,2,0,1,0,0,2,0,0,0,0,0,0,0,1,0,0,1,0,0,1,0,1,0] ], # 8874
  [  1, [0,0,0,1,0,0,0,0,2,0,0,1,0,1,0,1,0,0,0,2,0,1,0,0,0,0,0] ], # 8875
  [  1, [0,0,0,1,0,0,0,0,2,0,1,1,0,0,0,1,0,0,1,0,0,0,2,0,0,0,0] ], # 8876
  [  1, [0,0,0,1,0,0,0,0,2,0,2,0,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0] ], # 8877
  [  1, [0,0,0,1,0,0,0,0,2,0,2,0,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0] ], # 8878
  [  1, [0,0,0,1,0,0,0,0,2,1,0,0,0,1,1,0,0,0,0,2,0,0,0,0,1,0,0] ], # 8879
  [  1, [0,0,0,1,0,0,0,0,2,2,0,0,0,1,0,0,0,0,0,1,0,0,0,1,0,1,0] ], # 8880
  [  1, [0,0,0,1,0,0,0,1,1,0,2,0,0,0,0,1,0,0,1,0,0,0,0,2,0,0,0] ], # 8881
  [  1, [0,0,0,1,0,0,0,1,1,1,0,0,0,2,0,0,0,0,0,0,2,0,0,0,1,0,0] ], # 8882
  [  1, [0,0,0,1,0,0,0,2,0,0,0,1,0,1,0,0,0,1,2,0,0,0,0,1,0,0,0] ], # 8883
  [  1, [0,0,0,1,0,0,0,2,0,0,0,2,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0] ], # 8884
  [  1, [0,0,0,1,0,0,0,2,0,0,0,2,1,0,0,0,0,0,0,1,0,0,0,1,1,0,0] ], # 8885
  [  1, [0,0,0,1,0,0,0,2,0,1,0,0,0,0,1,1,0,0,0,0,2,0,1,0,0,0,0] ], # 8886
  [  1, [0,0,0,1,0,0,0,2,0,1,0,0,0,0,2,0,0,0,0,1,1,0,0,0,1,0,0] ], # 8887
  [  1, [0,0,0,1,0,0,0,2,0,1,0,0,0,1,0,0,0,1,0,0,2,1,0,0,0,0,0] ], # 8888
  [  1, [0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,2,0,0,0,0,2,0,1,0,0,0,0] ], # 8889
  [  1, [0,0,0,1,0,1,0,1,0,2,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,2] ], # 8890
  [  1, [0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,0,2,0,2,0,0,0,0,1,0,0,0] ], # 8891
  [  1, [0,0,0,1,1,0,0,0,1,0,2,0,0,0,1,0,0,0,0,0,1,0,0,0,2,0,0] ], # 8892
  [  1, [0,0,0,2,0,0,0,0,1,0,0,1,0,0,0,1,1,0,0,2,0,0,0,1,0,0,0] ], # 8893
  [  1, [0,0,0,2,0,0,0,0,1,0,0,2,0,0,0,0,1,0,0,1,0,0,1,0,1,0,0] ], # 8894
  [  1, [0,0,0,2,0,0,0,0,1,0,2,0,0,0,0,0,0,1,0,0,1,0,1,0,1,0,0] ], # 8895
  [  1, [0,0,0,2,0,0,0,0,1,0,2,0,0,0,0,1,0,0,0,0,1,0,0,1,0,1,0] ], # 8896
  [  1, [0,0,0,2,0,0,0,0,1,1,0,0,0,0,1,0,1,0,0,2,0,0,0,0,0,0,1] ], # 8897
  [  1, [0,0,0,2,0,0,0,0,1,1,1,0,0,0,1,0,0,0,0,0,1,0,0,0,0,2,0] ], # 8898
  [  1, [0,0,0,2,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,2,0,0,0,0,0,0,1] ], # 8899
  [  1, [0,0,0,2,0,0,0,1,0,0,0,2,0,0,0,0,1,0,1,0,0,0,1,0,0,0,1] ], # 8900
  [  1, [0,0,0,2,0,0,0,1,0,0,0,2,0,1,0,0,0,0,0,1,0,0,0,0,1,0,1] ], # 8901
  [  1, [0,0,0,2,0,0,0,1,0,0,1,0,0,0,0,0,0,2,1,0,1,0,1,0,0,0,0] ], # 8902
  [  1, [0,0,0,2,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0,0,2,0,0,0,0,1,0] ], # 8903
  [  1, [0,0,0,2,0,0,0,1,0,0,1,0,0,1,0,0,0,1,0,0,2,0,0,0,1,0,0] ], # 8904
  [  1, [0,0,1,0,0,0,0,2,0,0,0,0,2,0,0,0,0,1,1,1,0,0,0,1,0,0,0] ], # 8905
  [  1, [0,0,1,0,0,0,0,2,0,0,0,1,2,0,0,0,0,0,1,0,0,0,1,0,0,0,1] ], # 8906
  [  1, [0,0,1,0,0,0,0,2,0,0,1,0,0,0,1,1,0,0,0,0,1,2,0,0,0,0,0] ], # 8907
  [  1, [0,0,1,0,0,0,0,2,0,0,1,0,1,0,0,1,0,0,1,0,0,0,0,2,0,0,0] ], # 8908
  [  1, [0,0,1,0,0,0,0,2,0,1,0,0,0,0,1,0,0,1,0,1,0,2,0,0,0,0,0] ], # 8909
  [  1, [0,0,1,0,0,0,0,2,0,2,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,1] ], # 8910
  [  1, [0,0,1,0,0,0,1,1,0,0,0,0,0,2,0,0,0,1,2,0,0,0,0,1,0,0,0] ], # 8911
  [  1, [0,0,1,0,0,0,1,1,0,0,2,0,0,0,1,0,0,0,0,0,0,2,0,0,0,0,1] ], # 8912
  [  1, [0,0,1,0,0,0,2,0,0,0,0,0,1,1,0,0,0,1,0,2,0,0,0,1,0,0,0] ], # 8913
  [  1, [0,0,1,0,0,0,2,0,0,0,0,1,0,2,0,0,0,0,1,0,0,0,0,1,0,1,0] ], # 8914
  [  1, [0,0,1,0,0,0,2,0,0,0,1,0,0,0,2,0,0,0,1,0,0,0,1,0,0,1,0] ], # 8915
  [  1, [0,0,1,0,0,0,2,0,0,0,1,0,1,0,0,0,0,1,0,0,1,0,2,0,0,0,0] ], # 8916
  [  1, [0,0,1,0,0,0,2,0,0,1,0,0,0,2,0,0,0,0,0,1,0,0,0,1,0,0,1] ], # 8917
  [  1, [0,0,1,0,0,0,2,0,0,1,1,0,0,0,1,0,0,0,0,0,0,0,2,0,0,0,1] ], # 8918
  [  1, [0,0,1,0,0,1,0,1,0,0,0,0,0,2,0,1,0,0,2,0,0,0,0,0,0,0,1] ], # 8919
  [  1, [0,0,1,0,0,1,0,1,0,0,0,0,2,0,0,0,0,1,0,2,0,0,0,0,1,0,0] ], # 8920
  [  1, [0,0,1,0,0,1,1,0,0,0,2,0,0,0,0,0,0,1,0,0,0,2,0,0,0,1,0] ], # 8921
  [  1, [0,0,1,0,0,1,1,0,0,2,0,0,0,0,0,0,1,0,0,0,0,0,2,0,0,0,1] ], # 8922
  [  1, [0,0,1,0,1,0,0,0,1,0,2,0,1,0,0,0,0,0,0,0,0,0,0,1,2,0,0] ], # 8923
  [  1, [0,0,1,0,1,0,0,0,1,2,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,2,0] ], # 8924
  [  1, [0,0,1,0,1,0,0,1,0,0,1,0,2,0,0,0,0,0,1,0,0,0,0,0,0,0,2] ], # 8925
  [  1, [0,0,1,0,1,0,0,1,0,1,0,0,0,0,2,0,0,0,0,1,0,0,0,0,2,0,0] ], # 8926
  [  1, [0,0,1,0,1,0,1,0,0,0,0,0,0,0,1,0,2,0,2,0,0,0,0,1,0,0,0] ], # 8927
  [  1, [0,0,1,0,1,0,1,0,0,0,0,0,2,0,0,0,0,1,0,2,0,0,0,0,0,0,1] ], # 8928
  [  1, [0,0,1,0,1,0,1,0,0,0,1,0,0,0,0,0,0,2,0,1,0,2,0,0,0,0,0] ], # 8929
  [  1, [0,0,1,0,1,0,1,0,0,0,2,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,2] ], # 8930
  [  1, [0,0,1,0,1,0,1,0,0,1,0,0,0,0,2,0,0,0,1,0,0,0,0,0,0,2,0] ], # 8931
  [  1, [0,0,1,0,1,0,1,0,0,2,0,0,0,0,0,0,1,0,0,0,0,0,0,2,0,1,0] ], # 8932
  [  1, [0,0,1,0,2,0,0,0,0,0,0,0,0,0,1,1,1,0,2,0,0,0,0,0,0,0,1] ], # 8933
  [  1, [0,0,1,0,2,0,0,0,0,0,0,1,0,0,0,2,0,0,0,1,0,1,0,0,0,0,1] ], # 8934
  [  1, [0,0,1,0,2,0,0,0,0,0,1,0,0,0,0,2,0,0,1,0,0,0,0,1,0,0,1] ], # 8935
  [  1, [0,0,1,0,2,0,0,0,0,1,0,0,0,0,0,0,0,2,0,1,0,1,0,0,1,0,0] ], # 8936
  [  1, [0,0,1,0,2,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,1,0,0,0,2,0,0] ], # 8937
  [  1, [0,0,1,0,2,0,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,0,1,2,0,0] ], # 8938
  [  1, [0,0,1,1,0,0,0,0,1,0,0,0,0,0,1,0,2,0,2,0,0,0,1,0,0,0,0] ], # 8939
  [  1, [0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,2,0,0,0,2,0,0,0,1,0,0,0] ], # 8940
  [  1, [0,0,1,1,0,0,0,1,0,0,0,0,0,0,2,1,0,0,0,2,0,0,0,0,1,0,0] ], # 8941
  [  1, [0,0,1,1,0,0,0,1,0,0,0,0,0,1,0,0,0,2,2,0,0,0,1,0,0,0,0] ], # 8942
  [  1, [0,0,1,1,0,0,0,1,0,0,1,0,0,0,0,2,0,0,0,1,0,0,0,2,0,0,0] ], # 8943
  [  1, [0,0,1,1,0,0,0,1,0,0,2,0,0,0,1,0,0,0,0,0,0,0,0,1,2,0,0] ], # 8944
  [  1, [0,0,1,1,0,0,0,1,0,1,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,0,2] ], # 8945
  [  1, [0,0,1,1,0,0,0,1,0,2,0,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,1] ], # 8946
  [  1, [0,0,1,1,0,0,1,0,0,0,1,0,0,0,0,0,0,2,1,0,0,0,2,0,0,0,0] ], # 8947
  [  1, [0,0,1,1,0,0,1,0,0,1,0,0,0,0,0,0,2,0,0,1,0,0,0,2,0,0,0] ], # 8948
  [  1, [0,0,1,1,1,0,0,0,0,0,0,0,0,0,1,2,0,0,0,2,0,0,0,0,0,0,1] ], # 8949
  [  1, [0,0,1,1,1,0,0,0,0,2,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,2,0] ], # 8950
  [  1, [0,0,1,2,0,0,0,0,0,0,0,0,0,0,1,0,2,0,1,1,0,0,0,0,0,0,1] ], # 8951
  [  1, [0,0,1,2,0,0,0,0,0,0,0,1,0,0,0,0,2,0,0,1,0,0,0,1,1,0,0] ], # 8952
  [  1, [0,0,1,2,0,0,0,0,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,0,0,2,0] ], # 8953
  [  1, [0,0,1,2,0,0,0,0,0,0,2,0,0,0,0,0,0,1,0,0,0,0,0,1,1,1,0] ], # 8954
  [  1, [0,0,1,2,0,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,2,0] ], # 8955
  [  1, [0,0,1,2,0,0,0,0,0,1,0,0,0,1,0,0,1,0,0,1,0,0,0,0,0,0,2] ], # 8956
  [  1, [0,0,2,0,0,0,0,1,0,0,0,0,0,1,0,2,0,0,0,1,0,1,0,1,0,0,0] ], # 8957
  [  1, [0,0,2,0,0,0,0,1,0,0,0,0,2,0,0,0,1,0,0,1,0,0,0,1,1,0,0] ], # 8958
  [  1, [0,0,2,0,0,0,0,1,0,0,1,0,0,1,0,1,0,0,0,0,0,2,0,0,0,0,1] ], # 8959
  [  1, [0,0,2,0,0,0,0,1,0,0,1,0,2,0,0,0,0,0,0,0,0,0,1,0,1,0,1] ], # 8960
  [  1, [0,0,2,0,0,0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,0,2,0,0,0,1,0] ], # 8961
  [  1, [0,0,2,0,0,0,0,1,0,1,0,0,1,0,0,0,0,1,0,0,0,0,2,0,1,0,0] ], # 8962
  [  1, [0,0,2,0,0,0,1,0,0,0,0,0,0,2,0,0,0,1,1,0,0,1,0,0,0,1,0] ], # 8963
  [  1, [0,0,2,0,0,0,1,0,0,0,0,0,0,2,0,1,0,0,0,1,0,1,0,0,0,0,1] ], # 8964
  [  1, [0,0,2,0,0,0,1,0,0,0,0,0,1,0,0,0,1,1,1,0,0,0,2,0,0,0,0] ], # 8965
  [  1, [0,0,2,0,0,0,1,0,0,0,0,0,2,0,0,0,1,0,0,1,0,0,1,0,0,0,1] ], # 8966
  [  1, [0,0,2,0,0,0,1,0,0,1,0,0,0,0,1,0,1,0,0,0,0,0,2,0,1,0,0] ], # 8967
  [  1, [0,0,2,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,2,0] ], # 8968
  [  1, [0,0,2,0,1,0,0,0,0,0,0,0,0,0,1,2,0,0,0,1,0,1,0,0,0,1,0] ], # 8969
  [  1, [0,0,2,0,1,0,0,0,0,0,0,0,0,1,0,2,0,0,1,0,0,0,0,1,0,1,0] ], # 8970
  [  1, [0,0,2,0,1,0,0,0,0,0,0,0,1,0,0,0,2,0,1,0,0,0,0,1,1,0,0] ], # 8971
  [  1, [0,0,2,0,1,0,0,0,0,0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,2,0,0] ], # 8972
  [  1, [0,0,2,0,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,2,0,0,0,1,0] ], # 8973
  [  1, [0,0,2,0,1,0,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,2,0,0] ], # 8974
  [  1, [0,0,2,1,0,0,0,0,0,0,0,0,0,2,0,1,0,0,1,0,0,0,0,0,0,1,1] ], # 8975
  [  1, [0,0,2,1,0,0,0,0,0,0,0,0,1,0,0,0,2,0,1,0,0,0,1,0,0,0,1] ], # 8976
  [  1, [0,0,2,1,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,0,1,0,2,0,0] ], # 8977
  [  1, [0,0,2,1,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,2,0] ], # 8978
  [  1, [0,0,2,1,0,0,0,0,0,1,0,0,0,0,0,0,2,0,0,0,0,0,1,1,1,0,0] ], # 8979
  [  1, [0,0,2,1,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,0,0,0,1,0,2,0] ], # 8980
  [  1, [0,1,0,0,0,0,0,0,2,0,0,0,1,0,1,0,1,0,2,0,0,0,1,0,0,0,0] ], # 8981
  [  1, [0,1,0,0,0,0,0,0,2,0,0,1,2,0,0,0,0,0,1,0,0,0,1,0,0,1,0] ], # 8982
  [  1, [0,1,0,0,0,0,0,0,2,0,1,0,2,0,0,0,0,0,0,0,1,0,1,0,1,0,0] ], # 8983
  [  1, [0,1,0,0,0,0,0,0,2,1,0,0,0,0,1,0,1,0,0,1,0,2,0,0,0,0,0] ], # 8984
  [  1, [0,1,0,0,0,0,0,0,2,1,0,0,0,2,0,0,0,0,0,0,1,1,0,0,1,0,0] ], # 8985
  [  1, [0,1,0,0,0,0,0,0,2,1,0,1,0,1,0,0,0,0,0,0,0,2,0,0,0,1,0] ], # 8986
  [  1, [0,1,0,0,0,0,1,0,1,0,0,0,2,0,0,0,1,0,0,0,2,0,1,0,0,0,0] ], # 8987
  [  1, [0,1,0,0,0,0,1,0,1,2,0,0,0,1,0,0,0,0,0,0,0,0,0,2,0,1,0] ], # 8988
  [  1, [0,1,0,0,0,0,2,0,0,0,0,0,0,0,2,0,1,0,1,0,1,0,1,0,0,0,0] ], # 8989
  [  1, [0,1,0,0,0,0,2,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,2,0,0,0] ], # 8990
  [  1, [0,1,0,0,0,0,2,0,0,0,0,2,0,1,0,0,0,0,0,0,0,1,0,1,0,1,0] ], # 8991
  [  1, [0,1,0,0,0,0,2,0,0,0,1,0,0,0,2,0,0,0,0,0,1,1,0,0,0,1,0] ], # 8992
  [  1, [0,1,0,0,0,0,2,0,0,1,0,0,0,0,1,0,0,1,0,0,1,0,2,0,0,0,0] ], # 8993
  [  1, [0,1,0,0,0,0,2,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,2,0,0,0] ], # 8994
  [  1, [0,1,0,0,0,1,0,0,1,0,0,1,0,0,0,2,0,0,1,0,0,0,2,0,0,0,0] ], # 8995
  [  1, [0,1,0,0,0,1,0,0,1,1,0,0,0,0,0,0,2,0,0,0,1,2,0,0,0,0,0] ], # 8996
  [  1, [0,1,0,0,0,1,0,1,0,0,0,0,0,1,0,2,0,0,0,0,2,1,0,0,0,0,0] ], # 8997
  [  1, [0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,2,2,0,0,0,1,0,0,0,0] ], # 8998
  [  1, [0,1,0,0,0,1,1,0,0,0,0,0,0,2,0,0,0,1,2,0,0,0,0,0,0,0,1] ], # 8999
  [  1, [0,1,0,0,0,1,1,0,0,0,0,0,1,0,0,0,2,0,0,0,2,1,0,0,0,0,0] ], # 9000
  [  1, [0,1,0,0,0,1,1,0,0,0,0,1,2,0,0,0,0,0,0,0,1,0,0,0,0,2,0] ], # 9001
  [  1, [0,1,0,0,0,1,1,0,0,0,0,2,0,0,0,0,1,0,0,0,0,2,0,0,0,1,0] ], # 9002
  [  1, [0,1,0,0,0,1,1,0,0,1,0,0,0,0,0,0,0,2,1,0,0,0,2,0,0,0,0] ], # 9003
  [  1, [0,1,0,0,0,1,1,0,0,2,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,2] ], # 9004
  [  1, [0,1,0,0,0,2,0,0,0,0,0,0,0,1,0,2,0,0,1,0,1,0,0,0,0,1,0] ], # 9005
  [  1, [0,1,0,0,0,2,0,0,0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,0,2,0,0] ], # 9006
  [  1, [0,1,0,0,0,2,0,0,0,0,0,1,1,0,0,1,0,0,1,0,0,0,0,0,0,2,0] ], # 9007
  [  1, [0,1,0,0,0,2,0,0,0,0,1,0,0,0,0,2,0,0,1,0,0,0,1,0,0,0,1] ], # 9008
  [  1, [0,1,0,0,0,2,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,2,0,0] ], # 9009
  [  1, [0,1,0,0,0,2,0,0,0,2,0,0,0,0,0,0,1,0,0,0,0,0,1,0,1,0,1] ], # 9010
  [  1, [0,1,0,0,1,0,0,0,1,0,0,2,0,0,0,1,0,0,0,0,0,2,0,0,0,1,0] ], # 9011
  [  1, [0,1,0,0,1,0,0,0,1,2,0,0,0,0,0,0,1,0,0,0,0,0,0,2,1,0,0] ], # 9012
  [  1, [0,1,0,0,1,0,1,0,0,0,0,0,0,0,2,0,1,0,2,0,0,0,0,0,0,0,1] ], # 9013
  [  1, [0,1,0,0,1,0,1,0,0,0,0,0,2,0,0,0,0,1,0,0,2,0,0,0,0,1,0] ], # 9014
  [  1, [0,1,0,1,0,0,0,0,1,0,0,0,0,0,2,0,1,0,2,0,0,0,0,0,0,1,0] ], # 9015
  [  1, [0,1,0,1,0,0,0,0,1,0,0,0,0,1,0,2,0,0,0,0,2,0,1,0,0,0,0] ], # 9016
  [  1, [0,1,0,1,0,0,0,0,1,0,0,1,0,2,0,0,0,0,0,0,1,0,0,0,2,0,0] ], # 9017
  [  1, [0,1,0,1,0,0,0,0,1,0,0,2,0,0,0,1,0,0,0,0,0,0,2,0,1,0,0] ], # 9018
  [  1, [0,1,0,1,0,0,0,0,1,1,0,0,0,0,0,0,2,0,1,0,0,0,0,2,0,0,0] ], # 9019
  [  1, [0,1,0,1,0,0,0,0,1,2,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,2,0] ], # 9020
  [  1, [0,1,0,1,0,0,0,1,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,1,2,0,0] ], # 9021
  [  1, [0,1,0,1,0,0,0,1,0,2,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,2] ], # 9022
  [  1, [0,1,0,1,0,0,1,0,0,0,0,1,0,2,0,0,0,0,1,0,0,0,0,0,0,0,2] ], # 9023
  [  1, [0,1,0,1,0,0,1,0,0,1,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0,2,0] ], # 9024
  [  1, [0,1,0,1,0,1,0,0,0,0,0,0,0,1,0,0,0,2,2,0,0,0,0,0,0,1,0] ], # 9025
  [  1, [0,1,0,1,0,1,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,1,0,2,0,0] ], # 9026
  [  1, [0,1,0,2,0,0,0,0,0,0,0,0,0,1,0,1,0,1,0,0,2,0,0,0,0,1,0] ], # 9027
  [  1, [0,1,0,2,0,0,0,0,0,0,0,1,0,0,0,0,2,0,1,0,0,0,0,1,0,0,1] ], # 9028
  [  1, [0,1,0,2,0,0,0,0,0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,0,0,0,2] ], # 9029
  [  1, [0,1,0,2,0,0,0,0,0,0,1,0,0,0,0,0,0,2,1,0,0,0,0,1,0,1,0] ], # 9030
  [  1, [0,1,0,2,0,0,0,0,0,1,0,0,0,0,0,0,0,2,0,0,1,0,1,0,0,1,0] ], # 9031
  [  1, [0,1,0,2,0,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,0,0,0,2] ], # 9032
  [  1, [0,1,1,0,0,0,1,0,0,0,0,0,1,0,0,0,2,0,1,0,0,0,0,2,0,0,0] ], # 9033
  [  1, [0,1,1,0,0,0,1,0,0,1,0,0,0,2,0,0,0,0,0,0,0,1,0,0,0,0,2] ], # 9034
  [  1, [0,1,1,1,0,0,0,0,0,0,0,0,0,0,2,1,0,0,1,0,0,0,0,0,0,2,0] ], # 9035
  [  1, [0,1,1,1,0,0,0,0,0,1,0,0,0,0,0,0,0,2,0,0,0,0,2,0,1,0,0] ], # 9036
  [  1, [0,2,0,0,0,0,0,0,1,0,0,0,0,0,1,1,1,0,0,0,1,2,0,0,0,0,0] ], # 9037
  [  1, [0,2,0,0,0,0,0,0,1,0,0,0,0,0,2,1,0,0,1,0,0,1,0,0,0,1,0] ], # 9038
  [  1, [0,2,0,0,0,0,0,0,1,0,0,0,2,0,0,0,0,1,1,0,0,0,0,1,0,1,0] ], # 9039
  [  1, [0,2,0,0,0,0,0,0,1,0,0,0,2,0,0,0,1,0,0,0,1,0,0,1,1,0,0] ], # 9040
  [  1, [0,2,0,0,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0,0,0,2,0,0,0,0,1] ], # 9041
  [  1, [0,2,0,0,0,0,0,0,1,0,0,1,1,1,0,0,0,0,0,0,0,0,0,1,2,0,0] ], # 9042
  [  1, [0,2,0,0,0,0,1,0,0,0,0,0,0,0,2,1,0,0,1,0,0,0,1,0,0,0,1] ], # 9043
  [  1, [0,2,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,2,1,0,0,0,1,1,0,0,0] ], # 9044
  [  1, [0,2,0,0,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,0,2,0,0,0,0,1] ], # 9045
  [  1, [0,2,0,0,0,0,1,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,2,1,0,0] ], # 9046
  [  1, [0,2,0,0,0,0,1,0,0,1,0,0,0,0,2,0,0,0,0,0,0,1,0,0,0,1,1] ], # 9047
  [  1, [0,2,0,0,0,0,1,0,0,1,0,0,1,0,0,0,0,1,0,0,0,0,0,2,0,1,0] ], # 9048
  [  1, [0,2,0,0,0,1,0,0,0,0,0,0,0,0,1,2,0,0,0,0,1,1,0,0,0,1,0] ], # 9049
  [  1, [0,2,0,0,0,1,0,0,0,0,0,0,2,0,0,0,0,1,0,0,1,0,0,0,1,1,0] ], # 9050
  [  1, [0,2,0,0,0,1,0,0,0,0,0,1,0,0,0,2,0,0,0,0,0,1,1,0,0,0,1] ], # 9051
  [  1, [0,2,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,2,0,0] ], # 9052
  [  1, [0,2,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,0,1,2,0,0] ], # 9053
  [  1, [0,2,0,0,0,1,0,0,0,1,0,0,0,1,0,1,0,0,0,0,0,1,0,0,0,0,2] ], # 9054
  [  1, [0,2,0,1,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,1,0,1,0,0,0,1] ], # 9055
  [  1, [0,2,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,2,1,0,0,0,0,1,1,0,0] ], # 9056
  [  1, [0,2,0,1,0,0,0,0,0,0,0,0,0,1,1,1,0,0,1,0,0,0,0,0,0,0,2] ], # 9057
  [  1, [0,2,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,2,0,0,1,0,1,0,1,0,0] ], # 9058
  [  1, [0,2,0,1,0,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,0,0,2,1,0,0] ], # 9059
  [  1, [0,2,0,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,2] ], # 9060
  [  1, [1,0,0,0,0,0,0,0,2,0,0,0,0,2,0,1,0,0,0,1,1,1,0,0,0,0,0] ], # 9061
  [  1, [1,0,0,0,0,0,0,0,2,0,0,1,0,1,0,0,1,0,0,1,0,2,0,0,0,0,0] ], # 9062
  [  1, [1,0,0,0,0,0,0,0,2,0,0,1,1,0,0,0,1,0,1,0,0,0,2,0,0,0,0] ], # 9063
  [  1, [1,0,0,0,0,0,0,0,2,0,1,0,1,0,0,1,0,0,0,0,1,0,2,0,0,0,0] ], # 9064
  [  1, [1,0,0,0,0,0,0,0,2,0,2,0,1,0,0,0,0,0,0,0,0,0,1,1,1,0,0] ], # 9065
  [  1, [1,0,0,0,0,0,0,0,2,1,0,0,0,2,0,0,0,0,0,1,0,0,0,1,1,0,0] ], # 9066
  [  1, [1,0,0,0,0,0,0,1,1,0,0,0,0,0,2,1,0,0,0,2,0,1,0,0,0,0,0] ], # 9067
  [  1, [1,0,0,0,0,0,0,1,1,0,0,2,1,0,0,0,0,0,0,0,0,0,2,0,1,0,0] ], # 9068
  [  1, [1,0,0,0,0,0,0,2,0,0,0,0,0,1,1,1,0,0,0,0,2,1,0,0,0,0,0] ], # 9069
  [  1, [1,0,0,0,0,0,0,2,0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,2,0,0,0] ], # 9070
  [  1, [1,0,0,0,0,0,0,2,0,0,0,1,2,0,0,0,0,0,0,1,0,0,0,1,0,0,1] ], # 9071
  [  1, [1,0,0,0,0,0,0,2,0,0,1,0,0,0,2,0,0,0,0,0,1,1,0,0,1,0,0] ], # 9072
  [  1, [1,0,0,0,0,0,0,2,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,2,1,0,0] ], # 9073
  [  1, [1,0,0,0,0,0,0,2,0,1,0,0,0,0,2,0,0,0,0,1,0,1,0,0,0,0,1] ], # 9074
  [  1, [1,0,0,0,0,1,0,0,1,0,0,1,0,2,0,0,0,0,0,1,0,0,0,0,2,0,0] ], # 9075
  [  1, [1,0,0,0,0,1,0,0,1,0,1,0,2,0,0,0,0,0,0,0,1,0,0,0,0,2,0] ], # 9076
  [  1, [1,0,0,0,0,1,0,1,0,0,0,0,0,2,0,1,0,0,0,0,2,0,0,0,1,0,0] ], # 9077
  [  1, [1,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,2,0,2,0,1,0,0,0,0,0] ], # 9078
  [  1, [1,0,0,0,0,1,0,1,0,0,0,1,0,0,0,2,0,0,0,0,1,0,2,0,0,0,0] ], # 9079
  [  1, [1,0,0,0,0,1,0,1,0,0,0,2,0,1,0,0,0,0,0,0,0,0,1,0,2,0,0] ], # 9080
  [  1, [1,0,0,0,0,1,0,1,0,0,1,0,2,0,0,0,0,0,0,1,0,0,0,0,0,0,2] ], # 9081
  [  1, [1,0,0,0,0,1,0,1,0,0,2,0,0,0,0,0,0,1,0,0,0,2,0,0,0,0,1] ], # 9082
  [  1, [1,0,0,0,0,1,1,0,0,0,0,2,0,1,0,0,0,0,0,0,0,1,0,0,0,2,0] ], # 9083
  [  1, [1,0,0,0,0,1,1,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,2] ], # 9084
  [  1, [1,0,0,0,0,2,0,0,0,0,0,0,1,0,0,0,1,1,0,2,0,0,0,0,1,0,0] ], # 9085
  [  1, [1,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0,2,0,0,1,0,1,0,0,1,0,0] ], # 9086
  [  1, [1,0,0,0,0,2,0,0,0,0,1,0,0,0,0,2,0,0,0,0,1,0,1,0,0,1,0] ], # 9087
  [  1, [1,0,0,0,0,2,0,0,0,0,1,0,1,0,0,0,0,1,1,0,0,0,0,0,0,2,0] ], # 9088
  [  1, [1,0,0,0,0,2,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,1,0,0,0,2,0] ], # 9089
  [  1, [1,0,0,0,0,2,0,0,0,1,0,0,0,0,0,0,2,0,0,0,1,0,1,0,1,0,0] ], # 9090
  [  1, [1,0,0,0,1,0,0,0,1,0,0,0,0,0,1,2,0,0,0,2,0,0,0,1,0,0,0] ], # 9091
  [  1, [1,0,0,0,1,0,0,0,1,0,0,0,2,0,0,0,1,0,0,0,2,0,0,0,0,1,0] ], # 9092
  [  1, [1,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,2,0,0,0,1,2,0,0,0,0,0] ], # 9093
  [  1, [1,0,0,0,1,0,0,0,1,0,0,2,1,0,0,0,0,0,0,0,0,1,0,0,0,2,0] ], # 9094
  [  1, [1,0,0,0,1,0,0,0,1,0,1,0,0,0,2,0,0,0,0,1,0,0,0,0,2,0,0] ], # 9095
  [  1, [1,0,0,0,1,0,0,0,1,0,2,0,0,0,0,1,0,0,0,0,0,0,0,2,1,0,0] ], # 9096
  [  1, [1,0,0,0,1,0,0,1,0,0,0,1,0,0,0,2,0,0,0,1,0,0,0,2,0,0,0] ], # 9097
  [  1, [1,0,0,0,1,0,0,1,0,0,1,0,0,0,0,0,0,2,0,0,1,2,0,0,0,0,0] ], # 9098
  [  1, [1,0,0,0,1,0,1,0,0,0,0,0,0,0,1,0,2,0,0,0,2,1,0,0,0,0,0] ], # 9099
  [  1, [1,0,0,0,1,0,1,0,0,0,0,0,1,0,0,0,0,2,0,2,0,0,0,1,0,0,0] ], # 9100
  [  1, [1,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,2,0,0,0,2,0,0,0,1,0,0] ], # 9101
  [  1, [1,0,0,0,1,1,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,2] ], # 9102
  [  1, [1,0,0,0,2,0,0,0,0,0,0,0,1,0,0,0,0,2,0,1,1,0,0,0,1,0,0] ], # 9103
  [  1, [1,0,0,0,2,0,0,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,0,0,0,2] ], # 9104
  [  1, [1,0,0,0,2,0,0,0,0,0,0,2,0,0,0,1,0,0,0,0,0,1,0,0,0,1,1] ], # 9105
  [  1, [1,0,0,0,2,0,0,0,0,0,1,0,0,0,1,0,0,1,0,0,1,0,0,0,2,0,0] ], # 9106
  [  1, [1,0,0,0,2,0,0,0,0,0,1,0,0,0,1,1,0,0,1,0,0,0,0,0,0,0,2] ], # 9107
  [  1, [1,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,0,2,0,0,1,1,0,0,0,1,0] ], # 9108
  [  1, [1,0,0,1,0,0,0,0,1,0,0,0,0,0,2,0,1,0,0,2,0,0,0,0,1,0,0] ], # 9109
  [  1, [1,0,0,1,0,0,0,0,1,0,0,0,0,2,0,1,0,0,0,0,2,0,0,0,0,1,0] ], # 9110
  [  1, [1,0,0,1,0,0,0,1,0,0,0,2,0,0,0,1,0,0,0,0,0,0,2,0,0,0,1] ], # 9111
  [  1, [1,0,0,1,0,0,0,1,0,0,2,0,0,0,0,0,0,1,0,0,0,0,0,2,1,0,0] ], # 9112
  [  1, [1,0,1,0,0,0,0,1,0,0,0,0,0,1,0,0,0,2,0,1,0,2,0,0,0,0,0] ], # 9113
  [  1, [1,0,1,0,0,0,0,1,0,0,1,0,0,0,2,0,0,0,0,0,0,0,1,0,2,0,0] ], # 9114
  [  1, [1,0,1,0,1,0,0,0,0,0,0,0,2,0,0,0,1,0,0,1,0,0,0,0,0,0,2] ], # 9115
  [  1, [1,0,1,0,1,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,0,0,0,2,0,1,0] ], # 9116
  [  1, [1,1,0,0,0,0,0,0,1,0,0,0,0,0,1,2,0,0,0,0,1,0,2,0,0,0,0] ], # 9117
  [  1, [1,1,0,0,0,0,0,0,1,0,0,1,2,0,0,0,0,0,0,0,0,0,0,1,0,2,0] ], # 9118
  [  1, [1,1,0,0,0,1,0,0,0,0,0,0,0,2,0,0,0,1,0,0,1,0,0,0,2,0,0] ], # 9119
  [  1, [1,1,0,0,0,1,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,2,0,0,0,0,1] ], # 9120
  [  1, [2,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,2,0,0,0,1,1,1,0,0,0,0] ], # 9121
  [  1, [2,0,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,1,0,0,1,1,0,0,0,1,0] ], # 9122
  [  1, [2,0,0,0,0,0,0,0,1,0,0,1,0,0,1,0,1,0,0,0,0,0,2,0,1,0,0] ], # 9123
  [  1, [2,0,0,0,0,0,0,0,1,0,0,1,0,2,0,0,0,0,0,0,0,0,0,1,1,1,0] ], # 9124
  [  1, [2,0,0,0,0,0,0,0,1,0,1,0,0,0,1,1,0,0,0,0,0,0,2,0,0,0,1] ], # 9125
  [  1, [2,0,0,0,0,0,0,0,1,0,1,0,0,1,0,1,0,0,0,0,0,0,0,2,0,1,0] ], # 9126
  [  1, [2,0,0,0,0,0,0,1,0,0,0,0,0,0,2,0,1,0,0,0,1,0,1,0,1,0,0] ], # 9127
  [  1, [2,0,0,0,0,0,0,1,0,0,0,0,0,0,2,1,0,0,0,1,0,0,1,0,0,0,1] ], # 9128
  [  1, [2,0,0,0,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0,1,0,0,0,2,0,0,0] ], # 9129
  [  1, [2,0,0,0,0,0,0,1,0,0,0,0,0,2,0,0,0,1,0,0,1,0,0,1,1,0,0] ], # 9130
  [  1, [2,0,0,0,0,0,0,1,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,2,0,1,0] ], # 9131
  [  1, [2,0,0,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0,0,0,0,0,1,0,0,0,2] ], # 9132
  [  1, [2,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,2,0,0,1,0,1,0,0,0,0,1] ], # 9133
  [  1, [2,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,2,0,1,0,1,0,0,0,1,0] ], # 9134
  [  1, [2,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,2,0,0,0,1,0,1,0,0,0,1] ], # 9135
  [  1, [2,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,1,0,0,1,0,0,0,0,2,0] ], # 9136
  [  1, [2,0,0,0,0,1,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,2,0,0,0,1] ], # 9137
  [  1, [2,0,0,0,0,1,0,0,0,0,0,1,0,1,0,1,0,0,0,0,0,0,0,1,0,2,0] ], # 9138
  [  1, [2,0,0,0,1,0,0,0,0,0,0,0,0,0,2,0,1,0,0,1,0,0,0,0,1,0,1] ], # 9139
  [  1, [2,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,2,0,1,0,0,0,1,1,0,0] ], # 9140
  [  1, [2,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0,1,0,2,0] ], # 9141
  [  1, [2,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,1,0,0,0,2] ], # 9142
  [  1, [2,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,2,0,0,0,1,0,1,0,1,0] ], # 9143
  [  1, [2,0,0,0,1,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,2] ], # 9144
  [ -1, [0,0,0,0,0,1,0,2,0,0,1,0,2,0,0,0,0,0,0,0,2,0,0,0,1,0,0] ], # 9145
  [ -1, [0,0,0,0,0,1,2,0,0,0,0,2,0,0,0,0,1,0,1,0,0,0,2,0,0,0,0] ], # 9146
  [ -1, [0,0,0,0,0,2,0,1,0,0,0,1,0,0,0,2,0,0,0,2,0,1,0,0,0,0,0] ], # 9147
  [ -1, [0,0,0,0,0,2,1,0,0,2,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,2,0] ], # 9148
  [ -1, [0,0,0,0,1,0,0,0,2,0,2,0,0,0,0,1,0,0,0,0,1,2,0,0,0,0,0] ], # 9149
  [ -1, [0,0,0,0,1,0,2,0,0,1,0,0,0,0,2,0,0,0,0,2,0,0,0,0,0,0,1] ], # 9150
  [ -1, [0,0,0,0,2,0,0,0,1,0,0,2,1,0,0,0,0,0,0,1,0,0,0,0,2,0,0] ], # 9151
  [ -1, [0,0,0,0,2,0,1,0,0,0,1,0,0,0,0,0,0,2,2,0,0,0,0,1,0,0,0] ], # 9152
  [ -1, [0,0,0,1,0,0,0,0,2,0,0,1,0,2,0,0,0,0,2,0,0,0,0,0,0,1,0] ], # 9153
  [ -1, [0,0,0,1,0,0,0,2,0,2,0,0,0,0,0,0,0,1,0,1,0,0,0,2,0,0,0] ], # 9154
  [ -1, [0,0,0,2,0,0,0,0,1,1,0,0,0,0,0,0,2,0,0,0,2,0,1,0,0,0,0] ], # 9155
  [ -1, [0,0,0,2,0,0,0,1,0,0,2,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,2] ], # 9156
  [ -1, [0,0,1,0,0,0,0,2,0,0,0,0,0,0,2,1,0,0,2,0,0,0,1,0,0,0,0] ], # 9157
  [ -1, [0,0,1,0,0,0,2,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,2,0,1,0] ], # 9158
  [ -1, [0,0,1,0,2,0,0,0,0,2,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,2] ], # 9159
  [ -1, [0,0,1,2,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0,2,0,0,0,0,1,0,0] ], # 9160
  [ -1, [0,0,2,0,0,0,0,1,0,1,0,0,0,2,0,0,0,0,0,0,0,0,0,1,2,0,0] ], # 9161
  [ -1, [0,0,2,0,0,0,1,0,0,0,0,0,0,0,1,0,2,0,0,1,0,2,0,0,0,0,0] ], # 9162
  [ -1, [0,0,2,0,1,0,0,0,0,0,0,0,2,0,0,0,0,1,1,0,0,0,0,0,0,2,0] ], # 9163
  [ -1, [0,0,2,1,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,0,0,2,0,0,0,1] ], # 9164
  [ -1, [0,1,0,0,0,0,0,0,2,2,0,0,0,0,1,0,0,0,0,0,0,0,2,0,1,0,0] ], # 9165
  [ -1, [0,1,0,0,0,0,2,0,0,0,0,0,0,2,0,0,0,1,0,0,2,1,0,0,0,0,0] ], # 9166
  [ -1, [0,1,0,0,0,2,0,0,0,0,0,0,1,0,0,0,2,0,2,0,0,0,0,0,0,0,1] ], # 9167
  [ -1, [0,1,0,2,0,0,0,0,0,0,0,2,0,0,0,1,0,0,0,0,0,0,0,1,0,2,0] ], # 9168
  [ -1, [0,2,0,0,0,0,0,0,1,0,0,0,0,1,0,2,0,0,1,0,0,0,0,2,0,0,0] ], # 9169
  [ -1, [0,2,0,0,0,0,1,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,1,0,0,0,2] ], # 9170
  [ -1, [0,2,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,2,0,0,0,2,0,0,0,1,0] ], # 9171
  [ -1, [0,2,0,1,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,1,0,0,0,2,0,0] ], # 9172
  [ -1, [1,0,0,0,0,0,0,0,2,0,0,0,2,0,0,0,1,0,0,2,0,0,0,1,0,0,0] ], # 9173
  [ -1, [1,0,0,0,0,0,0,2,0,0,0,2,0,1,0,0,0,0,0,0,0,2,0,0,0,0,1] ], # 9174
  [ -1, [1,0,0,0,0,2,0,0,0,0,2,0,0,0,0,0,0,1,0,0,0,0,1,0,2,0,0] ], # 9175
  [ -1, [1,0,0,0,2,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,2,0,0,0,0,1,0] ], # 9176
  [ -1, [2,0,0,0,0,0,0,0,1,0,1,0,0,0,2,0,0,0,0,0,0,1,0,0,0,2,0] ], # 9177
  [ -1, [2,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,2,0,0,1,0,2,0,0,0,0] ], # 9178
  [ -1, [2,0,0,0,0,1,0,0,0,0,0,0,0,2,0,1,0,0,0,1,0,0,0,0,0,0,2] ], # 9179
  [ -1, [2,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,0,0,2,1,0,0] ], # 9180
  [  1, [0,0,0,0,0,1,0,2,0,0,0,2,0,0,0,1,0,0,0,1,0,2,0,0,0,0,0] ], # 9181
  [  1, [0,0,0,0,0,1,2,0,0,1,0,0,0,2,0,0,0,0,0,0,2,0,0,0,0,1,0] ], # 9182
  [  1, [0,0,0,0,0,2,0,1,0,0,2,0,1,0,0,0,0,0,0,0,1,0,0,0,2,0,0] ], # 9183
  [  1, [0,0,0,0,0,2,1,0,0,0,0,1,0,0,0,0,2,0,2,0,0,0,1,0,0,0,0] ], # 9184
  [  1, [0,0,0,0,1,0,0,0,2,0,0,1,2,0,0,0,0,0,0,2,0,0,0,0,1,0,0] ], # 9185
  [  1, [0,0,0,0,1,0,2,0,0,0,2,0,0,0,0,0,0,1,1,0,0,0,0,2,0,0,0] ], # 9186
  [  1, [0,0,0,0,2,0,0,0,1,0,1,0,0,0,0,2,0,0,0,0,2,1,0,0,0,0,0] ], # 9187
  [  1, [0,0,0,0,2,0,1,0,0,2,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,2] ], # 9188
  [  1, [0,0,0,1,0,0,0,0,2,2,0,0,0,0,0,0,1,0,0,0,1,0,2,0,0,0,0] ], # 9189
  [  1, [0,0,0,1,0,0,0,2,0,0,1,0,0,0,2,0,0,0,2,0,0,0,0,0,0,0,1] ], # 9190
  [  1, [0,0,0,2,0,0,0,0,1,0,0,2,0,1,0,0,0,0,1,0,0,0,0,0,0,2,0] ], # 9191
  [  1, [0,0,0,2,0,0,0,1,0,1,0,0,0,0,0,0,0,2,0,2,0,0,0,1,0,0,0] ], # 9192
  [  1, [0,0,1,0,0,0,0,2,0,2,0,0,0,1,0,0,0,0,0,0,0,0,0,2,1,0,0] ], # 9193
  [  1, [0,0,1,0,0,0,2,0,0,0,0,0,0,0,2,0,1,0,0,2,0,1,0,0,0,0,0] ], # 9194
  [  1, [0,0,1,0,2,0,0,0,0,0,0,0,1,0,0,0,0,2,2,0,0,0,0,0,0,1,0] ], # 9195
  [  1, [0,0,1,2,0,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,2] ], # 9196
  [  1, [0,0,2,0,0,0,0,1,0,0,0,0,0,0,1,2,0,0,1,0,0,0,2,0,0,0,0] ], # 9197
  [  1, [0,0,2,0,0,0,1,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,1,0,2,0] ], # 9198
  [  1, [0,0,2,0,1,0,0,0,0,1,0,0,0,0,0,0,2,0,0,0,0,2,0,0,0,0,1] ], # 9199
  [  1, [0,0,2,1,0,0,0,0,0,0,0,0,0,2,0,0,0,1,0,1,0,0,0,0,2,0,0] ], # 9200
  [  1, [0,1,0,0,0,0,0,0,2,0,0,0,0,2,0,1,0,0,2,0,0,0,0,1,0,0,0] ], # 9201
  [  1, [0,1,0,0,0,0,2,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,2,0,0,0,1] ], # 9202
  [  1, [0,1,0,0,0,2,0,0,0,2,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,2,0] ], # 9203
  [  1, [0,1,0,2,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,2,0,0,0,1,0,0] ], # 9204
  [  1, [0,2,0,0,0,0,0,0,1,1,0,0,0,0,2,0,0,0,0,0,0,0,1,0,2,0,0] ], # 9205
  [  1, [0,2,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,2,0,0,1,2,0,0,0,0,0] ], # 9206
  [  1, [0,2,0,0,0,1,0,0,0,0,0,0,2,0,0,0,1,0,1,0,0,0,0,0,0,0,2] ], # 9207
  [  1, [0,2,0,1,0,0,0,0,0,0,0,1,0,0,0,2,0,0,0,0,0,0,0,2,0,1,0] ], # 9208
  [  1, [1,0,0,0,0,0,0,0,2,0,2,0,0,0,1,0,0,0,0,0,0,2,0,0,0,1,0] ], # 9209
  [  1, [1,0,0,0,0,0,0,2,0,0,0,0,2,0,0,0,0,1,0,0,2,0,1,0,0,0,0] ], # 9210
  [  1, [1,0,0,0,0,2,0,0,0,0,0,0,0,1,0,2,0,0,0,2,0,0,0,0,0,0,1] ], # 9211
  [  1, [1,0,0,0,2,0,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,1,2,0,0] ], # 9212
  [  1, [2,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,2,0,0,1,0,0,0,2,0,0,0] ], # 9213
  [  1, [2,0,0,0,0,0,0,1,0,0,0,1,0,2,0,0,0,0,0,0,0,1,0,0,0,0,2] ], # 9214
  [  1, [2,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,2,0,0,0,0,2,0,1,0,0] ], # 9215
  [  1, [2,0,0,0,1,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,1,0,0,0,0,2,0] ]  # 9216
  ]:

